Moments of Magic Squares: Line-Sum Conditions, a Permutation Threshold, and Random Energies

Every semi-magic square of order $n$ satisfies the axial moment identities $\sum_{i,j}s_{ij}j^m=\sum_{i,j}s_{ij}i^m=M(n)\sum_jj^m$ for all $m\ge1$, where $M(n)=n(n^2+1)/2$. For real matrices the converse requires $1\le m\le n-1$, whereas for arrangements of $\{1,\dots,n^2\}$ fewer moments suffice once $n\ge14$. We define the permutation threshold $k^*(n)$ as the least $k$ such that every arrangement satisfying these identities for $1\le m\le k$ is semi-magic. In terms of the column-sum deviations $\gamma_j$, the degree-$k$ conditions state that $\sum_j\gamma_jt^j$ is divisible by $(t-1)^{k+1}$, linking $k^*(n)$ to the Prouhet--Tarry--Escott problem. While Schur's bound on real zeros gives $k^*(n)\le\sqrt{2(n-1)\log(n^4/4)}$, we prove the converse realisability bound $k^*(n)\ge(\sqrt2-o(1))\sqrt n$ (and $k^*(n)\ge(\sqrt6-o(1))\sqrt n$ when $4\mid n$) by perturbing semi-magic squares with complementary row pairs via horizontal swaps. We also show that $k^*(n)=n-1$ for $3\le n\le13$, $k^*(n)=n-2$ for $14\le n\le17$, and $k^*(n)\le n-3$ for $n\ge18$, and determine $k^*(n)$ for $18\le n\le40$ with computer assistance. Finally, at the $k=1$ level of the hierarchy, we specialise the Mantel--Hubert quadratic assignment variance formula to obtain exact means, variances, and limit laws under a uniform random arrangement for the full line-sum energy $E_{\mathrm{full}}$, for the four-term energy $E_4$ combining the first moments and the two diagonals, and for Loly's moment of inertia, and find that $|L_4|=14,639,440$ arrangements of order $4$ satisfy $E_4=0$.

==> anc/README.md <==
# Ancillary files for "Moments of Magic Squares: Line-Sum Conditions, a Permutation Threshold, and Random Energies"

Python 3.9+ with NumPy, SciPy, SymPy, Matplotlib (and mpmath, which ships with SymPy); a C compiler for the enumerator and the annealer.
`bash run_all.sh` regenerates the quick items below; every script is run from this directory.
Theorem, proposition and section numbers refer to the paper.

| file | purpose | output / archived data |
|---|---|---|
| `kstar_verify.py` | permutation threshold k*(n) (Theorem 3.7): exact check of all witnesses (5 <= n <= 40), exact LLL (SymPy) + Fincke-Pohst enumeration of the lattices Lambda_{n,k} giving the upper bounds U(n) for 14 <= n <= 100, a sanity loop over the rank-2 lattices Lambda_{n,n-3} for 14 <= n <= 400 (not needed for the paper, where k*(n) <= n-3 for n >= 18 is proved by hand), the range n >= 27 in which Theorem 3.7(a) (Schur's bound, Lemma 3.9) gives k*(n) <= n-3. `python3 kstar_verify.py 100` (a few hours, almost all of it for 41 <= n <= 100; `--resume LOG` reuses the U(n) of an earlier log) | `kstar_verify.json`, `kstar_verify.log` |
| `kstar_enum_independent.py` | second implementation of the upper bounds for 14 <= n <= 40, written independently of `kstar_verify.py`: its own exact LLL (rational arithmetic, delta = 99/100) and Schnorr-Euchner enumeration of the ball ||gamma||^2 <= n^5(n^2-1)/12 in Lambda_{n,k*(n)}; each vector found is tested against the inequalities (10) of Lemma 3.8 in the paper. `python3 kstar_enum_independent.py --certificate` (about a minute) also writes the certificate | `kstar_enum_independent.log`, `kstar_certificates.json` |
| `kstar_certificates.json` | for each 14 <= n <= 40: k = k*(n), R^2 = n^5(n^2-1)/12, the reduced basis of Lambda_{n,k}, its exact squared Gram-Schmidt norms, and every nonzero lattice vector with norm^2 <= R^2 together with a violated instance (p, sign, J) of (10), p minimal. For 16 of the 23 values 18 <= n <= 40 all Gram-Schmidt norms exceed R^2, so the ball contains no nonzero vector; for n = 20, 22, 24, 26, 34, 36, 38 it contains 2, 2, 6, 6, 6, 2, 2 vectors, all violating (10) with p = 1 except two of the six vectors at n = 26, which need p = 2 | |
| `kstar_check_certificates.py` | checker for the certificate (standard library only, about 50 lines, under 1 s): each basis lies in Lambda_{n,k} and has the same Gram determinant as {t^i (t-1)^{k+1}}, hence generates the lattice; the Gram-Schmidt norms are recomputed exactly; for the seven n with min Gram-Schmidt norm below R^2 an exact Fincke-Pohst enumeration (rational arithmetic, no square roots) over the certified basis lists every nonzero lattice vector with norm^2 <= R^2 and must reproduce the vector list exactly (v and -v both listed), so the lists are complete independently of the two enumerations; every listed vector lies in the lattice and the ball and violates (10) as stated | |
| `kstar_crosscheck/` | further cross-checks of the k*(n) material: `wit.py` (witnesses), `rank2.py` (Lambda_{n,n-3}, 18 <= n <= 170), `thA.py` (range of Theorem 3.7(a): below n-1 from n = 24, at most n-3 from 27, below n-3 from 30), `cons.py` (squares with complementary rows), `milp_ub.py` (upper bounds by floating-point MILP with HiGHS; reproduces 14 <= n <= 33) | |
| `kstar_subset_sums.py` | Proposition 3.14 (n = 2h, h even): checks that its square is semi-magic with complementary rows (h <= 100) and the counting in its proof (h <= 60), and evaluates the pigeonhole criterion (11) with the exact numbers of subset sums |F_q| (the crosses in Figure 2), next to the bound from |F_q| >= ceil(r_q/2)+1 (the squares); for the latter it also prints the smallest even and odd n at which (11) gives K >= 2 (14 and 21) and K at n = 999, 1000, 1001 (29, 32, 29). `python3 kstar_subset_sums.py` (about 10 s) | `kstar_subset_sums.json`, `kstar_subset_sums.log` |
| `kstar_beyond40.py`, `kstar_beyond40.json` | test of Conjecture 3.15 (k*(n) = U(n)) for 41 <= n <= 46: `python3 kstar_beyond40.py` checks the archived witnesses in exact arithmetic (all row sums M(n), (t-1)^{U(n)} divides P_gamma, gamma satisfies (10)) and recounts the feasible vectors in each ball (45, 1, 18, 191, 4, 50; for n = 42 the least slack in (10) is 7, at p = 3); `python3 kstar_beyond40.py search N...` reruns the search (lattice enumeration, then `realise.py` and `anneal2`, with a two-stage annealing for the hard cases n = 42, 46) | `kstar_beyond40.log` |
| `kstar_witnesses.json` | witness arrangements for 14 <= n <= 40: all row sums M(n), column deviations gamma with (t-1)^{k*(n)} dividing P_gamma | |
| `data_witnesses_variances.json` | witness arrangements for 5 <= n <= 13 (gamma_j = (-1)^j C(n-1,j)) and the variance polynomials | |
| `constructions.py`, `twin_squares.py` | the semi-magic squares with complementary rows of Lemma 3.12 (two independent implementations, each verified exactly) | |
| `realise.py`, `anneal2.c` | witness search: steepest descent over within-row swaps, and simulated annealing over arbitrary swaps (`cc -O3 -o anneal2 anneal2.c -lm`; on failure it also prints its final state, from which a run can be restarted) | |
| `variance_proof.py` | symbolic proof of Proposition 4.3 and Theorem 4.4: Moebius inversion over set partitions, invariants of the energy matrices, checks against full permutation enumeration (N <= 7), explicit matrices (n <= 25) and all 9! arrangements for n = 3; asymptotics and chi^2-mixture variance ratios | `variance_proof.log`, `variance_proof_results.json` |
| `verify_numbers.py` | exact integer/rational recheck: n=3 enumeration, exact means and variances (n=3..6), single-swap census of the 880+8 magic squares (below), Loly invariant (n=3,4), mixed moments of the 880 squares, k*(n) witnesses for n <= 13, and the diagonal shares 12/(n^3+n^2+12) of E[E_4] after Corollary 4.5 (0.250, 0.074, 0.020 at n = 3, 5, 8) | `verify_numbers.log`, `verify_numbers.json` |
| `n3_lowmode_proof.py` | Proposition 5.1 (n = 3: E_4 = 0 iff magic): counts of all 9! arrangements (760 degree-1, 4224 both diagonals, 72 semi-magic, 8 with E_4 = 0), symbolic check of the parametrisation and of the sum-of-squares identity used in the proof, and the integer solutions of 4kappa^2+3(a'^2+c'^2)+xi'^2+eta'^2 = 30 (variable names as in the paper; about 10 s) | `n3_lowmode_proof.log` |
| `balance_lib.py`, `balance_check.py` | linear functionals of Remark 2.6, and (supplementary, not in the paper) nonlinear ones (ring |sum_c z_c u_c|, 3D unit vector) for n=3 and n=4 | `balance_results.json` |
| `make_figures.py`, `figstyle.py` | Figures 1-3 (writes `../figures/*.pdf`; `fig_kstar` reads `kstar_verify.json` and evaluates the pigeonhole criterion, equation (11) of the paper, for the lower-bound markers, using `kstar_subset_sums.py` for 4 | n; panel (b) shows k/sqrt(n) and k/sqrt(n log n); it prints the values 3.21 at n = 14 and 4.50 at n = 100 of k/sqrt(n) and the range 2.061-2.184 of k/sqrt(n log n) for 20 <= n <= 100); `python3 make_figures.py swap` writes the supplementary `fig_swap_spectrum.pdf` here | |
| `lowmode_enum.c` | meet-in-the-middle enumeration of the class L_n (`./lowmode_enum 4 L - 16`; modes L, XY, DIAG, MAGIC, SEMI, ROWSL, COLSL) | `enum_n3.jsonl`, `enum_n4.jsonl` |
| `lowmode_recount.py` | recount of L_4 written independently of `lowmode_enum.c` (NumPy): `L` gives \|L_4\| = 14,639,440 split by the number of rows with sum 34 (row margins of Table 4), `XY` the first-moment class 6,697,177,424, `ROW4` the row "4" of Table 4 by direct enumeration (100,728 / 9,336 / 7,040) | `lowmode_recount.log` |
| `table4_recount.py` | second recount (NumPy, about 17 min): the numbers N(i,j) of members of L_4 with row i and column j summing to 34, which give the cell (1,1) = 429,312 of Table 4; with the margins and the row "4" from `lowmode_recount.py` and the symmetry of the table this determines every entry | `table4_recount.log` |
| `lowmode_mc.c` | Monte Carlo frequency of L_n | `mc_n4.jsonl`, `mc_n5.jsonl`, `mc_n6.jsonl` |
| `gaussian_estimate.py` | Gaussian local-limit heuristic for the size of L_n (Smith normal form of the transposition increments) | `gaussian_estimates.json` |
| `theory.py`, `energies.py`, `density.py`, `exhaustive_n3.py`, `mc.py` | exact means, chi^2-mixture densities, 10^8-sample Monte Carlo of the random energies (sanity check of the exact moments) | `mc_results.json`, `mc_hist.npz` |
| `fit_variance.py` | exact variances for n <= 45 by direct summation over equality patterns, and their rational interpolation (superseded by `variance_proof.py`, which agrees) | `variance_fits.json` |
| `algorithms.py`, `search_reduced.py` | steepest descent and simulated annealing on E_full for n = 4, 5, 6 (full scale: 2x10^5 descents and 400 annealing runs per order; reduced scale: 2x10^4 and 64) | `algo_results.json`, `search_reduced.json` |
| `magic4_all7040.txt` | all 7,040 magic squares of order 4 (one per line, row-major) | |

In the code, `E_low` and "low mode" denote the four-term energy E_4 of the paper, and "twin rows" denotes complementary rows. In `constructions.py` and `twin_squares.py`, the code variable `m` denotes $h = \lfloor n/2 \rfloor$ of Section 3.4 and Appendix B.

Local search (supplementary; sources `algorithms.py`, `search_reduced.py`, `verify_numbers.py`): steepest descent (`algorithms.py::greedy_run`: at each step the transposition with the most negative change of N^2 E_full, ties broken by the first cell pair in row-major order; stop when no transposition lowers it) reaches a magic square from 19.5%, 1.2%, 0.8% of 2x10^5 uniformly random starts for n = 4, 5, 6; simulated annealing (geometric cooling over 2x10^4 N proposals) succeeds in 100%, 78%, 50% of runs. The reduced-scale rerun gives 0.193, 0.011, 0.008 and 1.00, 0.81, 0.45. Local minima with respect to transpositions (`verify_numbers.py`): for n = 3, E_full has 16 (8 magic, 8 with N^2 E_full = 2), all strict; E_4 has 344 weak minima (no transposition lowers it), 336 of them non-magic, and 72 strict minima (64 non-magic).

Single-swap census (supplementary; source `verify_numbers.py`, figure `fig_swap_spectrum.pdf`): over the 880 x C(16,2) = 105,600 transpositions of the 880 magic squares of order 4 up to D_4, the increase d^2 lambda of N^2 E_full takes 70 distinct values from 2 to 980; the smallest increase g_min(S) is 2 for 432 squares, 3 for 420 and 4 for 28. For the 8 magic squares of order 3, g_min = 3.

| `kstar_upper_second/` | second, independent implementation of the upper bounds U(n), 14 <= n <= 100 (exact LLL + enumeration with F1, F2); `python3 kstar_upper_second/compare.py` checks agreement with `kstar_verify.json` for every n | `kstar_upper_second/upper_bounds_14_100.json` |


==> anc/algo_results.json <==
{
 "4": {
  "n": 4,
  "greedy": {
   "runs": 200000,
   "success_prob": 0.195235,
   "success_se": 0.0008863359825004285,
   "n_success": 39047,
   "mean_swaps_all": 8.143945,
   "mean_swaps_success": 8.68479012472149,
   "mean_swaps_stuck": 8.012736637403465,
   "stuck_in_nonmagic_local_min": 0.804765,
   "stuck_final_F_mean": 4.385976030269706,
   "stuck_final_F_min": 2,
   "stuck_final_E_full_mean": 0.01713271886824104,
   "expected_restarts_to_success": 5.122032422465234
  },
  "sa": {
   "runs": 400,
   "steps_budget": 320000,
   "T0": 75.5,
   "T1": 0.5,
   "success_prob": 1.0,
   "success_se": 0.0,
   "n_success": 400,
   "mean_proposals_success": 145789.9825,
   "median_proposals_success": 152386.0,
   "mean_accepted_swaps_success": 42006.645,
   "fail_best_F_mean": null
  },
  "runtime_s": 53.02961492538452
 },
 "5": {
  "n": 5,
  "greedy": {
   "runs": 200000,
   "success_prob": 0.01153,
   "success_se": 0.0002387159305534509,
   "n_success": 2306,
   "mean_swaps_all": 11.205305,
   "mean_swaps_success": 12.196010407632263,
   "mean_swaps_stuck": 11.193748925106478,
   "stuck_in_nonmagic_local_min": 0.98847,
   "stuck_final_F_mean": 4.356171659230933,
   "stuck_final_F_min": 1,
   "stuck_final_E_full_mean": 0.006969874654769492,
   "expected_restarts_to_success": 86.73026886383347
  },
  "sa": {
   "runs": 400,
   "steps_budget": 500000,
   "T0": 221.0,
   "T1": 0.5,
   "success_prob": 0.7825,
   "success_se": 0.02062727260206739,
   "n_success": 313,
   "mean_proposals_success": 420459.97763578274,
   "median_proposals_success": 424152.0,
   "mean_accepted_swaps_success": 80396.89776357828,
   "fail_best_F_mean": 1.0459770114942528
  },
  "runtime_s": 140.91012692451477
 },
 "6": {
  "n": 6,
  "greedy": {
   "runs": 200000,
   "success_prob": 0.007875,
   "success_se": 0.0001976484805785261,
   "n_success": 1575,
   "mean_swaps_all": 14.10873,
   "mean_swaps_success": 15.365714285714287,
   "mean_swaps_stuck": 14.098752677334005,
   "stuck_in_nonmagic_local_min": 0.992125,
   "stuck_final_F_mean": 4.327045483180043,
   "stuck_final_F_min": 1,
   "stuck_final_E_full_mean": 0.0033387696629475637,
   "expected_restarts_to_success": 126.98412698412699
  },
  "sa": {
   "runs": 400,
   "steps_budget": 720000,
   "T0": 440.0,
   "T1": 0.5,
   "success_prob": 0.5,
   "success_se": 0.025,
   "n_success": 200,
   "mean_proposals_success": 658148.255,
   "median_proposals_success": 661440.0,
   "mean_accepted_swaps_success": 107890.255,
   "fail_best_F_mean": 1.215
  },
  "runtime_s": 199.57589411735535
 },
 "total_runtime_s": 393.63345098495483
}

==> anc/algorithms.py <==
"""Small algorithmic experiment: greedy (steepest) swap descent and simulated annealing on the
symmetric E_full, starting from uniformly random arrangements, n = 4, 5, 6.
F := N^2 E_full = sum over the 2n+2 lines of (line sum - M)^2, an integer; F = 0 iff magic.
Run: python3.9 algorithms.py  (writes algo_results.json)"""
import json, os, sys, time
import numpy as np
from multiprocessing import Pool

RUNS_GREEDY = 200000
RUNS_SA = 400
NWORK = 16


def line_membership(n):
    N = n * n
    L = np.zeros((N, 2 * n + 2), dtype=np.int64)
    for i in range(n):
        for j in range(n):
            c = i * n + j
            L[c, i] = 1
            L[c, n + j] = 1
            if i == j:
                L[c, 2 * n] = 1
            if i + j == n - 1:
                L[c, 2 * n + 1] = 1
    return L


def setup(n):
    N = n * n
    L = line_membership(n)
    M = n * (N + 1) // 2
    a, b = np.triu_indices(N, 1)
    D = L[a] - L[b]                  # (P, lines)
    q = (D * D).sum(axis=1)          # |D|^2
    return N, L, M, a, b, D, q


def greedy_run(n, rng, ctx):
    N, L, M, a, b, D, q = ctx
    v = rng.permutation(N) + 1
    s = v @ L - M                    # centered line sums
    F = int((s * s).sum())
    swaps = 0
    while F > 0:
        d = v[b] - v[a]              # swap a<->b: cell a gets v[b]: lines of a change by +d, lines of b by -d
        dF = 2 * d * (D @ s) + d * d * q
        k = int(np.argmin(dF))
        if dF[k] >= 0:
            break
        va, vb = a[k], b[k]
        v[va], v[vb] = v[vb], v[va]
        s = s + d[k] * D[k]
        F += int(dF[k])
        swaps += 1
    return F == 0, swaps, F


def sa_run(n, rng, ctx, steps, T0, T1):
    N, L, M, a, b, D, q = ctx
    v = rng.permutation(N) + 1
    s = v @ L - M
    F = int((s * s).sum())
    best = F
    if F == 0:
        return True, 0, 0, 0
    alpha = (T1 / T0) ** (1.0 / steps)
    T = T0
    P = a.size
    ks = rng.integers(0, P, size=steps)
    us = rng.random(steps)
    accepted = 0
    for t in range(steps):
        k = ks[t]
        va, vb = a[k], b[k]
        d = v[vb] - v[va]
        Dk = D[k]
        dF = 2 * d * int(Dk @ s) + d * d * q[k]
        if dF <= 0 or us[t] < np.exp(-dF / T):
            v[va], v[vb] = v[vb], v[va]
            s += d * Dk
            F += dF
            accepted += 1
            if F < best:
                best = F
            if F == 0:
                return True, t + 1, accepted, 0
        T *= alpha
    return False, steps, accepted, best


def calibrate_T0(n, ctx, rng, m=2000):
    """Median uphill |dF| of random swaps from random arrangements."""
    N, L, M, a, b, D, q = ctx
    vals = []
    for _ in range(m):
        v = rng.permutation(N) + 1
        s = v @ L - M
        k = rng.integers(0, a.size)
        d = v[b[k]] - v[a[k]]
        dF = 2 * d * (D[k] @ s) + d * d * q[k]
        if dF > 0:
            vals.append(dF)
    return float(np.median(vals))


def worker(args):
    kind, n, seed, runs, steps, T0, T1 = args
    rng = np.random.default_rng(seed)
    ctx = setup(n)
    out = []
    for _ in range(runs):
        if kind == 'greedy':
            out.append(greedy_run(n, rng, ctx))
        else:
            out.append(sa_run(n, rng, ctx, steps, T0, T1))
    return out


def run_all(ns=(4, 5, 6)):
    res = {}
    t_all = time.time()
    with Pool(NWORK) as pool:
        for n in ns:
            t0 = time.time()
            ctx = setup(n)
            rng = np.random.default_rng(99 + n)
            T0 = calibrate_T0(n, ctx, rng)
            T1 = 0.5
            steps = 20000 * n * n          # 320k (n=4) .. 720k (n=6) proposals
            g = pool.map(worker, [('greedy', n, 10 * n + w, RUNS_GREEDY // NWORK, 0, 0, 0) for w in range(NWORK)])
            g = [r for part in g for r in part]
            succ = np.array([r[0] for r in g]); sw = np.array([r[1] for r in g]); fin = np.array([r[2] for r in g])
            greedy = {'runs': len(g), 'success_prob': float(succ.mean()),
                      'success_se': float((succ.mean() * (1 - succ.mean()) / len(g)) ** 0.5),
                      'n_success': int(succ.sum()),
                      'mean_swaps_all': float(sw.mean()),
                      'mean_swaps_success': float(sw[succ].mean()) if succ.any() else None,
                      'mean_swaps_stuck': float(sw[~succ].mean()) if (~succ).any() else None,
                      'stuck_in_nonmagic_local_min': float(1 - succ.mean()),
                      'stuck_final_F_mean': float(fin[~succ].mean()) if (~succ).any() else None,
                      'stuck_final_F_min': int(fin[~succ].min()) if (~succ).any() else None,
                      'stuck_final_E_full_mean': float(fin[~succ].mean()) / n ** 4 if (~succ).any() else None,
                      'expected_restarts_to_success': float(1 / succ.mean()) if succ.any() else None}
            s = pool.map(worker, [('sa', n, 500 * n + w, RUNS_SA // NWORK, steps, T0, T1) for w in range(NWORK)])
            s = [r for part in s for r in part]
            succ = np.array([r[0] for r in s]); st = np.array([r[1] for r in s]); acc = np.array([r[2] for r in s])
            best = np.array([r[3] for r in s])
            sa = {'runs': len(s), 'steps_budget': steps, 'T0': T0, 'T1': T1,
                  'success_prob': float(succ.mean()),
                  'success_se': float((succ.mean() * (1 - succ.mean()) / len(s)) ** 0.5),
                  'n_success': int(succ.sum()),
                  'mean_proposals_success': float(st[succ].mean()) if succ.any() else None,
                  'median_proposals_success': float(np.median(st[succ])) if succ.any() else None,
                  'mean_accepted_swaps_success': float(acc[succ].mean()) if succ.any() else None,
                  'fail_best_F_mean': float(best[~succ].mean()) if (~succ).any() else None}
            res[str(n)] = {'n': n, 'greedy': greedy, 'sa': sa, 'runtime_s': time.time() - t0}
            print(f"n={n}: greedy p={greedy['success_prob']:.4f} swaps={greedy['mean_swaps_all']:.1f}; "
                  f"SA p={sa['success_prob']:.3f} proposals={sa['mean_proposals_success']}; {time.time()-t0:.0f}s", flush=True)
    res['total_runtime_s'] = time.time() - t_all
    return res


if __name__ == '__main__':
    r = run_all()
    here = os.path.dirname(os.path.abspath(__file__))
    json.dump(r, open(os.path.join(here, 'algo_results.json'), 'w'), indent=1)


==> anc/anneal2.c <==
// Simulated annealing with arbitrary two-cell swaps; energy = sum_j ecol_j^2 + sum_i erow_i^2,
// targets: row sums M + rho_i, column sums M + gamma_j.
// usage: anneal2 n seed iters T0 < start(n*n) gamma(n) rho(n)
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
static unsigned long long st;
static inline unsigned long long rnd(){st^=st<<13;st^=st>>7;st^=st<<17;return st;}
static inline double urand(){return (rnd()>>11)*(1.0/9007199254740992.0);}
int main(int argc,char**argv){
  int n=atoi(argv[1]); st=strtoull(argv[2],0,10)*2654435761ULL+88172645463325252ULL;
  long long iters=atoll(argv[3]); double T0=atof(argv[4]);
  int N=n*n; int *s=malloc(sizeof(int)*N);
  long long *ec=malloc(8*n),*er=malloc(8*n),*tc=malloc(8*n),*tr=malloc(8*n);
  for(int i=0;i<N;i++) if(scanf("%d",&s[i])!=1) return 1;
  long long M=(long long)n*(N+1)/2;
  for(int j=0;j<n;j++){ if(scanf("%lld",&tc[j])!=1) return 1; tc[j]+=M; }
  for(int j=0;j<n;j++){ if(scanf("%lld",&tr[j])!=1) return 1; tr[j]+=M; }
  for(int j=0;j<n;j++){ long long c=0; for(int i=0;i<n;i++) c+=s[i*n+j]; ec[j]=c-tc[j]; }
  for(int i=0;i<n;i++){ long long c=0; for(int j=0;j<n;j++) c+=s[i*n+j]; er[i]=c-tr[i]; }
  long long E=0; for(int j=0;j<n;j++) E+=ec[j]*ec[j]+er[j]*er[j]; long long best=E;
  for(long long it=0; it<iters && E>0; it++){
    double T=T0*(1.0-(double)it/iters)+1e-9;
    int a=rnd()%N, b=rnd()%N; if(a==b) continue;
    int i1=a/n,j1=a%n,i2=b/n,j2=b%n;
    long long d=s[b]-s[a];   // cell a gets +d, cell b gets -d
    long long dE=0;
    if(j1!=j2) dE+=2*d*(ec[j1]-ec[j2])+2*d*d;
    if(i1!=i2) dE+=2*d*(er[i1]-er[i2])+2*d*d;
    if(dE<=0 || urand()<exp(-dE/T)){
      int t=s[a]; s[a]=s[b]; s[b]=t;
      if(j1!=j2){ ec[j1]+=d; ec[j2]-=d; }
      if(i1!=i2){ er[i1]+=d; er[i2]-=d; }
      E+=dE; if(E<best)best=E;
    }
  }
  if(E!=0){ printf("FAIL %lld best %lld\n",E,best); for(int i=0;i<N;i++) printf("%d ",s[i]); printf("\n"); return 0; }  /* final state, for restarts */
  for(int i=0;i<N;i++) printf("%d ",s[i]); printf("\n"); return 0;
}


==> anc/balance_check.py <==
#!/usr/bin/env python3
"""Numerical checks for Remark 2.6.  Writes balance_results.json.
Run: python3 balance_check.py    (about 20 s)"""
import itertools, json, math, os
import numpy as np
from balance_lib import functionals, magic4_reps

HERE = os.path.dirname(os.path.abspath(__file__))
res = {}

# ---- n=3 exhaustive
P = np.array(list(itertools.permutations(range(1, 10))), float)
f3 = functionals(P, 3)
mag = f3['E_full'] < 1e-12
res['n3'] = {'n_magic': int(mag.sum())}
for k in ('B_lin', 'B_ring', 'B_3D_xy', 'V_3D', 'B_3D', 'P_xy', 'I_dev'):
    v = f3[k][mag]
    res['n3'][k] = {'min': float(v.min()), 'max': float(v.max())}
res['n3']['closed_form_B_ring'] = 2 * (2 - math.sqrt(2)) * math.sqrt(5)
# T2 bound exhaustively
viol = int((f3['T2_lhs'] > f3['T2_rhs'] + 1e-9).sum())
ratio = f3['T2_lhs'] / np.maximum(f3['T2_rhs'], 1e-12)
res['n3']['T2_violations'] = viol; res['n3']['T2_max_ratio'] = float(ratio[f3['T2_rhs'] > 0].max())
# ring balance over all arrangements: minimum
res['n3']['B_ring_min_over_all'] = float(f3['B_ring'].min())
res['n3']['B_ring_frac_below_magic'] = float((f3['B_ring'] < f3['B_ring'][mag].min() - 1e-12).mean())

# ---- n=4
reps, allm = magic4_reps(os.path.join(HERE, 'magic4_all7040.txt'))
rng = np.random.default_rng(20240607)
R = np.array([rng.permutation(16) + 1 for _ in range(300000)], float)
fm = functionals(reps, 4); fr = functionals(R, 4)
res['n4'] = {'n_magic_classes': len(reps), 'n_random': len(R), 'seed': 20240607}
res['n4']['random_E_full_mean'] = float(fr['E_full'].mean())
res['n4']['random_E_full_zero'] = int((fr['E_full'] < 1e-12).sum())
for k in ('B_lin', 'B_ring', 'B_3D_xy', 'V_3D', 'P_xy'):
    a, b = fm[k], fr[k]
    res['n4'][k] = {'magic_mean': float(a.mean()), 'magic_median': float(np.median(a)), 'magic_min': float(a.min()),
                    'magic_max': float(a.max()), 'random_mean': float(b.mean()), 'random_median': float(np.median(b)),
                    'random_p5': float(np.percentile(b, 5)),
                    'pct_rank_of_magic_mean': float((b <= a.mean()).mean() * 100),
                    'pct_rank_of_magic_median': float((b <= np.median(a)).mean() * 100),
                    'pct_rank_of_magic_max': float((b <= a.max()).mean() * 100)}
res['n4']['B_lin_random_zero_fraction'] = float((fr['B_lin'] < 1e-9).mean())
res['n4']['magic_with_B_ring_zero'] = int((fm['B_ring'] < 1e-9).sum())
viol = int((fr['T2_lhs'] > fr['T2_rhs'] + 1e-9).sum())
res['n4']['T2_violations'] = viol; res['n4']['T2_max_ratio'] = float((fr['T2_lhs'] / np.maximum(fr['T2_rhs'], 1e-12)).max())
res['n4']['spearman_E_vs'] = {}
from scipy.stats import spearmanr
for k in ('B_lin', 'B_ring', 'B_3D_xy', 'P_xy'):
    res['n4']['spearman_E_vs'][k] = float(spearmanr(fr['E_full'], fr[k])[0])
# explicit sharp T2 example (real-valued height): z=a(x)+b(y) with a=x, b=y
x = np.arange(4) - 1.5
zz = (np.tile(x, 4) + np.repeat(x[::-1], 4)) # z_ij = x_j + y_i
ex = functionals(zz[None, :] + 8.5, 4)
res['T2_sharp_real_example'] = float(ex['T2_lhs'][0] / ex['T2_rhs'][0])
# n=5,6 random: T2 check
for n in (5, 6, 7):
    Rn = np.array([rng.permutation(n * n) + 1 for _ in range(100000)], float)
    fn = functionals(Rn, n)
    res['T2_n%d' % n] = {'violations': int((fn['T2_lhs'] > fn['T2_rhs'] + 1e-9).sum()), 'max_ratio': float((fn['T2_lhs'] / np.maximum(fn['T2_rhs'], 1e-12)).max())}
# ---- extra checks: mixed moments, projection bound, relaxed gradient flow limit
x4 = np.tile(np.arange(4), 4) - 1.5; y4 = 1.5 - np.repeat(np.arange(4), 4)
Z = reps - 8.5
res['n4']['mixed_moments_over_880'] = {
    'xy': {'distinct_abs': int(len(np.unique(np.abs(Z @ (x4 * y4))))), 'nonzero': int((np.abs(Z @ (x4 * y4)) > 1e-9).sum())},
    'x2y': {'nonzero': int((np.abs(Z @ (x4 ** 2 * y4)) > 1e-9).sum())},
    'xy2': {'nonzero': int((np.abs(Z @ (x4 * y4 ** 2)) > 1e-9).sum())}}
DUR = np.array([16, 3, 2, 13, 5, 10, 11, 8, 9, 6, 7, 12, 4, 15, 14, 1], float)
res['durer'] = {'P_xy_sum_z_xy': float((DUR - 8.5) @ (x4 * y4)), 'B_ring': float(functionals(DUR[None, :], 4)['B_ring'][0]),
                'B_3D_xy': float(functionals(DUR[None, :], 4)['B_3D_xy'][0]), 'V_3D': float(functionals(DUR[None, :], 4)['V_3D'][0])}
# projection bound ||P_W z||^2 <= n^2/(n-2) E_full  (normalised inner product (1/N) sum), and relaxed gradient-flow limit
from balance_lib import geometry
for n in (3, 4, 5):
    N = n * n; xg, yg, Lg = geometry(n)
    Lc = Lg - Lg.mean(1, keepdims=True)
    Q, _ = np.linalg.qr(Lc.T)           # orthonormal basis of W (rank 2n; QR keeps 2n+2 columns, drop null ones)
    U, sv, _ = np.linalg.svd(Lc.T, full_matrices=False)
    Wb = U[:, sv > 1e-9]; assert Wb.shape[1] == 2 * n
    Rn = np.array([rng.permutation(N) + 1 for _ in range(20000)], float)
    z = Rn - (N + 1) / 2
    PW = z @ Wb @ Wb.T
    pn = (PW ** 2).sum(1) / N
    Ef = functionals(Rn, n)['E_full']
    res['projection_bound_n%d' % n] = {'max_ratio_PWz2_over_Efull': float((pn / Ef).max()), 'min_ratio': float((pn / Ef).min()), 'bound_n2_over_n_minus_2': n * n / (n - 2)}
    if n == 4:
        zinf = z - PW                                  # limit of the gradient flow  dz/dt = -grad E_full  (linear flow)
        fi = functionals(zinf + (N + 1) / 2, n)
        fz = functionals(Rn, n)
        res['flow_limit_n4'] = {'E_full': float(fi['E_full'].max()), 'B_lin': float(fi['B_lin'].max()),
                                'B_ring_start_mean': float(fz['B_ring'].mean()), 'B_ring_end_mean': float(fi['B_ring'].mean()),
                                'B_3D_xy_start_mean': float(fz['B_3D_xy'].mean()), 'B_3D_xy_end_mean': float(fi['B_3D_xy'].mean()),
                                'norm_ratio_z_end_over_start_mean': float(np.sqrt(((zinf ** 2).sum(1) / (z ** 2).sum(1))).mean())}
json.dump(res, open(os.path.join(HERE, 'balance_results.json'), 'w'), indent=1)
print(json.dumps(res, indent=1))


==> anc/balance_lib.py <==
"""Balance functionals of Remark 2.6 (exact definitions).

Cells are flattened row-major; x=j-(n-1)/2, y=(n-1)/2-i, z=s-(N+1)/2, N=n^2.
Models (masses are always the signed heights z_c):
  linear     : B_lin  = |sum_c z_c (x_c, y_c)|
  ring       : B_ring = |sum_c z_c u_c|,  u_c=(x_c,y_c)/r_c  (u_c=0 at the centre cell, n odd)
  3D unit    : u_c=v_c/|v_c|, v_c=(x_c,y_c,z_c) (u_c=0 if v_c=0); B_3D^xy = horizontal part of sum z_c u_c,
               V = vertical part = sum z_c^2/|v_c|  (>0 for every arrangement).
"""
import numpy as np


def geometry(n):
    j = np.tile(np.arange(n), n); i = np.repeat(np.arange(n), n)
    x = j - (n - 1) / 2; y = (n - 1) / 2 - i
    L = np.zeros((2 * n + 2, n * n))
    for k in range(n):
        L[k] = (i == k); L[n + k] = (j == k)
    L[2 * n] = (i == j); L[2 * n + 1] = (i + j == n - 1)
    return x, y, L


def functionals(S, n):
    """S: (B,N) array of arrangements (values 1..N).  Returns dict of arrays of length B."""
    N = n * n
    x, y, L = geometry(n)
    z = S - (N + 1) / 2.0
    dev = np.einsum('bc,lc->bl', z, L)
    out = {'E_full': (dev ** 2).sum(1) / N ** 2,
           'E_rc': (dev[:, :2 * n] ** 2).sum(1) / N ** 2}
    zx = np.einsum('bc,c->b', z, x); zy = np.einsum('bc,c->b', z, y)
    out['B_lin'] = np.hypot(zx, zy)
    out['lin_x'] = zx; out['lin_y'] = zy
    out['P_xy'] = np.abs(np.einsum('bc,c->b', z, x * y))
    out['I_dev'] = np.abs(np.einsum('bc,c->b', z, x ** 2 + y ** 2))
    r = np.hypot(x, y); rr = np.where(r > 0, r, 1.0)
    ux = np.where(r > 0, x / rr, 0.0); uy = np.where(r > 0, y / rr, 0.0)
    out['B_ring'] = np.hypot(np.einsum('bc,c->b', z, ux), np.einsum('bc,c->b', z, uy))
    nrm = np.sqrt(x[None, :] ** 2 + y[None, :] ** 2 + z ** 2)
    nz = np.where(nrm > 0, nrm, 1.0)
    bx = (z * x[None, :] / nz).sum(1); by = (z * y[None, :] / nz).sum(1)
    bz = (z * z / nz).sum(1)
    out['B_3D_xy'] = np.hypot(bx, by); out['V_3D'] = bz
    out['B_3D'] = np.sqrt(bx ** 2 + by ** 2 + bz ** 2)
    # T2 bound
    out['T2_lhs'] = zx ** 2 + zy ** 2
    out['T2_rhs'] = N ** 2 * n * (n * n - 1) / 12.0 * out['E_rc']
    return out


def magic4_reps(path):
    A = np.loadtxt(path, dtype=np.int64)
    seen = {}
    for a in A:
        g = a.reshape(4, 4); forms = []
        for k in range(4):
            r = np.rot90(g, k); forms += [tuple(r.ravel()), tuple(r.T.ravel())]
        seen[min(forms)] = 1
    return np.array(sorted(seen.keys()), dtype=float), A.astype(float)


==> anc/balance_results.json <==
{
 "n3": {
  "n_magic": 8,
  "B_lin": {
   "min": 0.0,
   "max": 0.0
  },
  "B_ring": {
   "min": 2.6197165896624006,
   "max": 2.6197165896624006
  },
  "B_3D_xy": {
   "min": 1.527932953460826,
   "max": 1.5279329534608261
  },
  "V_3D": {
   "min": 17.920753505941317,
   "max": 17.920753505941317
  },
  "B_3D": {
   "min": 17.985771746883135,
   "max": 17.985771746883135
  },
  "P_xy": {
   "min": 0.0,
   "max": 0.0
  },
  "I_dev": {
   "min": 0.0,
   "max": 0.0
  },
  "closed_form_B_ring": 2.6197165896623997,
  "T2_violations": 0,
  "T2_max_ratio": 1.0,
  "B_ring_min_over_all": 0.13131619360575045,
  "B_ring_frac_below_magic": 0.09060846560846561
 },
 "n4": {
  "n_magic_classes": 880,
  "n_random": 300000,
  "seed": 20240607,
  "random_E_full_mean": 2.6574197135416666,
  "random_E_full_zero": 0,
  "B_lin": {
   "magic_mean": 0.0,
   "magic_median": 0.0,
   "magic_min": 0.0,
   "magic_max": 0.0,
   "random_mean": 27.033783028388633,
   "random_median": 26.0,
   "random_p5": 7.0710678118654755,
   "pct_rank_of_magic_mean": 0.032,
   "pct_rank_of_magic_median": 0.032,
   "pct_rank_of_magic_max": 0.032
  },
  "B_ring": {
   "magic_mean": 5.509053379519853,
   "magic_median": 4.918662101026596,
   "magic_min": 0.07049107762140439,
   "magic_max": 11.981409569829136,
   "random_mean": 17.058651680551044,
   "random_median": 16.349586284796004,
   "random_p5": 4.503248484284223,
   "pct_rank_of_magic_mean": 7.376666666666666,
   "pct_rank_of_magic_median": 5.921,
   "pct_rank_of_magic_max": 30.807333333333332
  },
  "B_3D_xy": {
   "magic_mean": 0.8738717467974086,
   "magic_median": 0.8205066416260998,
   "magic_min": 0.036041797360304884,
   "magic_max": 2.5385454920169215,
   "random_mean": 4.898518829086758,
   "random_median": 4.6841491241050175,
   "random_p5": 1.2862138266170038,
   "pct_rank_of_magic_mean": 2.3766666666666665,
   "pct_rank_of_magic_median": 2.097,
   "pct_rank_of_magic_max": 18.089
  },
  "V_3D": {
   "magic_mean": 59.57499201282102,
   "magic_median": 59.53483848515129,
   "magic_min": 59.11186573810543,
   "magic_max": 60.11253382603254,
   "random_mean": 59.566098293685506,
   "random_median": 59.56140700170961,
   "random_p5": 59.29435288138092,
   "pct_rank_of_magic_mean": 53.00633333333333,
   "pct_rank_of_magic_median": 43.812666666666665,
   "pct_rank_of_magic_max": 99.95733333333334
  },
  "P_xy": {
   "magic_mean": 19.918181818181818,
   "magic_median": 16.0,
   "magic_min": 0.0,
   "magic_max": 60.0,
   "random_mean": 19.319286666666667,
   "random_median": 17.0,
   "random_p5": 1.5,
   "pct_rank_of_magic_mean": 57.434,
   "pct_rank_of_magic_median": 48.64066666666667,
   "pct_rank_of_magic_max": 99.43933333333334
  },
  "B_lin_random_zero_fraction": 0.00032,
  "magic_with_B_ring_zero": 0,
  "T2_violations": 0,
  "T2_max_ratio": 0.9979683972911964,
  "spearman_E_vs": {
   "B_lin": 0.37639279610274107,
   "B_ring": 0.330154964240039,
   "B_3D_xy": 0.34366864601030944,
   "P_xy": -0.008711561249910215
  },
  "mixed_moments_over_880": {
   "xy": {
    "distinct_abs": 48,
    "nonzero": 824
   },
   "x2y": {
    "nonzero": 623
   },
   "xy2": {
    "nonzero": 773
   }
  }
 },
 "T2_sharp_real_example": 1.0,
 "T2_n5": {
  "violations": 0,
  "max_ratio": 0.9770249221183802
 },
 "T2_n6": {
  "violations": 0,
  "max_ratio": 0.9438664004356507
 },
 "T2_n7": {
  "violations": 0,
  "max_ratio": 0.9025606469002695
 },
 "durer": {
  "P_xy_sum_z_xy": 0.0,
  "B_ring": 3.480161692811177,
  "B_3D_xy": 1.7634100969080235,
  "V_3D": 59.98365751353142
 },
 "projection_bound_n3": {
  "max_ratio_PWz2_over_Efull": 4.500000000000003,
  "min_ratio": 2.9999999999999964,
  "bound_n2_over_n_minus_2": 9.0
 },
 "projection_bound_n4": {
  "max_ratio_PWz2_over_Efull": 7.380191693290744,
  "min_ratio": 3.999999999999948,
  "bound_n2_over_n_minus_2": 8.0
 },
 "flow_limit_n4": {
  "E_full": 1.210716600239592e-28,
  "B_lin": 2.3323479053832607e-13,
  "B_ring_start_mean": 17.142347824397298,
  "B_ring_end_mean": 3.9148635563252263,
  "B_3D_xy_start_mean": 4.899980629003398,
  "B_3D_xy_end_mean": 1.4805710492965238,
  "norm_ratio_z_end_over_start_mean": 0.6687731878054272
 },
 "projection_bound_n5": {
  "max_ratio_PWz2_over_Efull": 6.158097367113755,
  "min_ratio": 4.99999999999999,
  "bound_n2_over_n_minus_2": 8.333333333333334
 }
}

==> anc/constructions.py <==
"""Explicit semi-magic squares with many "twin" row pairs (complementary on a set of columns).

Twin row pair (i,i') on column set J: s[i][j] + s[i'][j] = N+1 for all j in J.
For two columns j,j' in J, swapping s[i][j]<->s[i][j'] changes (gamma_j,gamma_j') by (+d,-d),
swapping in row i' changes them by (-d,+d), where d = s[i][j'] - s[i][j]; all row sums unchanged.

Constructions (all exact integer arithmetic, verified by verify()):
  even_paired(n): n = 2m, every row pair (r, m+r) complementary on ALL columns.
                  m even: dominoes; m odd >= 7: dominoes + one 6-element gadget per row.
  odd_concentric(n): n odd >= 7: concentric bordered square around a 7x7 (Siamese) core,
                  borders of every odd order 9..n by the explicit rule border_odd();
                  layer l (rows l, n-1-l) is a twin pair on columns l+1..n-2-l.
"""
import itertools


def siamese(n):
    """de la Loubere magic square of odd order n, values 1..n^2."""
    s = [[0] * n for _ in range(n)]
    i, j = 0, n // 2
    for v in range(1, n * n + 1):
        s[i][j] = v
        ni, nj = (i - 1) % n, (j + 1) % n
        if s[ni][nj]:
            ni, nj = (i + 1) % n, j
        i, j = ni, nj
    return s


# ---------------------------------------------------------------- even n
def even_paired(n):
    assert n % 2 == 0
    m = n // 2
    N = n * n
    # weights: odd numbers 1,3,...,N-1  (w = |2v-(N+1)|); index of weight w is (w-1)//2, 0..2m^2-1
    idx_rows = [[] for _ in range(m)]   # list of (index, sign) per row
    if m % 2 == 0:
        # dominoes {2t, 2t+1} (indices), t=0..m^2-1; row r gets m of them, half (+,-), half (-,+)
        doms = [(2 * t, 2 * t + 1) for t in range(m * m)]
        for r in range(m):
            for k in range(m):
                a, b = doms[r * m + k]
                sg = 1 if k % 2 == 0 else -1
                idx_rows[r] += [(a, sg), (b, -sg)]
    else:
        assert m >= 7, "n = 2 mod 4 handled for n >= 14 only"
        used = set()
        # quadruple Q_r = indices 4r..4r+3 (weights a,a+2,a+4,a+6 with a = 8r+1), signs + + + -  -> sum 2a
        for r in range(m):
            q = [4 * r, 4 * r + 1, 4 * r + 2, 4 * r + 3]
            idx_rows[r] += [(q[0], 1), (q[1], 1), (q[2], 1), (q[3], -1)]
            used.update(q)
        # nested pairs: alpha_{m-1} = 4m, beta_r = alpha_r + 8r + 1, alpha_{r-1} = alpha_r + 1
        alpha = {m - 1: 4 * m}
        for r in range(m - 1, 0, -1):
            alpha[r - 1] = alpha[r] + 1
        for r in range(m):
            a, b = alpha[r], alpha[r] + 8 * r + 1
            # weights w(a) = 2a+1, w(b) = 2b+1, w(b)-w(a) = 16r+2 = 2*(8r+1) = 2a_r ; signs: +w(a) - w(b) = -2a_r
            idx_rows[r] += [(a, 1), (b, -1)]
            used.update([a, b])
        assert max(used) <= 2 * m * m - 1
        rest = [x for x in range(2 * m * m) if x not in used]
        # rest splits into consecutive dominoes
        doms = []
        k = 0
        while k < len(rest):
            assert rest[k + 1] == rest[k] + 1, (n, rest[k], rest[k + 1])
            doms.append((rest[k], rest[k + 1]))
            k += 2
        assert len(doms) == m * (m - 3)
        for r in range(m):
            for k in range(m - 3):
                a, b = doms[r * (m - 3) + k]
                sg = 1 if k % 2 == 0 else -1
                idx_rows[r] += [(a, sg), (b, -sg)]
    s = [[0] * n for _ in range(n)]
    for r in range(m):
        row = idx_rows[r]
        assert len(row) == n
        for j, (ix, sg) in enumerate(row):
            w = 2 * ix + 1
            v = (N + 1 + sg * w) // 2
            s[r][j] = v
            s[m + r][j] = N + 1 - v
    twins = [((r, m + r), list(range(n))) for r in range(m)]
    return s, twins


# ---------------------------------------------------------------- odd n
def ksubset_with_sum(I, k, target):
    """k-subset of the sorted integer interval I (list of consecutive ints) with given sum, or None."""
    I = sorted(I)
    lo = sum(I[:k]); hi = sum(I[-k:])
    if not (lo <= target <= hi):
        return None
    # start from the k smallest; push the largest movable element up one step at a time (standard argument)
    sel = list(range(k))           # positions in I
    cur = lo
    L = len(I)
    while cur < target:
        # move highest element that can move by one
        for t in range(k - 1, -1, -1):
            limit = L - (k - t)
            if sel[t] < limit and (t == k - 1 or sel[t] + 1 < sel[t + 1]):
                sel[t] += 1
                cur += 1
                break
    return [I[p] for p in sel]


def border_odd(n):
    """Border data for odd order n = 2m+1, m >= 4.  Returns dict with corner values and inner top/left values
    (values in 1..n^2; bottom/right are complements)."""
    m = (n - 1) // 2
    assert m >= 4
    N = n * n
    c = (N + 1) // 2
    A, B = 4 * m, 4 * m - 2
    P = [p for p in range(2 * m, 4 * m + 1) if p not in (A, B)]     # positives (big values)
    Q = list(range(1, 2 * m))                                       # negatives (small values)
    assert len(P) == 2 * m - 1 and len(Q) == 2 * m - 1
    targetT = c - A + B
    I = [p for p in P if p <= 4 * m - 3]   # interval [2m, 4m-3]
    # choose T_neg (m-1 subset of Q) and T_pos (m subset of I) with sum(T_pos)-sum(T_neg) = targetT
    sol = None
    qlo = sum(Q[:m - 1]); qhi = sum(Q[-(m - 1):])
    for sneg in range(qlo, qhi + 1):
        tp = ksubset_with_sum(I, m, targetT + sneg)
        if tp is not None:
            tn = ksubset_with_sum(Q, m - 1, sneg)
            sol = (tp, tn)
            break
    assert sol is not None
    Tpos, Tneg = sol
    Lpos = [p for p in P if p not in Tpos]
    Lneg = [p for p in Q if p not in Tneg]
    big = lambda p: N + 1 - p
    top_inner = [big(p) for p in Tpos] + list(Tneg)
    left_inner = [big(p) for p in Lpos] + list(Lneg)
    return dict(tl=big(A), tr=B, top=top_inner, left=left_inner)


def bordered(inner, n, bd):
    """Place a semi-magic square `inner` of order n-2 (values 1..(n-2)^2) inside the border bd."""
    N = n * n
    sh = 2 * n - 2
    s = [[0] * n for _ in range(n)]
    for i in range(n - 2):
        for j in range(n - 2):
            s[i + 1][j + 1] = inner[i][j] + sh
    s[0][0] = bd['tl']; s[n - 1][n - 1] = N + 1 - bd['tl']
    s[0][n - 1] = bd['tr']; s[n - 1][0] = N + 1 - bd['tr']
    for j, v in enumerate(bd['top']):
        s[0][j + 1] = v; s[n - 1][j + 1] = N + 1 - v
    for i, v in enumerate(bd['left']):
        s[i + 1][0] = v; s[i + 1][n - 1] = N + 1 - v
    return s


def odd_concentric(n):
    assert n % 2 == 1 and n >= 7
    s = siamese(7)
    twins = []   # in coordinates of the current square
    cur = 7
    while cur < n:
        cur += 2
        bd = border_odd(cur)
        s = bordered(s, cur, bd)
        twins = [((a + 1, b + 1), [j + 1 for j in cols]) for (a, b), cols in twins]
        twins.append(((0, cur - 1), list(range(1, cur - 1))))
    return s, twins


def construct(n):
    if n % 2 == 0:
        return even_paired(n)
    return odd_concentric(n)


def verify(s, twins):
    n = len(s); N = n * n; M = n * (N + 1) // 2
    vals = sorted(v for row in s for v in row)
    assert vals == list(range(1, N + 1)), "not a permutation"
    assert all(sum(row) == M for row in s), "row sum"
    assert all(sum(s[i][j] for i in range(n)) == M for j in range(n)), "col sum"
    for (i, ip), cols in twins:
        for j in cols:
            assert s[i][j] + s[ip][j] == N + 1, ("twin", i, ip, j)
    return True


if __name__ == "__main__":
    import sys
    hi = int(sys.argv[1]) if len(sys.argv) > 1 else 120
    for n in range(7, hi + 1):
        if n % 4 == 2 and n < 14:
            continue
        s, tw = construct(n)
        verify(s, tw)
    print("verified all constructions for 7<=n<=%d (n=10 excluded)" % hi)


==> anc/data_witnesses_variances.json <==
{
 "description": "Ancillary data: (1) witnesses_k_star_n_minus_1: arrangements of orders 5..13 with all row sums M(n) and column deviations (-1)^j C(n-1,j), so that k*(n)=n-1 (Remark on k*); (2) variance_polynomials: exact variance of E_low and E_full of a uniformly random arrangement as rational functions of n, separately for odd and even n (appendix, eq. var_low).",
 "witnesses_k_star_n_minus_1": {
  "note": "rows all equal M(n); column deviations (-1)^j C(n-1,j); verified by verify_numbers.py",
  "squares": {
   "5": [
    [
     1,
     22,
     11,
     24,
     7
    ],
    [
     23,
     3,
     12,
     2,
     25
    ],
    [
     18,
     6,
     19,
     17,
     5
    ],
    [
     4,
     21,
     14,
     10,
     16
    ],
    [
     20,
     9,
     15,
     8,
     13
    ]
   ],
   "6": [
    [
     30,
     26,
     1,
     17,
     2,
     35
    ],
    [
     15,
     3,
     23,
     33,
     28,
     9
    ],
    [
     20,
     10,
     34,
     24,
     11,
     12
    ],
    [
     14,
     22,
     21,
     4,
     19,
     31
    ],
    [
     25,
     32,
     6,
     5,
     27,
     16
    ],
    [
     8,
     13,
     36,
     18,
     29,
     7
    ]
   ],
   "7": [
    [
     43,
     8,
     28,
     17,
     29,
     14,
     36
    ],
    [
     30,
     7,
     12,
     33,
     39,
     35,
     19
    ],
    [
     13,
     4,
     48,
     16,
     42,
     32,
     20
    ],
    [
     22,
     44,
     10,
     9,
     23,
     49,
     18
    ],
    [
     1,
     45,
     31,
     38,
     46,
     3,
     11
    ],
    [
     41,
     27,
     37,
     2,
     6,
     15,
     47
    ],
    [
     26,
     34,
     24,
     40,
     5,
     21,
     25
    ]
   ],
   "8": [
    [
     46,
     7,
     49,
     19,
     34,
     2,
     55,
     48
    ],
    [
     8,
     64,
     62,
     4,
     3,
     1,
     61,
     57
    ],
    [
     54,
     14,
     47,
     26,
     29,
     51,
     28,
     11
    ],
    [
     38,
     27,
     42,
     24,
     43,
     37,
     44,
     5
    ],
    [
     16,
     53,
     9,
     40,
     35,
     39,
     18,
     50
    ],
    [
     52,
     15,
     6,
     59,
     63,
     32,
     21,
     12
    ],
    [
     22,
     60,
     10,
     20,
     58,
     36,
     23,
     31
    ],
    [
     25,
     13,
     56,
     33,
     30,
     41,
     17,
     45
    ]
   ],
   "9": [
    [
     39,
     14,
     20,
     55,
     65,
     27,
     32,
     41,
     76
    ],
    [
     33,
     72,
     71,
     4,
     26,
     50,
     2,
     58,
     53
    ],
    [
     5,
     28,
     46,
     69,
     68,
     43,
     62,
     1,
     47
    ],
    [
     61,
     13,
     74,
     52,
     10,
     9,
     73,
     56,
     21
    ],
    [
     38,
     77,
     51,
     11,
     70,
     36,
     59,
     12,
     15
    ],
    [
     19,
     8,
     24,
     3,
     79,
     18,
     80,
     57,
     81
    ],
    [
     78,
     40,
     22,
     54,
     44,
     25,
     6,
     63,
     37
    ],
    [
     48,
     64,
     60,
     34,
     42,
     30,
     67,
     7,
     17
    ],
    [
     49,
     45,
     29,
     31,
     35,
     75,
     16,
     66,
     23
    ]
   ],
   "10": [
    [
     88,
     18,
     48,
     77,
     39,
     93,
     9,
     85,
     14,
     34
    ],
    [
     25,
     44,
     82,
     52,
     80,
     24,
     89,
     2,
     70,
     37
    ],
    [
     38,
     46,
     63,
     75,
     73,
     36,
     27,
     31,
     54,
     62
    ],
    [
     26,
     81,
     90,
     45,
     10,
     53,
     64,
     5,
     57,
     74
    ],
    [
     97,
     83,
     7,
     22,
     71,
     6,
     72,
     84,
     12,
     51
    ],
    [
     19,
     35,
     66,
     20,
     65,
     47,
     40,
     28,
     91,
     94
    ],
    [
     50,
     61,
     76,
     3,
     41,
     79,
     92,
     33,
     55,
     15
    ],
    [
     16,
     4,
     87,
     8,
     99,
     17,
     67,
     69,
     60,
     78
    ],
    [
     98,
     56,
     21,
     96,
     58,
     13,
     43,
     32,
     59,
     29
    ],
    [
     49,
     68,
     1,
     23,
     95,
     11,
     86,
     100,
     42,
     30
    ]
   ],
   "11": [
    [
     108,
     47,
     96,
     27,
     101,
     8,
     31,
     32,
     98,
     67,
     56
    ],
    [
     97,
     50,
     73,
     57,
     106,
     52,
     116,
     29,
     1,
     4,
     86
    ],
    [
     40,
     109,
     78,
     12,
     100,
     70,
     117,
     68,
     15,
     16,
     46
    ],
    [
     115,
     17,
     37,
     105,
     110,
     21,
     45,
     91,
     76,
     36,
     18
    ],
    [
     59,
     71,
     103,
     88,
     6,
     42,
     113,
     22,
     51,
     34,
     82
    ],
    [
     120,
     20,
     60,
     14,
     118,
     72,
     92,
     13,
     55,
     49,
     58
    ],
    [
     10,
     64,
     35,
     114,
     44,
     89,
     75,
     33,
     93,
     66,
     48
    ],
    [
     26,
     112,
     63,
     24,
     107,
     2,
     81,
     5,
     94,
     62,
     95
    ],
    [
     9,
     54,
     80,
     25,
     77,
     7,
     19,
     69,
     111,
     121,
     99
    ],
    [
     65,
     79,
     30,
     11,
     28,
     53,
     102,
     104,
     39,
     119,
     41
    ],
    [
     23,
     38,
     61,
     74,
     84,
     3,
     90,
     85,
     83,
     87,
     43
    ]
   ],
   "12": [
    [
     65,
     101,
     75,
     47,
     115,
     52,
     138,
     42,
     133,
     33,
     16,
     53
    ],
    [
     79,
     98,
     24,
     13,
     122,
     1,
     144,
     23,
     84,
     18,
     121,
     143
    ],
    [
     55,
     8,
     64,
     43,
     116,
     22,
     129,
     92,
     139,
     45,
     60,
     97
    ],
    [
     9,
     15,
     111,
     62,
     68,
     76,
     136,
     61,
     128,
     102,
     14,
     88
    ],
    [
     10,
     86,
     77,
     72,
     93,
     41,
     58,
     31,
     19,
     118,
     131,
     134
    ],
    [
     100,
     67,
     57,
     3,
     37,
     11,
     135,
     40,
     117,
     105,
     113,
     85
    ],
    [
     90,
     17,
     112,
     63,
     137,
     12,
     106,
     30,
     130,
     108,
     36,
     29
    ],
    [
     142,
     141,
     103,
     74,
     104,
     44,
     78,
     28,
     34,
     21,
     99,
     2
    ],
    [
     80,
     20,
     96,
     94,
     126,
     50,
     123,
     87,
     4,
     119,
     32,
     39
    ],
    [
     140,
     69,
     120,
     81,
     51,
     46,
     71,
     6,
     56,
     7,
     132,
     91
    ],
    [
     66,
     110,
     48,
     83,
     124,
     26,
     89,
     95,
     82,
     25,
     73,
     49
    ],
    [
     35,
     127,
     38,
     70,
     107,
     27,
     125,
     5,
     109,
     114,
     54,
     59
    ]
   ],
   "13": [
    [
     67,
     120,
     59,
     47,
     117,
     17,
     123,
     8,
     94,
     111,
     167,
     129,
     46
    ],
    [
     57,
     4,
     64,
     105,
     124,
     56,
     156,
     41,
     151,
     54,
     96,
     69,
     128
    ],
    [
     148,
     10,
     138,
     24,
     130,
     6,
     163,
     12,
     150,
     55,
     127,
     40,
     102
    ],
    [
     122,
     65,
     109,
     21,
     147,
     19,
     159,
     26,
     136,
     42,
     80,
     86,
     93
    ],
    [
     43,
     52,
     58,
     95,
     165,
     49,
     154,
     33,
     137,
     23,
     146,
     63,
     87
    ],
    [
     107,
     99,
     110,
     81,
     60,
     31,
     168,
     1,
     149,
     61,
     39,
     114,
     85
    ],
    [
     66,
     143,
     142,
     88,
     38,
     53,
     164,
     11,
     133,
     76,
     62,
     78,
     51
    ],
    [
     157,
     118,
     74,
     104,
     119,
     18,
     162,
     7,
     84,
     92,
     112,
     22,
     36
    ],
    [
     20,
     161,
     75,
     73,
     116,
     15,
     169,
     34,
     106,
     27,
     100,
     70,
     139
    ],
    [
     50,
     77,
     90,
     48,
     152,
     3,
     166,
     16,
     140,
     98,
     68,
     126,
     71
    ],
    [
     89,
     82,
     144,
     79,
     145,
     9,
     158,
     13,
     135,
     30,
     101,
     5,
     115
    ],
    [
     72,
     125,
     83,
     29,
     153,
     35,
     132,
     14,
     141,
     113,
     45,
     131,
     32
    ],
    [
     108,
     37,
     25,
     91,
     134,
     2,
     155,
     97,
     44,
     103,
     28,
     160,
     121
    ]
   ]
  }
 },
 "variance_polynomials": {
  "low": {
   "odd": {
    "expr": "(n - 1)*(n**2 + 1)*(25*n**11 + 25*n**10 - 82*n**9 - 82*n**8 - 9*n**7 - 1209*n**6 + 3738*n**5 - 5862*n**4 + 2160*n**3 - 2880*n**2 - 4320*n + 4320)/(129600*n**6)",
    "latex": "\\frac{\\left(n - 1\\right) \\left(n^{2} + 1\\right) \\left(25 n^{11} + 25 n^{10} - 82 n^{9} - 82 n^{8} - 9 n^{7} - 1209 n^{6} + 3738 n^{5} - 5862 n^{4} + 2160 n^{3} - 2880 n^{2} - 4320 n + 4320\\right)}{129600 n^{6}}",
    "numerator_degree_fitted": 15,
    "verified_on_extra_points": 6,
    "leading_order": "8",
    "leading_coeff": "1/5184",
    "values": {
     "3": "1532/2187",
     "5": "5060614/78125",
     "7": "1096104470/1058841",
     "9": "63466162708/7971615",
     "11": "3206100569896/79720245"
    }
   },
   "even": {
    "expr": "(n**2 + 1)*(25*n**10 - 107*n**8 + 73*n**6 - 1200*n**5 + 4947*n**4 - 9600*n**3 + 13782*n**2 - 13680*n + 10080)/(129600*n**4)",
    "latex": "\\frac{\\left(n^{2} + 1\\right) \\left(25 n^{10} - 107 n^{8} + 73 n^{6} - 1200 n^{5} + 4947 n^{4} - 9600 n^{3} + 13782 n^{2} - 13680 n + 10080\\right)}{129600 n^{4}}",
    "numerator_degree_fitted": 15,
    "verified_on_extra_points": 5,
    "leading_order": "8",
    "leading_coeff": "1/5184",
    "values": {
     "4": "14093/1440",
     "6": "136773793/466560",
     "8": "226094635/73728",
     "10": "22378431731/1200000",
     "12": "7561816787/93312"
    }
   }
  },
  "full": {
   "odd": {
    "expr": "(n - 1)*(n**2 + 1)*(5*n**6 - 5*n**5 - 17*n**4 + 11*n**3 - 24*n**2 + 18*n + 6)/(180*n**6)",
    "latex": "\\frac{\\left(n - 1\\right) \\left(n^{2} + 1\\right) \\left(5 n^{6} - 5 n^{5} - 17 n^{4} + 11 n^{3} - 24 n^{2} + 18 n + 6\\right)}{180 n^{6}}",
    "numerator_degree_fitted": 10,
    "verified_on_extra_points": 11,
    "leading_order": "3",
    "leading_coeff": "1/36",
    "values": {
     "3": "398/2187",
     "5": "457132/234375",
     "7": "776870/117649",
     "9": "123364408/7971615",
     "11": "158917078/5314683"
    }
   },
   "even": {
    "expr": "(n - 2)*(n**2 + 1)*(5*n**5 - 12*n**3 + 12*n**2 - 23*n + 12)/(180*n**5)",
    "latex": "\\frac{\\left(n - 2\\right) \\left(n^{2} + 1\\right) \\left(5 n^{5} - 12 n^{3} + 12 n^{2} - 23 n + 12\\right)}{180 n^{5}}",
    "numerator_degree_fitted": 10,
    "verified_on_extra_points": 10,
    "leading_order": "3",
    "leading_coeff": "1/36",
    "values": {
     "4": "527/640",
     "6": "75221/19440",
     "8": "171483/16384",
     "10": "8231197/375000",
     "12": "7400365/186624"
    }
   }
  },
  "runtime_s": 78.24987435340881
 }
}

==> anc/density.py <==
"""Density and CDF of a weighted sum of independent chi^2 variables  sum_j w_j chi^2_{m_j}
(the Gaussian-limit law of the energies), by characteristic-function inversion (Imhof 1961
style, numerically integrated)."""
import numpy as np
from scipy.integrate import quad


def _phi(t, weights):
    val = 1.0 + 0j
    for w, m in weights:
        val *= (1 - 2j * w * t) ** (-m / 2.0)
    return val


def mixture_pdf(x, weights):
    """f(x) = (1/pi) int_0^inf Re[phi(t) e^{-itx}] dt, evaluated pointwise along the 4th-quadrant ray t = (1 - 0.5i)u."""
    weights = [(float(w), int(m)) for w, m in weights]
    x = np.atleast_1d(np.asarray(x, dtype=float))
    out = np.empty_like(x)
    c = 1.0 - 0.5j
    for i, xi in enumerate(x):
        if xi <= 0:
            out[i] = 0.0
            continue
        f = lambda u: (c * _phi(c * u, weights) * np.exp(-1j * c * u * xi)).real
        val, _ = quad(f, 0.0, np.inf, epsabs=1e-10, epsrel=1e-8, limit=200)
        out[i] = max(0.0, val / np.pi)
    return out


def mixture_cdf(x, weights):
    """Imhof's formula: F(x) = 1/2 - (1/pi) int_0^inf sin(theta(u)) / (u rho(u)) du."""
    weights = [(float(w), int(m)) for w, m in weights]
    x = np.atleast_1d(np.asarray(x, dtype=float))
    out = np.empty_like(x)
    for i, xi in enumerate(x):
        def g(u):
            theta = 0.5 * sum(m * np.arctan(2 * w * u) for w, m in weights) - 0.5 * xi * u
            rho = np.prod([(1 + 4 * w * w * u * u) ** (m / 4.0) for w, m in weights])
            return np.sin(theta) / (u * rho)
        val, _ = quad(g, 0, np.inf, limit=4000)
        out[i] = 0.5 - val / np.pi
    return out


def two_exponential_pdf(x, a, b):
    """Closed form for a*chi^2_2 + b*chi^2_2 (a != b): (e^{-x/2a} - e^{-x/2b}) / (2a - 2b)."""
    x = np.asarray(x, dtype=float)
    return (np.exp(-x / (2 * a)) - np.exp(-x / (2 * b))) / (2 * a - 2 * b)


if __name__ == '__main__':
    from theory import weights_closed
    for n in (3, 5):
        w = weights_closed(n, 'low')
        a, b = float(w[0][0]), float(w[1][0])
        xs = np.linspace(0.1, 6 * float(sum(ww * m for ww, m in w)), 7)
        print(n, np.max(np.abs(mixture_pdf(xs, w) - two_exponential_pdf(xs, a, b))))
    w = weights_closed(8, 'full')
    xs = np.linspace(0.5, 30, 5)
    print('n=8 full pdf', mixture_pdf(xs, w), 'cdf', mixture_cdf(xs, w))


==> anc/energies.py <==
"""Vectorized energies for batches of arrangements, shape (B, n, n), values 1..N.

Returns float64 arrays of shape (B,).  Definitions as in theory.py docstring.
"""
import numpy as np


def line_sums_z(arr):
    """Centered line sums: rows (B,n), cols (B,n), main diag (B,), anti diag (B,)."""
    B, n, _ = arr.shape
    N = n * n
    z = arr.astype(np.float64) - (N + 1) / 2.0
    rows = z.sum(axis=2)
    cols = z.sum(axis=1)
    idx = np.arange(n)
    dm = z[:, idx, idx].sum(axis=1)
    da = z[:, idx, n - 1 - idx].sum(axis=1)
    return z, rows, cols, dm, da


def all_energies(arr):
    """dict with E_low and E_full (symmetric, all 2n+2 lines) for a batch."""
    B, n, _ = arr.shape
    N = n * n
    z, rows, cols, dm, da = line_sums_z(arr)
    x = np.arange(n) - (n - 1) / 2.0            # column coordinate
    y = (n - 1) / 2.0 - np.arange(n)            # row coordinate
    cov_x = (cols * x).sum(axis=1) / N           # Cov(X,Z) = (1/N) sum_j x_j colsum_j
    cov_y = (rows * y).sum(axis=1) / N
    cov_dm = dm / N
    cov_da = da / N
    e_xy = cov_x ** 2 + cov_y ** 2
    e_diag = cov_dm ** 2 + cov_da ** 2
    e_low = e_xy + e_diag
    e_full = ((rows ** 2).sum(axis=1) + (cols ** 2).sum(axis=1)) / N ** 2 + e_diag
    return {'E_low': e_low, 'E_full': e_full,
            'cov_x': cov_x, 'cov_y': cov_y, 'cov_dm': cov_dm, 'cov_da': cov_da}


def random_arrangements(n, B, rng):
    """B uniform random permutations of 1..N as (B,n,n) int arrays."""
    N = n * n
    keys = rng.random((B, N))
    perm = np.argsort(keys, axis=1, kind='quicksort') + 1
    return perm.reshape(B, n, n)


==> anc/enum_n3.jsonl <==
{"n": 3, "mode": "L", "count": 8, "seconds": 0.00, "threads": 16, "hist_rows_cols_equal_M": {"3,3": 8}}
{"n": 3, "mode": "XY", "count": 760, "seconds": 0.00, "threads": 16}
{"n": 3, "mode": "DIAG", "count": 4224, "seconds": 0.00, "threads": 16}
{"n": 3, "mode": "MAGIC", "count": 8, "seconds": 0.00, "threads": 16}
{"n": 3, "mode": "SEMI", "count": 72, "seconds": 0.00, "threads": 16}
{"n": 3, "mode": "ROWSL", "count": 8, "seconds": 0.00, "threads": 16}
{"n": 3, "mode": "COLSL", "count": 8, "seconds": 0.00, "threads": 16}


==> anc/enum_n4.jsonl <==
{"n": 4, "mode": "L", "count": 14639440, "seconds": 9.17, "threads": 16, "hist_rows_cols_equal_M": {"0,0": 9637312, "0,1": 2172824, "0,4": 100728, "1,0": 2172824, "1,1": 429312, "1,4": 9336, "4,0": 100728, "4,1": 9336, "4,4": 7040}}
{"n": 4, "mode": "XY", "count": 6697177424, "seconds": 5.15, "threads": 16}
{"n": 4, "mode": "DIAG", "count": 49932288000, "seconds": 4.70, "threads": 16}
{"n": 4, "mode": "MAGIC", "count": 7040, "seconds": 7.38, "threads": 16}
{"n": 4, "mode": "SEMI", "count": 549504, "seconds": 6.72, "threads": 16}
{"n": 4, "mode": "ROWSL", "count": 117104, "seconds": 6.45, "threads": 16}
{"n": 4, "mode": "COLSL", "count": 117104, "seconds": 10.66, "threads": 16}


==> anc/exhaustive_n3.py <==
"""Exhaustive n=3: exact distribution of E_low, E_full (symmetric) over all 9!
arrangements, plus local-minimum counts under single swaps for each energy."""
import time
from fractions import Fraction as Fr
from itertools import permutations, combinations
import numpy as np
from collections import Counter
from energies import all_energies


def all_perms_n3():
    perms = np.fromiter((v for p in permutations(range(1, 10)) for v in p), dtype=np.int8,
                        count=9 * 362880).reshape(362880, 3, 3)
    return perms


def exact_counter(e, N2=81):
    """Energies for n=3 are rationals with denominator 81 (E*81 integer): count exactly."""
    q = np.rint(e * N2).astype(np.int64)
    assert np.allclose(q / N2, e, atol=1e-9)
    return Counter(q.tolist())


def summarize(e, name, N2=81):
    c = exact_counter(e, N2)
    mode_q, mode_cnt = max(c.items(), key=lambda kv: (kv[1], -kv[0]))
    # centre of the maximal bin of a 200-bin histogram
    hist, edges = np.histogram(e, bins=200)
    peak_bin = float(0.5 * (edges[np.argmax(hist)] + edges[np.argmax(hist) + 1]))
    return {
        'name': name,
        'count': int(e.size),
        'mean': float(e.mean()), 'mean_exact': str(Fr(int(np.rint(e.sum() * N2)), N2 * e.size)),
        'var': float(e.var()), 'std': float(e.std()),
        'var_exact': str(Fr(int(np.rint((e * e).sum() * N2 * N2)), N2 * N2 * e.size)
                         - Fr(int(np.rint(e.sum() * N2)), N2 * e.size) ** 2),
        'mode': mode_q / N2, 'mode_exact': f'{mode_q}/{N2}', 'mode_count': int(mode_cnt),
        'peak_200bin_histogram': peak_bin,
        'max': float(e.max()), 'max_exact': f'{int(np.rint(e.max() * N2))}/{N2}',
        'n_distinct_values': len(c),
        'n_zero': int((e < 1e-12).sum()),
        'median': float(np.median(e)),
    }


def local_minima(perms, energies_fn, tol=1e-12):
    """Number of arrangements for which no single swap strictly decreases the energy."""
    B = perms.shape[0]
    flat = perms.reshape(B, 9)
    e0 = energies_fn(perms)
    is_min = np.ones(B, dtype=bool)
    for a, b in combinations(range(9), 2):
        sw = flat.copy()
        sw[:, [a, b]] = sw[:, [b, a]]
        e1 = energies_fn(sw.reshape(B, 3, 3))
        is_min &= ~(e1 < e0 - tol)
    return is_min, e0


def run():
    t0 = time.time()
    perms = all_perms_n3()
    E = all_energies(perms)
    out = {'n': 3, 'n_arrangements': int(perms.shape[0])}
    for key in ('E_low', 'E_full'):
        out[key] = summarize(E[key], key)
    # note: for n=3 the paper's E_low and symmetric E_full are different functions; check equality?
    out['E_low_equals_E_full_pointwise'] = bool(np.allclose(E['E_low'], E['E_full']))
    out['n_lowmode_zero_but_not_full_zero'] = int(((E['E_low'] < 1e-12) & (E['E_full'] > 1e-12)).sum())
    # local minima
    lm = {}
    for key in ('E_low', 'E_full'):
        fn = lambda a, key=key: all_energies(a)[key]
        is_min, e0 = local_minima(perms, fn)
        n_glob = int(((e0 < 1e-12) & is_min).sum())
        vals = Counter(np.rint(e0[is_min] * 81).astype(int).tolist())
        lm[key] = {'total_local_minima': int(is_min.sum()), 'global_minima': n_glob,
                   'non_global_local_minima': int(is_min.sum()) - n_glob,
                   'local_min_energy_values_x81': {str(k): v for k, v in sorted(vals.items())}}
    out['local_minima'] = lm
    out['runtime_s'] = time.time() - t0
    return out, E


if __name__ == '__main__':
    import json
    out, E = run()
    print(json.dumps(out, indent=1))


==> anc/figstyle.py <==
"""Common figure style: Okabe-Ito colour-blind-safe palette, Computer-Modern fonts, embedded Type 42 fonts."""
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap

BLUE, VERM, GREEN, ORANGE, SKY, PINK, YELLOW = '#0072B2', '#D55E00', '#009E73', '#E69F00', '#56B4E9', '#CC79A7', '#F0E442'
GREY, DGREY, LGREY = '#8a8a8a', '#444444', '#e4e4e4'
DIV = LinearSegmentedColormap.from_list('bw_vermillion', [BLUE, '#ffffff', VERM])
TEXTWIDTH = 6.4   # inches (text block of the paper is 6.47in)

plt.rcParams.update({
    'font.family': 'cmr10', 'mathtext.fontset': 'cm', 'axes.formatter.use_mathtext': True, 'axes.unicode_minus': False,
    'font.size': 8.5, 'axes.labelsize': 8.5, 'axes.titlesize': 8.5, 'legend.fontsize': 7.5,
    'xtick.labelsize': 7.5, 'ytick.labelsize': 7.5, 'axes.linewidth': 0.6,
    'xtick.major.width': 0.6, 'ytick.major.width': 0.6, 'xtick.major.size': 2.5, 'ytick.major.size': 2.5,
    'axes.spines.top': False, 'axes.spines.right': False, 'pdf.fonttype': 42, 'ps.fonttype': 42,
    'lines.linewidth': 1.0, 'figure.dpi': 150, 'savefig.dpi': 300, 'legend.frameon': False,
})


def panel_label(ax, text, x=-0.02, y=1.04):
    ax.text(x, y, r'$\mathbf{' + text + r'}$', transform=ax.transAxes, fontsize=9.5, va='bottom', ha='left')


==> anc/fit_variance.py <==
"""Exact Var(E_low), Var(E_full) as rational functions of n (separately for odd / even n),
obtained by exact evaluation for many n (Moebius-inversion formula of theory.py) followed by
polynomial interpolation with verification on held-out orders.
Run: python3.9 fit_variance.py  -> variance_fits.json"""
import json, os, time
from fractions import Fraction as Fr
import sympy as sp
from theory import (_PARTS4, _finer_or_equal, _moebius, _pattern_moment, z_power_sums,
                    grid_functions, centered_coeffs, mean_energy_closed, variance_energy)

_COARSER = {sig: [tau for tau in _PARTS4 if _finer_or_equal(sig, tau)] for sig in _PARTS4}
_MOB = {(sig, tau): _moebius(sig, tau) for sig in _PARTS4 for tau in _COARSER[sig]}


def pair_second_moment(mixed, N, moments):
    """E[T_k^2 T_l^2] given mixed(alpha,beta) = sum_c a_k^alpha a_l^beta."""
    cache = {}
    def mx(al, be):
        if (al, be) not in cache:
            cache[(al, be)] = mixed(al, be)
        return cache[(al, be)]
    at = {}
    for tau in _PARTS4:
        val = Fr(1)
        for B in tau:
            al = sum(1 for i in B if i < 2)
            val *= mx(al, len(B) - al)
            if val == 0:
                break
        at[tau] = val
    tot = Fr(0)
    for sig in _PARTS4:
        tot += moments[sig] * sum(_MOB[(sig, tau)] * at[tau] for tau in _COARSER[sig])
    return tot


def moments_table(N):
    p2, p4 = z_power_sums(N)
    return {sig: _pattern_moment([len(b) for b in sig], N, p2, p4) for sig in _PARTS4}


def second_moment_low(n):
    N = n * n
    funcs = grid_functions(n, 'low')
    A = {k: centered_coeffs(v, N) for k, v in funcs.items()}
    mom = moments_table(N)
    tot = Fr(0)
    for k in A:
        for l in A:
            ak, al_ = A[k], A[l]
            mixed = lambda al, be: sum(ak[c] ** al * al_[c] ** be for c in range(N))
            tot += pair_second_moment(mixed, N, mom)
    return tot


def second_moment_full(n):
    """Pair types for the 2n+2 line indicators (|line|=n, mean 1/n), by intersection size m."""
    N = n * n
    p = Fr(1, n)
    mom = moments_table(N)
    def mixed_for(m):
        def mixed(al, be):
            # cells: in both (m), only k (n-m), only l (n-m), neither (N-2n+m)
            v = (m * (1 - p) ** al * (1 - p) ** be + (n - m) * (1 - p) ** al * (-p) ** be
                 + (n - m) * (-p) ** al * (1 - p) ** be + (N - 2 * n + m) * (-p) ** al * (-p) ** be)
            return v / Fr(N) ** (al + be)
        return mixed
    types = [  # (multiplicity of ordered pairs, intersection size)
        (2 * n + 2, n),            # same line
        (2 * n * (n - 1), 0),      # two distinct rows or two distinct cols
        (2 * n * n + 8 * n, 1),    # row-col, row-diag, col-diag (either order)
        (2, n % 2),                # main-anti diagonal pair
    ]
    assert sum(t[0] for t in types) == (2 * n + 2) ** 2
    return sum(mult * pair_second_moment(mixed_for(m), N, mom) for mult, m in types)


def exact_var(n, which):
    m1 = mean_energy_closed(n, which)
    m2 = second_moment_low(n) if which == 'low' else second_moment_full(n)
    return m2 - m1 * m1


def fit(values, max_deg=24):
    """values: dict n -> Fraction (single parity).  Find rational function P(n)/Q(n) with
    Q = n^7 (the falling-factorial denominators cancel exactly) by interpolation; verify on held-out points; simplify."""
    nn = sp.symbols('n')
    Q = nn ** 7
    ns = sorted(values)
    pts = [(sp.Integer(k), sp.Rational(values[k].numerator, values[k].denominator) * Q.subs(nn, k)) for k in ns]
    for deg in range(4, max_deg + 1):
        if deg + 1 + 3 > len(pts):
            break
        poly = sp.expand(sp.interpolate(pts[:deg + 1], nn))
        if all(poly.subs(nn, a) == b for a, b in pts[deg + 1:]):
            expr = sp.factor(sp.cancel(poly / Q))
            return expr, deg, len(pts) - deg - 1
    raise RuntimeError('no polynomial fit found')


def leading(expr):
    nn = sp.symbols('n')
    num, den = sp.fraction(sp.cancel(expr))
    return sp.Poly(num, nn).degree() - sp.Poly(den, nn).degree(), sp.LC(sp.Poly(num, nn)) / sp.LC(sp.Poly(den, nn))


if __name__ == '__main__':
    t0 = time.time()
    nn = sp.symbols('n')
    out = {}
    # consistency with the slow generic routine
    for n in (3, 4, 5, 6):
        for w in ('low', 'full'):
            assert exact_var(n, w) == variance_energy(n, w), (n, w)
    print('fast routines agree with generic routine for n=3..6')
    for which in ('low', 'full'):
        vals = {n: exact_var(n, which) for n in range(3, 46)}
        print(which, 'values computed', time.time() - t0)
        res = {}
        for parity, name in ((1, 'odd'), (0, 'even')):
            sub = {n: v for n, v in vals.items() if n % 2 == parity}
            expr, deg, nver = fit(sub)
            d, c = leading(expr)
            res[name] = {'expr': str(expr), 'latex': sp.latex(expr), 'numerator_degree_fitted': deg,
                         'verified_on_extra_points': nver, 'leading_order': str(d), 'leading_coeff': str(c),
                         'values': {str(n): str(v) for n, v in sub.items() if n <= 12}}
            print(which, name, expr, 'lead', d, c, 'verified on', nver)
        out[which] = res
    out['runtime_s'] = time.time() - t0
    here = os.path.dirname(os.path.abspath(__file__))
    json.dump(out, open(os.path.join(here, 'variance_fits.json'), 'w'), indent=1)
    print('done', time.time() - t0)


==> anc/gaussian_estimate.py <==
#!/usr/bin/env python3
"""
Gaussian local-limit estimate of |L_n| (low-mode balanced class) and of the
two-condition classes XY = {Cov(X,Z)=Cov(Y,Z)=0} and DIAG = {both diagonals = M}.

Statistics (all linear in the arrangement s, uniform random permutation of 1..N):
    T1 = sum_{ij} j s_ij,  T2 = sum_{ij} i s_ij,  T3 = main diagonal sum,  T4 = anti diagonal sum.
For T = sum_c a_c s_{pi(c)} with pi uniform, exact permutation moments are
    E[T] = sum_c a_c * mean(b),
    Cov(T, T') = (1/(N-1)) * sum_c (a_c - abar)(a'_c - abar') * sum_v (v - vbar)^2 .
The targets equal the exact means, so the local-limit estimate is
    count_est = N! * phi_Sigma(0) * vol(lattice cell),
with phi_Sigma the centred d-variate Gaussian density and the lattice the integer
lattice generated by single-transposition steps (its index in Z^d is computed below
by a Smith normal form; it is 1 for every n considered, so vol = 1).

Writes gaussian_estimates.json.  No heavy computation.
"""
import json, math, itertools, sys, os
import numpy as np
from sympy import Matrix, ZZ
from sympy.matrices.normalforms import smith_normal_form

HERE = os.path.dirname(os.path.abspath(__file__))

def weights(n):
    N = n * n
    cells = [(c // n, c % n) for c in range(N)]
    A = np.array([[j for (i, j) in cells],
                  [i for (i, j) in cells],
                  [1 if i == j else 0 for (i, j) in cells],
                  [1 if i + j == n - 1 else 0 for (i, j) in cells]], dtype=float)
    return A

def perm_cov(A, N):
    b = np.arange(1, N + 1, dtype=float)
    Sb = ((b - b.mean()) ** 2).sum()
    Ac = A - A.mean(axis=1, keepdims=True)
    return (Ac @ Ac.T) * Sb / (N - 1)

def lattice_index(A):
    """Index in Z^d of the lattice generated by w_c - w_c' over all cell pairs (value difference 1)."""
    d, N = A.shape
    rows = []
    for c in range(N):
        for c2 in range(c + 1, N):
            v = (A[:, c] - A[:, c2]).astype(int)
            if np.any(v):
                rows.append(list(v))
    M = Matrix(rows)
    S = smith_normal_form(M, domain=ZZ)
    diag = [abs(int(S[i, i])) for i in range(min(S.shape))]
    nz = [x for x in diag if x != 0]
    return int(np.prod(nz)) if len(nz) == d else None  # None = not full rank

def gauss_count(n, idx):
    N = n * n
    A = weights(n)
    S = perm_cov(A, N)[np.ix_(idx, idx)]
    d = len(idx)
    dens = (2 * math.pi) ** (-d / 2) / math.sqrt(np.linalg.det(S))
    return math.factorial(N) * dens, dens, S

def main():
    exact = {  # from lowmode_enum (n=3 exhaustive-equivalent, n=4 meet in the middle)
        3: {"L": 8, "XY": 760, "DIAG": 4224},
        4: {"L": 14639440, "XY": 6697177424, "DIAG": 49932288000},
    }
    out = {"description": __doc__.strip(), "per_n": {}}
    for n in range(3, 9):
        N = n * n
        A = weights(n)
        S = perm_cov(A, N)
        rec = {"N_factorial": str(math.factorial(N)), "cov_T1T2T3T4": S.tolist(),
               "sd": np.sqrt(np.diag(S)).tolist(),
               "corr_T3T4": float(S[2, 3] / math.sqrt(S[2, 2] * S[3, 3]))}
        rec["lattice_index_L"] = lattice_index(A)
        rec["lattice_index_XY"] = lattice_index(A[:2])
        rec["lattice_index_DIAG"] = lattice_index(A[2:])
        for name, idx in (("L", [0, 1, 2, 3]), ("XY", [0, 1]), ("DIAG", [2, 3])):
            est, dens, _ = gauss_count(n, idx)
            rec[f"gauss_prob_{name}"] = dens
            rec[f"gauss_count_{name}"] = est
            if n in exact:
                rec[f"exact_{name}"] = exact[n][name]
                rec[f"ratio_exact_over_gauss_{name}"] = exact[n][name] / est
        out["per_n"][str(n)] = rec
    with open(os.path.join(HERE, "gaussian_estimates.json"), "w") as f:
        json.dump(out, f, indent=1)
    for n, rec in out["per_n"].items():
        print(f"n={n}: sd={['%.2f' % x for x in rec['sd']]} corr34={rec['corr_T3T4']:.3f} "
              f"lattice idx L/XY/DIAG={rec['lattice_index_L']}/{rec['lattice_index_XY']}/{rec['lattice_index_DIAG']}")
        for name in ("L", "XY", "DIAG"):
            s = f"   {name:5s} gauss={rec['gauss_count_'+name]:.4e} prob={rec['gauss_prob_'+name]:.3e}"
            if f"exact_{name}" in rec:
                s += f"  exact={rec['exact_'+name]}  ratio={rec['ratio_exact_over_gauss_'+name]:.4f}"
            print(s)

if __name__ == "__main__":
    main()


==> anc/gaussian_estimates.json <==
{
 "description": "Gaussian local-limit estimate of |L_n| (low-mode balanced class) and of the\ntwo-condition classes XY = {Cov(X,Z)=Cov(Y,Z)=0} and DIAG = {both diagonals = M}.\n\nStatistics (all linear in the arrangement s, uniform random permutation of 1..N):\n    T1 = sum_{ij} j s_ij,  T2 = sum_{ij} i s_ij,  T3 = main diagonal sum,  T4 = anti diagonal sum.\nFor T = sum_c a_c s_{pi(c)} with pi uniform, exact permutation moments are\n    E[T] = sum_c a_c * mean(b),\n    Cov(T, T') = (1/(N-1)) * sum_c (a_c - abar)(a'_c - abar') * sum_v (v - vbar)^2 .\nThe targets equal the exact means, so the local-limit estimate is\n    count_est = N! * phi_Sigma(0) * vol(lattice cell),\nwith phi_Sigma the centred d-variate Gaussian density and the lattice the integer\nlattice generated by single-transposition steps (its index in Z^d is computed below\nby a Smith normal form; it is 1 for every n considered, so vol = 1).\n\nWrites gaussian_estimates.json.  No heavy computation.",
 "per_n": {
  "3": {
   "N_factorial": "362880",
   "cov_T1T2T3T4": [
    [
     45.0,
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     45.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     15.0,
     -2.0816681711721685e-16
    ],
    [
     0.0,
     0.0,
     -2.0816681711721685e-16,
     15.000000000000004
    ]
   ],
   "sd": [
    6.708203932499369,
    6.708203932499369,
    3.872983346207417,
    3.8729833462074175
   ],
   "corr_T3T4": -1.3877787807814455e-17,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 3.752636431197694e-05,
   "gauss_count_L": 13.617567081530192,
   "exact_L": 8,
   "ratio_exact_over_gauss_L": 0.5874764524457954,
   "gauss_prob_XY": 0.0035367765131532306,
   "gauss_count_XY": 1283.4254610930443,
   "exact_XY": 760,
   "ratio_exact_over_gauss_XY": 0.5921652819266474,
   "gauss_prob_DIAG": 0.010610329539459685,
   "gauss_count_DIAG": 3850.2763832791306,
   "exact_DIAG": 4224,
   "ratio_exact_over_gauss_DIAG": 1.097064101253579
  },
  "4": {
   "N_factorial": "20922789888000",
   "cov_T1T2T3T4": [
    [
     453.3333333333333,
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     453.3333333333333,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     68.0,
     -22.666666666666668
    ],
    [
     0.0,
     0.0,
     -22.666666666666668,
     68.0
    ]
   ],
   "sd": [
    21.29162589689508,
    21.29162589689508,
    8.246211251235321,
    8.246211251235321
   ],
   "corr_T3T4": -0.33333333333333337,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 8.715452858484275e-07,
   "gauss_count_L": 18235158.89368355,
   "exact_L": 14639440,
   "ratio_exact_over_gauss_L": 0.8028139532730332,
   "gauss_prob_XY": 0.0003510770803497691,
   "gauss_count_XY": 7345511986.650712,
   "exact_XY": 6697177424,
   "ratio_exact_over_gauss_XY": 0.911737321533345,
   "gauss_prob_DIAG": 0.002482489842344962,
   "gauss_count_DIAG": 51940613370.47789,
   "exact_DIAG": 49932288000,
   "ratio_exact_over_gauss_DIAG": 0.9613341999611543
  },
  "5": {
   "N_factorial": "15511210043330985984000000",
   "cov_T1T2T3T4": [
    [
     2708.3333333333335,
     0.0,
     0.0,
     3.0068540250264655e-15
    ],
    [
     0.0,
     2708.3333333333335,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     216.6666666666667,
     -6.013708050052931e-15
    ],
    [
     3.0068540250264655e-15,
     0.0,
     -6.013708050052931e-15,
     216.66666666666666
    ]
   ],
   "sd": [
    52.04164998665332,
    52.04164998665332,
    14.719601443879746,
    14.719601443879744
   ],
   "corr_T3T4": -2.775557561562891e-17,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 4.3166421433422044e-08,
   "gauss_count_L": 6.695634296727539e+17,
   "gauss_prob_XY": 5.8764902064699835e-05,
   "gauss_count_XY": 9.115147391013338e+20,
   "gauss_prob_DIAG": 0.0007345612758087474,
   "gauss_count_DIAG": 1.1393934238766665e+22
  },
  "6": {
   "N_factorial": "371993326789901217467999448150835200000000",
   "cov_T1T2T3T4": [
    [
     11655.0,
     0.0,
     -4.621303340002214e-15,
     -8.010259122670504e-14
    ],
    [
     0.0,
     11655.0,
     0.0,
     -2.4646951146678475e-14
    ],
    [
     -4.621303340002214e-15,
     0.0,
     554.9999999999999,
     -110.99999999999997
    ],
    [
     -8.010259122670504e-14,
     -2.4646951146678475e-14,
     -110.99999999999997,
     554.9999999999999
    ]
   ],
   "sd": [
    107.95832529267949,
    107.95832529267949,
    23.55843797877949,
    23.55843797877949
   ],
   "corr_T3T4": -0.19999999999999998,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 3.996680078704147e-09,
   "gauss_count_L": 1.4867383185920802e+33,
   "gauss_prob_XY": 1.3655507772792402e-05,
   "gauss_count_XY": 5.079757765406401e+36,
   "gauss_prob_DIAG": 0.0002926789794420708,
   "gauss_count_DIAG": 1.0887462724412903e+38
  },
  "7": {
   "N_factorial": "608281864034267560872252163321295376887552831379210240000000000",
   "cov_T1T2T3T4": [
    [
     40016.666666666664,
     0.0,
     -1.8133642735544223e-13,
     0.0
    ],
    [
     0.0,
     40016.666666666664,
     2.2667053419430278e-14,
     -9.066821367772111e-14
    ],
    [
     -1.8133642735544223e-13,
     2.2667053419430278e-14,
     1224.9999999999998,
     6.800116025829084e-14
    ],
    [
     0.0,
     -9.066821367772111e-14,
     6.800116025829084e-14,
     1224.9999999999998
    ]
   ],
   "sd": [
    200.04166232729287,
    200.04166232729287,
    35.0,
    35.0
   ],
   "corr_T3T4": 5.551115123125784e-17,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 5.167295105389995e-10,
   "gauss_count_L": 3.143171898721773e+53,
   "gauss_prob_XY": 3.977216403795803e-06,
   "gauss_count_XY": 2.419268607768577e+57,
   "gauss_prob_DIAG": 0.00012992240252399624,
   "gauss_count_DIAG": 7.902944118710685e+58
  },
  "8": {
   "N_factorial": "126886932185884164103433389335161480802865516174545192198801894375214704230400000000000000",
   "cov_T1T2T3T4": [
    [
     116480.0,
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     116480.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     2426.6666666666665,
     -346.6666666666667
    ],
    [
     0.0,
     0.0,
     -346.6666666666667,
     2426.6666666666665
    ]
   ],
   "sd": [
    341.2916641232247,
    341.2916641232247,
    49.26120853842978,
    49.26120853842978
   ],
   "corr_T3T4": -0.14285714285714288,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 9.054327477787227e-11,
   "gauss_count_L": 1.1488758366627754e+79,
   "gauss_prob_XY": 1.366371420775201e-06,
   "gauss_count_XY": 1.7337467780863313e+83,
   "gauss_prob_DIAG": 6.626549223819612e-05,
   "gauss_count_DIAG": 8.408225019892224e+84
  }
 }
}

==> anc/kstar_beyond40.json <==
{"41": {"U": 26, "n_candidates": 45, "witness": {"gamma": [2, -32, 227, -918, 2211, -2698, -733, 8500, -13070, 5388, 9348, -14516, 7988, -5132, 6852, 3108, -19380, 17340, 690, -11040, 11730, -11040, 690, 17340, -19380, 3108, 6852, -5132, 7988, -14516, 9348, 5388, -13070, 8500, -733, -2698, 2211, -918, 227, -32, 2], "square": [[1602, 3, 1627, 1626, 19, 15, 1642, 1640, 8, 1635, 1632, 6, 1633, 12, 1605, 1629, 5, 1641, 1622, 13, 1628, 10, 4, 1636, 2, 1637, 1606, 1639, 1634, 7, 1630, 9, 18, 1631, 1, 16, 14, 17, 11, 1638, 78], [1559, 1526, 1560, 1551, 1555, 86, 1561, 1563, 87, 1625, 1557, 94, 1558, 95, 1550, 1549, 81, 1552, 82, 97, 1564, 91, 84, 1530, 85, 1562, 1554, 90, 1545, 89, 1556, 1553, 92, 1529, 83, 96, 88, 98, 93, 154, 57], [1624, 1548, 1481, 1457, 1489, 1478, 1490, 1486, 171, 1484, 1454, 169, 1482, 165, 1488, 1487, 134, 1476, 1483, 168, 1485, 162, 158, 1477, 160, 157, 164, 159, 1472, 161, 1480, 1458, 166, 1479, 167, 170, 163, 172, 226, 173, 58], [229, 231, 1475, 1389, 230, 236, 1420, 1417, 241, 1414, 1415, 238, 1412, 1403, 242, 1410, 234, 1411, 1407, 244, 1390, 240, 235, 1408, 233, 1547, 1416, 243, 1418, 237, 1413, 1419, 239, 1386, 232, 1409, 1623, 294, 207, 135, 59], [298, 1326, 1474, 1406, 1344, 310, 1350, 1354, 305, 1621, 1347, 300, 1346, 1349, 1345, 1343, 208, 1342, 1338, 304, 1546, 297, 309, 1322, 358, 299, 1351, 307, 1325, 302, 1348, 306, 308, 1352, 276, 303, 301, 311, 1353, 136, 61], [1620, 1544, 1473, 1405, 1283, 1262, 1292, 1291, 370, 1285, 1281, 371, 1286, 1277, 1266, 1341, 363, 1288, 1289, 373, 1265, 362, 365, 1282, 138, 366, 361, 368, 341, 369, 1290, 1284, 372, 1287, 364, 418, 367, 277, 209, 374, 62], [1619, 1543, 1206, 63, 1340, 1280, 474, 1234, 422, 1232, 1230, 423, 1229, 426, 1227, 1226, 139, 1233, 1228, 433, 1404, 421, 427, 1224, 424, 1231, 1220, 431, 428, 429, 1225, 402, 432, 1210, 430, 425, 1209, 278, 211, 342, 1471], [1178, 1177, 1172, 480, 1339, 1279, 477, 1158, 484, 1157, 64, 343, 1175, 1174, 1176, 1173, 459, 1618, 1154, 487, 1470, 485, 478, 1167, 482, 481, 479, 1402, 1542, 486, 1180, 280, 488, 526, 483, 403, 1223, 1171, 212, 140, 1179], [1617, 1541, 1170, 1401, 1337, 1278, 1222, 460, 538, 1130, 1128, 345, 1127, 1126, 1125, 1124, 65, 1122, 1110, 574, 1109, 529, 536, 1123, 531, 535, 1118, 533, 1106, 534, 539, 530, 537, 512, 1469, 404, 1129, 281, 213, 141, 532], [1400, 1540, 1121, 1081, 577, 1276, 406, 1065, 578, 1066, 1083, 282, 1078, 1084, 1336, 1082, 66, 1073, 1077, 584, 1468, 579, 580, 1616, 513, 1080, 582, 583, 1062, 585, 586, 1169, 561, 1079, 461, 618, 346, 1221, 214, 142, 581], [622, 1022, 658, 1399, 1335, 1041, 1219, 1467, 606, 1042, 1037, 143, 1275, 463, 1039, 1040, 67, 1036, 1539, 514, 1025, 621, 1120, 1615, 624, 625, 626, 627, 1026, 629, 1168, 623, 562, 628, 1032, 407, 347, 283, 1076, 215, 1038], [664, 1538, 1466, 1398, 1334, 1274, 1000, 1166, 663, 1075, 1035, 986, 1004, 1003, 284, 1002, 68, 999, 995, 464, 563, 661, 1119, 1614, 662, 990, 666, 665, 668, 694, 647, 607, 516, 1001, 667, 408, 348, 1218, 216, 144, 989], [648, 1537, 1465, 1397, 1613, 1273, 969, 1165, 1117, 1074, 1034, 349, 954, 967, 1333, 968, 69, 966, 698, 702, 957, 684, 701, 1217, 700, 958, 962, 565, 285, 697, 699, 608, 703, 145, 517, 409, 998, 726, 217, 465, 970], [1612, 933, 930, 1396, 1332, 1272, 1216, 1164, 1116, 286, 929, 734, 965, 926, 731, 939, 70, 937, 940, 1033, 1464, 729, 730, 1536, 732, 733, 518, 754, 717, 685, 649, 610, 566, 997, 146, 410, 350, 1072, 218, 466, 938], [1611, 1535, 1031, 902, 1331, 1271, 686, 996, 760, 1071, 1463, 467, 964, 936, 778, 914, 71, 912, 908, 913, 905, 757, 758, 1215, 147, 761, 1115, 746, 718, 759, 651, 611, 567, 519, 1163, 411, 351, 287, 219, 1395, 906], [1610, 1534, 1462, 1394, 1330, 1270, 1214, 1162, 1114, 1070, 1030, 612, 882, 994, 885, 963, 72, 891, 887, 886, 892, 781, 784, 911, 783, 798, 771, 782, 719, 688, 652, 935, 568, 520, 468, 412, 352, 288, 220, 148, 747], [1609, 871, 1461, 1393, 1329, 1269, 1213, 1161, 73, 1069, 1029, 772, 961, 934, 814, 890, 521, 873, 469, 870, 866, 801, 993, 803, 413, 792, 613, 721, 748, 689, 653, 802, 569, 353, 1533, 869, 910, 289, 221, 149, 1113], [817, 1532, 1212, 522, 150, 1268, 844, 1160, 1112, 1068, 1392, 992, 960, 932, 909, 889, 74, 1460, 855, 864, 874, 826, 1608, 835, 808, 793, 773, 750, 846, 690, 654, 614, 570, 722, 470, 414, 354, 290, 222, 1328, 1028], [1607, 1531, 1459, 1391, 1327, 1267, 1211, 1159, 291, 1067, 615, 775, 959, 931, 907, 888, 223, 854, 863, 825, 823, 834, 843, 845, 75, 794, 991, 723, 1111, 691, 655, 1027, 571, 523, 471, 415, 355, 751, 872, 151, 810], [1603, 619, 955, 1387, 1323, 1263, 1207, 824, 575, 1063, 1527, 987, 1023, 927, 903, 883, 475, 862, 1155, 833, 1455, 853, 842, 851, 79, 799, 779, 1107, 727, 695, 822, 867, 755, 527, 659, 419, 359, 295, 227, 155, 815], [20, 1013, 174, 1193, 312, 375, 434, 1142, 540, 1508, 861, 669, 704, 735, 762, 785, 804, 1662, 830, 852, 821, 832, 850, 947, 245, 897, 920, 630, 978, 99, 1095, 1052, 489, 878, 1248, 1307, 1370, 1437, 587, 1583, 841], [21, 100, 763, 313, 246, 376, 435, 1141, 541, 1012, 175, 670, 786, 736, 849, 705, 805, 829, 831, 860, 820, 840, 858, 1661, 877, 896, 919, 946, 977, 588, 1051, 1094, 490, 1192, 1247, 1306, 1369, 1436, 1507, 1582, 631], [22, 101, 176, 1368, 1581, 1011, 436, 1140, 542, 859, 632, 671, 706, 737, 764, 787, 828, 837, 839, 848, 806, 857, 918, 1660, 247, 895, 819, 945, 976, 377, 1050, 1093, 491, 1191, 1246, 1305, 589, 1435, 1506, 314, 876], [827, 102, 177, 248, 315, 378, 492, 838, 543, 1139, 437, 672, 707, 738, 944, 788, 807, 847, 856, 23, 1010, 818, 865, 1659, 875, 894, 917, 765, 975, 590, 1049, 1092, 633, 1190, 1245, 1304, 1367, 1434, 1505, 1580, 836], [868, 1091, 178, 1658, 316, 379, 438, 813, 916, 591, 103, 673, 708, 739, 879, 789, 24, 809, 811, 881, 816, 766, 880, 1189, 493, 893, 544, 943, 974, 634, 1048, 1009, 1138, 1366, 1244, 1303, 812, 1433, 1504, 1579, 249], [25, 899, 179, 104, 317, 380, 1090, 494, 545, 592, 635, 674, 709, 1243, 767, 884, 790, 796, 795, 797, 1657, 901, 915, 898, 250, 791, 942, 900, 973, 1008, 1047, 439, 1137, 1188, 740, 1302, 1365, 1432, 1503, 1578, 800], [26, 941, 180, 251, 318, 381, 440, 741, 546, 593, 1089, 675, 710, 774, 904, 769, 768, 1656, 495, 776, 770, 925, 1007, 924, 105, 922, 777, 780, 972, 923, 1046, 636, 1136, 1187, 1242, 1301, 1364, 1431, 1502, 1577, 921], [948, 106, 181, 252, 319, 382, 441, 496, 547, 594, 753, 749, 711, 1006, 1576, 743, 744, 1655, 928, 756, 745, 952, 950, 1186, 27, 949, 953, 752, 971, 637, 1045, 1088, 1135, 951, 1241, 1300, 1363, 1430, 1501, 676, 742], [982, 107, 182, 253, 320, 383, 442, 497, 1500, 595, 724, 677, 956, 712, 716, 713, 979, 1654, 984, 638, 714, 985, 720, 1575, 28, 981, 980, 983, 725, 1005, 1044, 1299, 1134, 1185, 1240, 1087, 1362, 548, 1429, 728, 715], [1018, 254, 183, 108, 1015, 384, 443, 682, 696, 596, 687, 321, 639, 679, 681, 1021, 498, 1653, 1133, 692, 678, 680, 1086, 1017, 29, 1014, 1016, 988, 1020, 683, 1043, 1019, 549, 1184, 1239, 1298, 1361, 1428, 1499, 1574, 693], [1058, 109, 1054, 255, 322, 385, 1053, 499, 550, 1427, 1024, 640, 641, 645, 1056, 642, 1060, 1652, 657, 656, 444, 643, 644, 1498, 30, 1057, 1059, 1297, 1132, 184, 660, 1085, 650, 1183, 1238, 1061, 1360, 597, 1055, 1573, 646], [1100, 1426, 185, 256, 1097, 386, 445, 1105, 551, 1182, 1096, 599, 1131, 500, 601, 603, 604, 1651, 617, 616, 1237, 598, 1104, 1064, 31, 605, 1102, 1099, 1098, 323, 602, 1497, 600, 1103, 110, 1296, 1359, 620, 609, 1572, 1101], [564, 111, 186, 257, 1152, 387, 446, 1151, 576, 572, 573, 557, 1145, 556, 554, 558, 559, 1143, 552, 32, 1108, 555, 324, 1144, 560, 1148, 1295, 1147, 1146, 501, 1150, 1236, 553, 1181, 1153, 1149, 1358, 1425, 1496, 1571, 1650], [33, 112, 187, 1199, 1197, 388, 502, 1156, 503, 525, 1649, 505, 504, 507, 1195, 508, 509, 1202, 515, 447, 258, 524, 1194, 1198, 511, 1201, 1200, 1204, 1196, 325, 1203, 1570, 510, 528, 1205, 1294, 1357, 1424, 1495, 1235, 506], [34, 113, 188, 259, 1252, 389, 1260, 453, 449, 450, 1251, 452, 451, 476, 1250, 448, 457, 1293, 462, 472, 1261, 455, 1256, 1258, 458, 1257, 1254, 326, 1253, 473, 1255, 1208, 456, 1569, 454, 1259, 1356, 1423, 1494, 1249, 1648], [35, 1313, 1316, 260, 327, 1264, 390, 394, 392, 1493, 1311, 395, 397, 398, 396, 399, 400, 1315, 405, 416, 1318, 417, 1320, 1568, 401, 1422, 1317, 114, 1314, 391, 1355, 1319, 393, 1312, 1308, 420, 1309, 189, 1310, 1321, 1647], [36, 115, 1421, 261, 1567, 1373, 329, 1372, 331, 330, 1371, 334, 1380, 336, 1378, 338, 339, 1379, 328, 344, 1382, 337, 1376, 1383, 1324, 1381, 1377, 332, 1374, 357, 1375, 1384, 190, 333, 340, 356, 335, 1385, 1492, 360, 1646], [37, 1439, 273, 265, 1438, 1445, 271, 1450, 116, 264, 1388, 269, 1442, 279, 272, 1440, 274, 1449, 267, 296, 1447, 266, 1446, 1443, 275, 1448, 1491, 292, 263, 293, 1444, 262, 270, 1566, 1452, 1451, 1441, 191, 268, 1453, 1645], [1510, 202, 1509, 192, 193, 205, 203, 1522, 225, 196, 1515, 197, 1518, 224, 1644, 194, 204, 1525, 117, 210, 1517, 195, 1519, 1524, 206, 200, 1520, 1523, 1456, 228, 1512, 1511, 198, 1513, 201, 199, 38, 1565, 1521, 1516, 1514], [121, 122, 118, 125, 128, 120, 1600, 123, 124, 152, 1596, 127, 1584, 129, 1528, 131, 132, 1598, 1597, 1594, 1585, 126, 1599, 119, 130, 137, 1590, 133, 1589, 153, 1586, 1591, 39, 1587, 1588, 1593, 1592, 1601, 1595, 156, 1643], [49, 42, 40, 48, 43, 44, 45, 1680, 47, 1665, 1677, 51, 1667, 76, 1674, 1604, 52, 1670, 53, 54, 1664, 46, 1666, 1679, 50, 1663, 1676, 55, 1669, 77, 1672, 1671, 60, 1668, 1675, 56, 1678, 80, 1673, 1681, 41]], "method": "realise"}}, "42": {"U": 27, "n_candidates": 1, "witness": {"gamma": [-4, 70, -556, 2623, -8031, 16160, -19750, 8797, 13667, -26803, 19785, -13835, 26549, -32807, 9449, 11685, -579, -9015, -13275, 35535, -34845, 34845, -35535, 13275, 9015, 579, -11685, -9449, 32807, -26549, 13835, -19785, 26803, -13667, -8797, 19750, -16160, 8031, -2623, 556, -70, 4], "square": [[255, 1059, 236, 611, 544, 1235, 541, 671, 1368, 284, 1587, 591, 1629, 116, 871, 1288, 319, 1065, 595, 1762, 1, 1737, 33, 1503, 1538, 965, 565, 444, 1685, 306, 1534, 331, 1370, 552, 698, 1623, 614, 1250, 1455, 719, 760, 755], [705, 957, 1334, 841, 639, 1156, 582, 825, 994, 159, 1420, 593, 1562, 85, 1179, 1581, 1051, 352, 941, 1758, 68, 1723, 79, 879, 1531, 780, 584, 207, 1648, 292, 632, 276, 1523, 613, 794, 1542, 590, 1074, 1170, 1343, 341, 662], [855, 954, 487, 477, 1365, 1215, 148, 604, 1204, 376, 1246, 299, 1456, 131, 1178, 1508, 928, 1560, 332, 1741, 49, 1687, 54, 1466, 1118, 1104, 178, 1084, 1654, 172, 837, 298, 1633, 208, 798, 1336, 343, 1240, 1009, 1304, 522, 907], [1267, 628, 767, 1210, 217, 1176, 902, 695, 1505, 328, 1411, 745, 1249, 95, 1291, 1050, 1107, 442, 707, 1681, 67, 1719, 22, 944, 872, 919, 530, 507, 1652, 228, 1141, 783, 753, 665, 1123, 1561, 149, 922, 765, 1345, 1287, 638], [1219, 619, 850, 920, 511, 1326, 731, 1583, 1048, 326, 709, 621, 1472, 84, 995, 1042, 756, 596, 198, 1734, 31, 1678, 60, 1440, 842, 835, 805, 874, 1643, 179, 1269, 543, 1606, 720, 683, 1158, 460, 1594, 692, 1307, 588, 718], [791, 410, 975, 1262, 843, 1476, 203, 1226, 1333, 356, 1406, 822, 1460, 101, 498, 921, 192, 405, 651, 1700, 28, 1736, 40, 1165, 1547, 1392, 668, 982, 1668, 171, 1404, 287, 1609, 476, 392, 1312, 325, 1041, 675, 1072, 1232, 812], [1137, 1340, 739, 385, 678, 1047, 807, 845, 1030, 335, 1216, 933, 1371, 109, 1578, 1130, 1233, 1206, 853, 1714, 80, 1729, 5, 1004, 1063, 713, 832, 495, 1666, 155, 1389, 247, 1625, 846, 499, 1331, 313, 465, 563, 782, 700, 877], [923, 1098, 469, 379, 959, 1266, 327, 893, 1541, 266, 1295, 516, 1377, 115, 641, 1569, 1026, 998, 793, 1743, 29, 1761, 8, 1271, 1527, 860, 443, 381, 1645, 125, 869, 249, 1446, 834, 594, 1556, 1431, 1028, 280, 956, 472, 1106], [583, 181, 1038, 817, 434, 1408, 548, 1566, 1114, 423, 1626, 572, 1557, 61, 1512, 945, 691, 949, 407, 1757, 87, 1706, 97, 981, 681, 831, 268, 400, 1724, 429, 1590, 142, 1602, 229, 431, 1386, 1012, 1199, 746, 1073, 1003, 1259], [660, 1100, 624, 659, 233, 1564, 264, 1175, 1023, 145, 1015, 397, 1573, 121, 801, 1332, 608, 197, 1112, 1739, 46, 1705, 73, 1486, 1501, 161, 426, 473, 1659, 206, 840, 1006, 1543, 838, 646, 1510, 972, 1221, 1445, 1376, 682, 908], [1018, 1447, 1014, 967, 1187, 1225, 1008, 1167, 1434, 243, 1238, 293, 1615, 104, 916, 890, 1177, 629, 164, 1720, 91, 1732, 37, 1491, 1108, 166, 829, 754, 1665, 420, 1102, 180, 1597, 372, 402, 1479, 439, 1029, 538, 1140, 503, 535], [952, 513, 809, 1223, 1292, 1203, 531, 1128, 1414, 250, 1520, 789, 1468, 93, 839, 1536, 1044, 703, 918, 1707, 34, 1701, 55, 1096, 1286, 667, 560, 714, 1669, 154, 1082, 152, 1373, 486, 961, 1231, 1254, 562, 350, 416, 979, 351], [990, 775, 725, 1283, 770, 1441, 162, 515, 1489, 446, 1607, 182, 1627, 120, 550, 864, 599, 1087, 237, 1760, 74, 1750, 50, 1604, 1549, 1270, 826, 976, 1649, 209, 647, 353, 1630, 744, 425, 1471, 248, 701, 806, 935, 862, 1057], [1453, 926, 1202, 1227, 388, 1544, 168, 1315, 824, 144, 1443, 190, 1574, 94, 977, 1329, 924, 479, 610, 1754, 89, 1692, 52, 836, 1378, 1317, 790, 620, 1663, 215, 636, 631, 1469, 321, 330, 962, 226, 1126, 1086, 818, 1090, 1153], [1060, 1109, 861, 1148, 1435, 1465, 374, 1166, 1320, 240, 1002, 364, 1563, 110, 1234, 539, 878, 324, 960, 1722, 83, 1713, 15, 1379, 710, 1053, 386, 365, 1683, 263, 1125, 173, 1494, 983, 988, 1423, 417, 1157, 1052, 609, 730, 390], [759, 792, 520, 689, 574, 1396, 253, 940, 909, 347, 1571, 1369, 1521, 72, 1348, 1363, 712, 654, 333, 1745, 23, 1730, 10, 1409, 1522, 1281, 342, 704, 1638, 294, 1428, 528, 1642, 823, 674, 1570, 558, 344, 216, 1133, 482, 847], [1168, 1174, 244, 868, 201, 1089, 403, 1319, 1258, 223, 1310, 437, 1640, 107, 1327, 968, 970, 964, 1502, 1660, 86, 1764, 26, 1274, 1013, 1535, 370, 1043, 1637, 273, 1580, 138, 1593, 1184, 688, 1211, 454, 254, 561, 453, 648, 448], [686, 470, 897, 1276, 929, 848, 488, 1055, 1525, 204, 1475, 137, 1529, 88, 1181, 1388, 1359, 1105, 711, 1716, 77, 1721, 16, 406, 1209, 1303, 617, 545, 1709, 315, 1045, 175, 1256, 413, 690, 1553, 297, 1311, 738, 1264, 463, 875], [1058, 937, 308, 913, 1473, 906, 167, 1429, 1289, 165, 1554, 213, 1497, 119, 1039, 1551, 672, 481, 398, 1755, 4, 1695, 48, 1364, 1131, 1145, 445, 757, 1650, 339, 1513, 384, 1487, 320, 696, 1273, 501, 942, 974, 1400, 785, 288], [645, 652, 525, 885, 514, 828, 549, 1124, 1164, 230, 1555, 673, 1592, 127, 1517, 1470, 221, 849, 743, 1703, 32, 1733, 3, 1526, 737, 1151, 1113, 816, 1647, 295, 1430, 156, 1635, 447, 655, 1596, 504, 1049, 1031, 277, 786, 880], [876, 803, 1080, 606, 856, 1499, 301, 1186, 1306, 220, 1433, 480, 1507, 66, 895, 1350, 778, 317, 195, 1763, 44, 1704, 24, 859, 884, 1146, 519, 669, 1674, 433, 1375, 626, 1599, 357, 251, 1451, 242, 1103, 1061, 1032, 1361, 1134], [409, 1139, 1518, 1024, 399, 1550, 427, 1196, 764, 224, 1474, 311, 1349, 63, 950, 1600, 958, 188, 637, 1717, 75, 1680, 20, 1374, 749, 622, 570, 1299, 1658, 366, 1019, 234, 1539, 571, 1611, 1490, 471, 1261, 633, 506, 896, 524], [497, 1097, 569, 1612, 1492, 706, 781, 910, 1316, 458, 1540, 761, 1613, 105, 1035, 1160, 355, 340, 212, 1740, 53, 1725, 78, 1255, 938, 349, 316, 592, 1657, 225, 1356, 888, 1559, 389, 727, 1265, 521, 634, 1354, 586, 1448, 851], [1173, 734, 1357, 693, 554, 1152, 393, 1207, 643, 141, 1449, 275, 1614, 106, 1033, 1341, 899, 578, 494, 1731, 62, 1699, 51, 932, 1284, 1301, 1011, 736, 1667, 160, 1438, 136, 1533, 911, 300, 915, 387, 742, 459, 1066, 1321, 1387], [1115, 527, 771, 1516, 881, 1436, 900, 1401, 1200, 187, 1094, 394, 1591, 82, 1362, 1085, 773, 1144, 279, 1744, 25, 1673, 58, 663, 658, 1110, 158, 1116, 1639, 235, 1224, 157, 1496, 600, 1067, 1398, 432, 1195, 457, 724, 1242, 256], [776, 917, 1344, 1272, 529, 1381, 196, 815, 984, 360, 1079, 441, 1437, 102, 286, 1504, 808, 607, 653, 1728, 43, 1693, 64, 811, 969, 873, 1034, 536, 1698, 258, 1300, 505, 1632, 980, 863, 971, 777, 1506, 740, 1099, 128, 1366], [1582, 1427, 1588, 455, 526, 1353, 189, 1280, 602, 314, 1584, 1194, 1405, 122, 887, 1005, 627, 1282, 269, 1715, 81, 1702, 76, 1480, 1182, 1198, 670, 424, 1679, 241, 1293, 468, 1524, 307, 766, 1078, 133, 1236, 378, 573, 485, 685], [657, 1068, 1159, 819, 857, 1338, 408, 1208, 1339, 261, 1279, 202, 1631, 111, 1150, 1313, 359, 955, 194, 1742, 41, 1753, 9, 1161, 1268, 1036, 987, 567, 1655, 130, 1241, 687, 1568, 336, 523, 1403, 484, 925, 1222, 517, 779, 723], [1142, 238, 576, 784, 566, 1314, 147, 804, 733, 177, 1325, 395, 1565, 113, 1197, 774, 1071, 650, 329, 1686, 70, 1711, 12, 1275, 1509, 1190, 1162, 346, 1690, 170, 814, 404, 1619, 883, 391, 1621, 762, 1418, 580, 1220, 1415, 1217], [788, 1111, 371, 997, 500, 802, 551, 1101, 866, 139, 1482, 547, 1439, 99, 1088, 1169, 833, 312, 1095, 1751, 90, 1726, 6, 1335, 451, 1193, 751, 905, 1644, 271, 1252, 337, 1585, 768, 630, 1399, 191, 772, 901, 1201, 1244, 1372], [1132, 450, 1189, 1318, 282, 1358, 211, 1305, 1545, 183, 978, 493, 1413, 118, 1511, 903, 1432, 210, 537, 1738, 7, 1688, 47, 1129, 1040, 615, 1075, 677, 1651, 193, 729, 126, 1532, 546, 587, 1424, 466, 747, 1383, 985, 1245, 867], [963, 1483, 1010, 717, 377, 1380, 150, 1393, 1458, 232, 1477, 492, 1352, 112, 1056, 722, 1251, 375, 265, 1759, 18, 1727, 27, 1143, 1064, 305, 708, 635, 1656, 262, 1601, 421, 1461, 310, 844, 1558, 252, 810, 993, 1070, 948, 1228], [303, 1121, 322, 1188, 553, 1248, 267, 1298, 1586, 186, 1407, 763, 1425, 71, 1416, 1191, 1302, 383, 953, 1712, 39, 1696, 45, 999, 555, 348, 579, 430, 1691, 414, 1463, 200, 1634, 854, 616, 1309, 140, 852, 1021, 715, 1598, 1172], [568, 914, 496, 748, 222, 1537, 260, 1154, 1277, 214, 1347, 510, 1628, 108, 1488, 865, 939, 1253, 640, 1752, 92, 1671, 36, 912, 1120, 1351, 464, 684, 1641, 323, 1412, 436, 1481, 438, 728, 934, 334, 1395, 943, 946, 649, 1155], [694, 533, 898, 1454, 1213, 750, 542, 1330, 1572, 278, 1328, 605, 1610, 117, 927, 1007, 820, 151, 257, 1710, 35, 1662, 11, 1462, 283, 1385, 598, 796, 1661, 290, 1450, 309, 1620, 174, 435, 1444, 338, 1575, 664, 1239, 702, 1136], [813, 509, 1022, 996, 697, 1119, 415, 1017, 1260, 143, 1459, 199, 1624, 100, 1324, 1062, 827, 904, 135, 1735, 103, 1689, 14, 1603, 1135, 239, 419, 556, 1670, 132, 1243, 726, 1500, 345, 992, 1495, 368, 1218, 1016, 1127, 1346, 769], [1394, 1083, 870, 1069, 625, 1294, 401, 1296, 1171, 153, 1367, 564, 1636, 96, 1360, 205, 1337, 363, 491, 1697, 57, 1718, 13, 623, 1519, 618, 396, 758, 1677, 274, 1618, 362, 1514, 721, 680, 1622, 219, 1384, 799, 369, 440, 1212], [1046, 411, 1616, 795, 474, 1577, 577, 1297, 1397, 129, 1054, 418, 1617, 56, 936, 1263, 1257, 821, 281, 1682, 69, 1694, 2, 1138, 1285, 534, 422, 373, 1664, 169, 1485, 354, 1579, 302, 735, 1498, 1076, 1077, 218, 666, 858, 1163], [644, 931, 892, 581, 270, 1230, 285, 585, 1605, 291, 1576, 1117, 1484, 124, 1342, 973, 1402, 559, 612, 1676, 42, 1708, 65, 1180, 1205, 490, 361, 518, 1646, 176, 1122, 1149, 1595, 589, 787, 1528, 412, 1391, 508, 462, 966, 986], [891, 1027, 991, 1530, 886, 1422, 184, 532, 989, 134, 1192, 1382, 1452, 123, 1185, 1457, 597, 382, 246, 1746, 19, 1748, 30, 1322, 1183, 557, 475, 661, 1672, 296, 1421, 894, 1419, 367, 489, 1037, 380, 1410, 1093, 603, 1323, 318], [947, 882, 679, 1229, 830, 1548, 428, 1092, 1025, 185, 1442, 449, 1464, 98, 1147, 1247, 642, 656, 1493, 1749, 59, 1747, 21, 1608, 699, 1020, 676, 456, 1653, 227, 951, 289, 1515, 272, 478, 1091, 483, 1546, 512, 732, 797, 1001], [467, 1589, 1567, 245, 259, 1417, 146, 1214, 1308, 163, 1278, 502, 1426, 114, 1467, 1290, 752, 575, 358, 1756, 17, 1684, 38, 1552, 1237, 716, 452, 741, 1675, 231, 1000, 540, 1478, 304, 601, 800, 930, 1390, 1355, 461, 889, 1081]], "method": "anneal2, two-stage"}}, "43": {"U": 27, "n_candidates": 18, "witness": {"gamma": [-4, 66, -486, 2067, -5408, 8129, -3590, -10953, 22464, -13136, -7018, 5950, 12714, -6258, -23358, 21134, 11106, -9594, -22290, 22260, 690, 0, -690, -22260, 22290, 9594, -11106, -21134, 23358, 6258, -12714, -5950, 7018, 13136, -22464, 10953, 3590, -8129, 5408, -2067, 486, -66, 4], "square": [[1766, 1807, 1791, 2, 16, 1803, 7, 20, 1806, 6, 19, 1796, 1793, 1, 10, 1794, 1792, 12, 4, 1787, 1769, 1770, 9, 5, 1797, 1800, 3, 11, 1802, 1798, 17, 13, 1804, 1805, 15, 1799, 1795, 18, 1801, 14, 1808, 8, 82], [1790, 1711, 1714, 1723, 1686, 1689, 94, 101, 1720, 60, 86, 1717, 1721, 85, 88, 1712, 1710, 93, 89, 1716, 1715, 1690, 98, 91, 1713, 1724, 87, 95, 1718, 1706, 96, 90, 1722, 1726, 102, 1719, 1725, 100, 92, 97, 103, 162, 99], [1613, 1614, 1642, 1634, 1648, 1633, 179, 141, 1643, 1637, 178, 1641, 1635, 180, 171, 1644, 1610, 169, 165, 1709, 1640, 1789, 168, 172, 1646, 1638, 166, 174, 1636, 1629, 167, 173, 1639, 182, 177, 1647, 1645, 181, 170, 176, 238, 175, 61], [1568, 1574, 1632, 1538, 1569, 1566, 1560, 257, 1788, 245, 254, 248, 1573, 256, 246, 1563, 1562, 243, 247, 1556, 1565, 1541, 241, 242, 1708, 1561, 244, 218, 1564, 1542, 249, 251, 1572, 1570, 253, 1571, 255, 310, 1567, 252, 250, 142, 62], [1786, 1707, 1631, 326, 1470, 1503, 324, 328, 1502, 320, 1497, 1498, 1500, 1501, 318, 1559, 1494, 316, 315, 1487, 1474, 143, 1499, 314, 1493, 1491, 1496, 317, 1495, 325, 1473, 323, 319, 1504, 291, 1492, 327, 313, 321, 322, 219, 378, 64], [1409, 360, 1630, 1558, 1490, 1406, 1705, 65, 1436, 391, 1437, 1432, 1428, 1431, 389, 1429, 1426, 384, 392, 1422, 1430, 1410, 381, 442, 1435, 1427, 382, 385, 1785, 388, 386, 387, 1433, 1438, 393, 1434, 395, 383, 390, 292, 220, 145, 394], [1346, 1704, 66, 1557, 1489, 1425, 1371, 457, 1784, 146, 361, 1372, 1375, 1370, 450, 1368, 1367, 448, 447, 1361, 1350, 425, 445, 446, 1365, 1366, 502, 451, 1369, 452, 453, 455, 454, 1374, 458, 1373, 1376, 1349, 456, 293, 222, 449, 1628], [1314, 515, 511, 1555, 1488, 1424, 1309, 510, 1783, 514, 1316, 1315, 1318, 1313, 486, 1311, 1310, 1308, 507, 1304, 1294, 1293, 1703, 506, 1364, 508, 505, 509, 1312, 512, 513, 516, 1290, 1317, 517, 558, 1627, 426, 362, 295, 223, 147, 67], [570, 1702, 1626, 1554, 1486, 1423, 1363, 543, 1258, 568, 1263, 1262, 1261, 1242, 567, 1260, 1259, 1238, 563, 1251, 1257, 1241, 561, 562, 1255, 1256, 565, 566, 1782, 564, 569, 572, 571, 1264, 68, 1307, 487, 427, 364, 296, 224, 148, 610], [1254, 1701, 1190, 1553, 1485, 1421, 1212, 1194, 1781, 1625, 658, 616, 1362, 1211, 544, 1209, 621, 1214, 615, 1202, 1193, 1207, 613, 614, 1213, 1206, 488, 618, 1210, 620, 225, 622, 617, 1306, 69, 619, 297, 623, 365, 429, 1208, 149, 596], [645, 1700, 1624, 1484, 663, 1420, 1164, 1305, 1780, 490, 1165, 1163, 1167, 1157, 70, 1360, 1161, 1162, 366, 1166, 1146, 1149, 661, 662, 1552, 664, 665, 666, 1253, 667, 669, 670, 702, 1205, 597, 545, 668, 430, 1168, 298, 226, 150, 1150], [1120, 1699, 1623, 1551, 711, 1419, 151, 1303, 1252, 690, 1160, 1106, 491, 1110, 367, 1123, 1122, 1109, 71, 1116, 646, 1124, 710, 706, 1483, 708, 709, 705, 1779, 712, 713, 742, 1359, 1204, 598, 547, 1126, 431, 1121, 299, 227, 707, 1125], [750, 1698, 1482, 1550, 647, 1418, 1085, 1302, 1250, 745, 1119, 1079, 1074, 1088, 72, 1083, 432, 1084, 368, 691, 752, 1073, 1358, 746, 1778, 751, 748, 749, 1622, 152, 778, 731, 1086, 1203, 600, 548, 492, 1070, 1159, 300, 228, 747, 1087], [732, 1697, 1046, 1158, 782, 1417, 1054, 1301, 1249, 1050, 1549, 1118, 1041, 1042, 369, 1052, 1357, 783, 73, 1201, 1621, 1053, 692, 493, 1481, 1051, 784, 785, 1777, 786, 768, 787, 781, 810, 229, 549, 601, 433, 153, 301, 649, 1082, 1038], [494, 1548, 694, 1049, 838, 1416, 1356, 1300, 1248, 815, 1081, 1117, 1156, 370, 230, 1014, 1023, 1022, 74, 1017, 1010, 1024, 813, 814, 1776, 816, 817, 818, 1480, 801, 769, 733, 1620, 1200, 602, 550, 650, 434, 1696, 302, 1021, 154, 1013], [830, 303, 802, 1547, 1479, 1415, 1355, 1299, 1247, 844, 1155, 1115, 1080, 1048, 75, 986, 998, 841, 155, 992, 990, 989, 997, 842, 1619, 845, 1199, 231, 1775, 996, 770, 735, 695, 651, 603, 551, 495, 435, 371, 1695, 862, 843, 1020], [831, 1694, 868, 970, 1478, 1414, 1354, 971, 1246, 372, 966, 1114, 1078, 969, 76, 1546, 652, 976, 232, 1298, 975, 1198, 865, 866, 1618, 867, 882, 855, 1774, 803, 772, 736, 696, 1047, 604, 552, 496, 436, 1019, 304, 995, 156, 1154], [1477, 1693, 805, 1545, 887, 1413, 1353, 1297, 1245, 1197, 955, 1113, 1077, 974, 77, 994, 950, 233, 553, 1153, 886, 1045, 885, 832, 1773, 957, 876, 856, 1617, 898, 773, 737, 697, 653, 305, 954, 497, 437, 373, 605, 953, 157, 1018], [928, 1692, 1244, 834, 1476, 1412, 1352, 1296, 1616, 939, 1152, 1112, 1076, 1044, 78, 993, 973, 958, 306, 1196, 948, 901, 910, 919, 1544, 857, 1016, 892, 1772, 806, 774, 738, 698, 654, 606, 554, 498, 438, 374, 930, 234, 158, 877], [918, 1411, 927, 1771, 1475, 938, 1351, 894, 1243, 739, 1111, 1151, 1075, 1043, 235, 991, 972, 956, 79, 1543, 907, 909, 835, 439, 929, 1295, 878, 307, 1615, 807, 775, 1195, 699, 655, 607, 555, 947, 499, 375, 859, 1015, 159, 1691], [839, 908, 951, 1539, 1011, 1407, 1347, 743, 1239, 1471, 1147, 899, 917, 987, 379, 1611, 937, 1039, 83, 1687, 906, 967, 926, 503, 1191, 863, 883, 1107, 1767, 811, 779, 1291, 703, 659, 611, 935, 559, 443, 946, 311, 239, 163, 1071], [914, 104, 183, 258, 329, 936, 459, 518, 1277, 624, 671, 846, 1097, 788, 819, 1829, 916, 888, 905, 1667, 869, 925, 934, 396, 981, 962, 1031, 21, 1592, 1062, 753, 1136, 1454, 1226, 573, 1332, 1391, 1179, 1521, 945, 1004, 1746, 714], [1003, 460, 105, 820, 330, 933, 944, 847, 1276, 980, 672, 715, 754, 789, 259, 1828, 1453, 889, 184, 1666, 915, 397, 942, 913, 1591, 961, 625, 22, 1030, 1061, 1096, 1135, 1178, 1225, 574, 1331, 1390, 870, 1520, 904, 924, 1745, 519], [331, 106, 943, 979, 960, 1002, 461, 921, 903, 626, 673, 716, 1389, 790, 821, 1827, 871, 890, 23, 923, 932, 941, 1275, 185, 1590, 520, 260, 398, 1029, 1060, 1095, 1134, 1177, 1224, 575, 1330, 755, 1452, 1519, 912, 1665, 1744, 848], [24, 107, 949, 872, 332, 399, 462, 521, 1274, 627, 674, 717, 756, 261, 822, 1664, 920, 911, 922, 931, 940, 791, 902, 891, 1826, 959, 978, 186, 1028, 1059, 1094, 1133, 1176, 1223, 576, 1329, 1388, 1451, 1518, 1589, 849, 1743, 1001], [952, 108, 187, 900, 333, 400, 577, 522, 1273, 628, 675, 718, 757, 873, 823, 1450, 850, 1663, 895, 1742, 896, 1825, 463, 25, 977, 964, 963, 262, 1027, 1058, 1093, 897, 1175, 1222, 965, 1328, 1387, 792, 1517, 1588, 1000, 893, 1132], [880, 263, 578, 109, 188, 401, 464, 523, 1272, 629, 884, 999, 758, 793, 824, 851, 1092, 874, 875, 1824, 984, 968, 983, 26, 985, 982, 676, 719, 1026, 1057, 881, 1131, 1174, 1221, 334, 1327, 1741, 1449, 1516, 1587, 1662, 1386, 879], [861, 110, 189, 825, 1005, 402, 465, 853, 1271, 335, 677, 720, 759, 794, 264, 988, 1091, 1009, 854, 1823, 1173, 630, 852, 27, 1008, 1006, 858, 864, 1025, 1056, 524, 1130, 1220, 860, 579, 1326, 1385, 1448, 1515, 1586, 1661, 1740, 1007], [1036, 111, 1384, 265, 336, 833, 466, 525, 1270, 631, 840, 1219, 760, 795, 28, 1447, 827, 1012, 826, 1585, 836, 837, 1037, 190, 1090, 721, 828, 403, 1822, 1055, 1035, 1129, 1172, 1034, 580, 1514, 1032, 829, 1325, 1033, 1660, 1739, 678], [1128, 112, 1066, 1065, 337, 404, 467, 526, 1269, 632, 798, 722, 761, 1040, 796, 1446, 1068, 799, 800, 1821, 812, 804, 1171, 266, 1067, 1063, 679, 29, 1069, 1738, 1089, 1064, 191, 1218, 581, 1324, 1383, 797, 1513, 1584, 1659, 808, 809], [1104, 113, 776, 267, 338, 1100, 468, 1102, 1268, 527, 1101, 723, 1072, 767, 763, 1445, 1105, 766, 762, 1820, 765, 633, 764, 30, 1103, 1099, 1382, 405, 1127, 1098, 780, 777, 1170, 1217, 582, 1323, 680, 771, 1512, 1583, 1658, 1737, 192], [1144, 114, 193, 1141, 339, 1108, 469, 528, 1267, 740, 681, 1140, 1143, 725, 726, 1819, 734, 728, 730, 1444, 729, 634, 1145, 31, 1657, 1142, 1138, 406, 1139, 1137, 724, 744, 1169, 1216, 583, 1322, 1381, 727, 1511, 1582, 268, 1736, 741], [1180, 115, 194, 1187, 340, 407, 1380, 529, 1266, 693, 1321, 682, 1181, 684, 683, 1581, 687, 688, 689, 1818, 635, 701, 470, 32, 1183, 1185, 1443, 269, 1182, 704, 685, 700, 1189, 1215, 584, 1148, 1186, 1188, 1510, 686, 1656, 1735, 1184], [656, 116, 195, 270, 341, 408, 1734, 471, 1817, 1192, 637, 643, 1229, 639, 636, 1232, 1655, 641, 644, 1265, 640, 657, 1234, 585, 1379, 1235, 1227, 648, 1231, 1230, 638, 1228, 1233, 1509, 33, 1320, 1237, 1442, 660, 1580, 642, 530, 1236], [588, 117, 1816, 1240, 342, 609, 586, 531, 1654, 472, 599, 587, 1281, 592, 591, 1287, 1284, 594, 271, 1286, 1280, 1441, 608, 589, 1289, 1278, 593, 595, 1283, 1282, 590, 1285, 1279, 1288, 34, 1319, 1378, 409, 1508, 1579, 612, 1733, 196], [35, 118, 532, 537, 343, 410, 473, 1341, 1344, 540, 272, 535, 1334, 534, 538, 1340, 1345, 539, 542, 1333, 556, 557, 1292, 197, 1343, 1342, 533, 541, 1339, 1338, 536, 1337, 1335, 1336, 546, 560, 1377, 1440, 1507, 1578, 1653, 1732, 1815], [1405, 119, 198, 484, 344, 501, 1348, 483, 1404, 476, 478, 489, 1397, 480, 481, 1400, 1439, 474, 485, 1393, 477, 482, 1392, 475, 1403, 500, 273, 411, 1399, 1398, 479, 1396, 1401, 1402, 36, 1394, 504, 1395, 1506, 1577, 1652, 1731, 1814], [37, 120, 420, 414, 422, 1408, 428, 413, 1469, 415, 421, 1468, 1456, 419, 199, 1464, 418, 423, 424, 1465, 440, 1505, 1467, 412, 1459, 1461, 274, 416, 1457, 1455, 441, 417, 1462, 1466, 345, 1458, 1463, 444, 1460, 1576, 1651, 1730, 1813], [358, 121, 200, 275, 1472, 357, 347, 380, 1650, 350, 351, 1537, 1534, 354, 355, 1532, 1533, 363, 359, 1524, 356, 377, 1531, 349, 1529, 1535, 346, 38, 1536, 1530, 352, 1528, 348, 1523, 376, 1525, 1527, 1522, 353, 1575, 1526, 1729, 1812], [287, 1594, 278, 1540, 289, 312, 288, 280, 1603, 277, 282, 283, 1601, 1598, 286, 1596, 1605, 39, 279, 1593, 308, 309, 1609, 294, 1600, 1606, 276, 290, 1607, 1602, 284, 1595, 1599, 1604, 122, 1597, 1608, 201, 281, 285, 1649, 1728, 1811], [1681, 1685, 1612, 204, 203, 1670, 1674, 206, 1684, 205, 209, 1683, 1677, 202, 215, 1680, 1682, 216, 213, 1672, 236, 212, 40, 207, 1668, 1673, 210, 214, 1679, 1678, 217, 211, 1727, 1669, 221, 1676, 208, 237, 1675, 123, 240, 1671, 1810], [140, 1755, 1749, 135, 125, 1688, 131, 129, 1764, 126, 132, 1762, 1751, 124, 136, 1760, 1747, 128, 41, 1752, 161, 127, 1765, 130, 1757, 1756, 139, 133, 1759, 1758, 134, 137, 1763, 1748, 144, 1750, 160, 138, 1753, 1754, 1761, 164, 1809], [47, 1835, 43, 57, 45, 1834, 48, 46, 1848, 50, 80, 1837, 1844, 54, 55, 1841, 1831, 59, 58, 1833, 51, 81, 1839, 49, 1847, 1768, 42, 56, 1843, 1842, 53, 84, 44, 1838, 63, 1836, 1846, 1849, 1840, 1832, 1845, 1830, 52]], "method": "realise"}}, "44": {"U": 27, "n_candidates": 191, "witness": {"gamma": [2, -32, 227, -920, 2243, -2925, 185, 6289, -10372, 6121, 848, -1446, 2600, -14480, 21368, -4880, -14248, 10488, -2418, 8340, -5610, -11730, 11730, 5610, -8340, 2418, -10488, 14248, 4880, -21368, 14480, -2600, 1446, -848, -6121, 10372, -6289, -185, 2925, -2243, 920, -227, 32, -2], "square": [[1004, 1009, 969, 1008, 943, 954, 996, 966, 951, 1005, 993, 981, 980, 934, 1000, 947, 988, 977, 926, 985, 989, 963, 950, 972, 959, 973, 942, 962, 1001, 939, 976, 946, 931, 927, 955, 992, 1012, 930, 997, 967, 938, 935, 984, 958], [1033, 1053, 1049, 1037, 911, 919, 1040, 1021, 1020, 1028, 910, 918, 1029, 887, 1052, 1025, 915, 1032, 891, 907, 1017, 903, 1013, 902, 1036, 1044, 894, 1041, 899, 895, 1048, 1024, 1045, 882, 890, 898, 922, 906, 923, 886, 914, 883, 1016, 1056], [1089, 1073, 855, 1069, 1096, 875, 871, 1093, 879, 874, 1084, 870, 1080, 1097, 1077, 1085, 1061, 847, 867, 1076, 862, 1068, 1072, 1092, 1081, 878, 850, 1060, 843, 851, 854, 859, 842, 863, 846, 1100, 1064, 858, 1088, 1065, 1057, 839, 838, 866], [835, 1112, 799, 826, 1117, 814, 831, 1120, 1101, 1104, 827, 811, 822, 823, 1113, 1108, 1105, 834, 810, 1133, 1132, 815, 795, 794, 1124, 1136, 1144, 1109, 803, 807, 1129, 1121, 1141, 802, 806, 1137, 1128, 819, 798, 1140, 1125, 830, 1116, 818], [1173, 786, 750, 1152, 787, 782, 1157, 762, 759, 779, 783, 1172, 1180, 755, 1168, 1161, 770, 775, 774, 1177, 790, 771, 1148, 778, 1184, 766, 767, 1156, 1153, 763, 1188, 1176, 1164, 1169, 758, 1149, 1181, 754, 791, 1185, 1165, 751, 1160, 1145], [1201, 743, 747, 718, 1189, 739, 1224, 1212, 1228, 707, 746, 731, 1193, 735, 1229, 1225, 1209, 1200, 730, 1197, 1205, 727, 706, 1196, 1213, 719, 1232, 714, 1217, 715, 742, 1216, 1221, 1220, 710, 1192, 1204, 711, 723, 734, 1208, 738, 726, 722], [1233, 699, 670, 1261, 1273, 662, 1265, 1236, 1272, 679, 1253, 1260, 1245, 691, 1269, 1248, 1268, 687, 686, 1244, 694, 683, 682, 1256, 1257, 690, 695, 1252, 674, 675, 1240, 703, 698, 666, 702, 1249, 678, 667, 671, 1241, 1237, 663, 1264, 1276], [647, 642, 1313, 1280, 1281, 659, 619, 1301, 622, 634, 638, 1320, 639, 658, 1300, 1292, 1293, 643, 1317, 1297, 1288, 1289, 650, 646, 1285, 618, 651, 1304, 1308, 631, 626, 1305, 1309, 630, 627, 1312, 1316, 623, 1284, 655, 1277, 654, 635, 1296], [1356, 583, 591, 602, 611, 1325, 575, 1340, 1329, 607, 606, 574, 1333, 603, 1361, 599, 1332, 1336, 1321, 1352, 1341, 1328, 594, 1345, 598, 614, 590, 1348, 1349, 587, 586, 595, 1353, 615, 582, 1344, 1357, 578, 579, 1360, 1324, 610, 1337, 1364], [559, 571, 550, 1368, 1377, 567, 566, 1397, 558, 1376, 562, 563, 1369, 1365, 1393, 551, 1408, 530, 555, 1384, 1400, 1380, 554, 1388, 1373, 542, 546, 1392, 1396, 543, 547, 1389, 1372, 539, 538, 1381, 1401, 1405, 570, 1385, 1404, 531, 534, 535], [1444, 527, 526, 506, 1413, 523, 522, 1441, 1409, 486, 518, 1424, 1448, 515, 1445, 1428, 1425, 511, 510, 1420, 502, 1429, 1412, 1440, 1433, 507, 503, 1436, 1437, 499, 498, 1432, 1416, 495, 490, 1417, 514, 491, 494, 1449, 1421, 487, 519, 1452], [1488, 483, 1457, 1460, 482, 479, 478, 1456, 471, 446, 463, 1465, 1464, 470, 1477, 1469, 466, 467, 442, 1485, 1484, 474, 462, 458, 1461, 1480, 459, 1468, 1481, 455, 454, 1473, 1472, 451, 450, 1453, 1489, 447, 475, 1492, 1476, 443, 1493, 1496], [1497, 439, 438, 1500, 1540, 1536, 434, 407, 1505, 431, 398, 1508, 1509, 427, 1524, 1512, 422, 423, 418, 1513, 426, 419, 1525, 1520, 1521, 402, 1504, 1532, 1528, 411, 410, 435, 1529, 414, 1501, 1516, 1533, 415, 403, 1517, 1537, 399, 430, 406], [1584, 395, 394, 1544, 1545, 391, 390, 1561, 1549, 387, 386, 1580, 1553, 383, 1557, 1556, 382, 379, 378, 1548, 366, 375, 374, 1564, 1565, 371, 359, 1568, 1569, 367, 1560, 1572, 1573, 1577, 362, 1576, 363, 370, 358, 1552, 1581, 355, 1541, 354], [1628, 342, 322, 1588, 1589, 319, 346, 1592, 1593, 1601, 1585, 1596, 1597, 339, 1620, 1600, 335, 1605, 334, 1604, 315, 331, 330, 1608, 1609, 327, 326, 1612, 1613, 323, 1616, 350, 1617, 351, 318, 1621, 338, 347, 314, 1624, 1625, 311, 310, 343], [1629, 1668, 306, 1632, 1633, 303, 302, 1636, 294, 299, 1649, 1640, 1641, 295, 1637, 1644, 278, 291, 1648, 298, 290, 1669, 1657, 1652, 1653, 283, 1665, 1656, 286, 279, 1645, 1660, 1661, 275, 1672, 1664, 282, 271, 287, 307, 270, 267, 266, 274], [1673, 263, 223, 1676, 1677, 258, 1709, 1680, 1681, 1685, 254, 1684, 262, 251, 1689, 242, 250, 247, 246, 1700, 1693, 243, 1716, 1696, 226, 255, 238, 1692, 1701, 235, 1697, 239, 1705, 231, 234, 1708, 1712, 227, 230, 1688, 1713, 1704, 222, 259], [1717, 219, 218, 1720, 1721, 1749, 214, 1724, 190, 211, 210, 1728, 1729, 207, 1748, 1732, 206, 1737, 202, 1736, 198, 199, 1741, 1740, 203, 1733, 194, 1744, 1745, 191, 1725, 195, 178, 187, 186, 1756, 1753, 183, 182, 1752, 1757, 179, 215, 1760], [1761, 175, 174, 143, 1765, 171, 170, 1764, 1769, 167, 155, 1772, 1773, 163, 1777, 146, 162, 1792, 158, 1780, 1781, 166, 1797, 1784, 1785, 151, 150, 1788, 1776, 147, 1789, 159, 1793, 1768, 142, 1796, 154, 139, 138, 1800, 1801, 135, 134, 1804], [1805, 127, 130, 1808, 1809, 1833, 94, 1812, 102, 123, 122, 1816, 1817, 119, 1821, 1820, 118, 1825, 114, 1824, 115, 110, 1829, 1828, 111, 107, 106, 1832, 1836, 103, 1813, 131, 1837, 99, 126, 1840, 1841, 95, 98, 1844, 1845, 91, 90, 1848], [1849, 87, 86, 1852, 1853, 83, 82, 51, 66, 1865, 78, 1860, 1861, 75, 1888, 1864, 74, 1869, 79, 1868, 71, 67, 1857, 1872, 58, 63, 62, 1876, 1877, 59, 1873, 1880, 1856, 55, 54, 1884, 1885, 1881, 50, 70, 1889, 47, 46, 1892], [1893, 39, 1897, 1896, 43, 27, 38, 1932, 14, 1908, 35, 6, 1905, 31, 1909, 34, 30, 1917, 26, 1912, 1913, 23, 1929, 1916, 42, 19, 18, 1920, 1921, 15, 1901, 1924, 1925, 11, 10, 1928, 22, 3, 1904, 7, 1933, 1900, 2, 1936], [968, 987, 995, 965, 928, 979, 1002, 944, 952, 1006, 978, 953, 956, 933, 1011, 949, 990, 1003, 929, 957, 948, 961, 940, 960, 945, 986, 971, 941, 1007, 932, 999, 936, 937, 975, 983, 982, 998, 974, 1010, 970, 964, 994, 991, 925], [1014, 920, 885, 1027, 1042, 909, 1019, 888, 1026, 1022, 1039, 913, 912, 908, 1055, 1018, 1050, 1030, 884, 921, 904, 892, 1035, 901, 900, 893, 1023, 1031, 896, 897, 1043, 1038, 1034, 1046, 1047, 889, 1015, 916, 1051, 917, 924, 905, 1054, 881], [880, 1062, 1095, 873, 876, 872, 1063, 877, 841, 1066, 1078, 1082, 868, 1070, 1083, 865, 864, 1074, 1058, 861, 860, 1091, 1079, 1067, 856, 1099, 869, 853, 852, 1086, 1087, 849, 848, 845, 857, 1090, 837, 1075, 1094, 1059, 840, 1071, 1098, 844], [836, 1130, 1103, 833, 832, 829, 1107, 817, 1118, 1110, 1111, 825, 824, 1114, 1142, 821, 820, 1102, 1119, 804, 816, 1126, 808, 805, 1115, 1122, 793, 809, 1139, 828, 1123, 813, 796, 1131, 1134, 801, 800, 1138, 1143, 797, 1106, 812, 1135, 1127], [792, 1154, 1186, 768, 1151, 1150, 781, 1178, 784, 1187, 1155, 765, 757, 1158, 1182, 777, 1147, 1162, 749, 773, 1166, 772, 1167, 769, 789, 1170, 780, 1171, 764, 761, 1174, 1175, 785, 760, 1179, 788, 756, 1159, 1183, 752, 753, 1163, 776, 1146], [748, 1190, 1211, 1219, 1218, 1194, 713, 744, 740, 1198, 1199, 737, 736, 724, 1223, 733, 732, 1227, 1207, 729, 1202, 1210, 1206, 728, 725, 1214, 705, 712, 741, 720, 1195, 1222, 716, 717, 1203, 745, 721, 1226, 1191, 709, 708, 1230, 1231, 1215], [704, 673, 1235, 701, 665, 1238, 672, 697, 1275, 1242, 1254, 1258, 681, 1246, 1247, 689, 700, 1250, 680, 685, 684, 1266, 1274, 692, 1255, 693, 1259, 1262, 676, 677, 1263, 1243, 1239, 696, 1267, 669, 668, 1270, 1271, 688, 664, 1251, 1234, 661], [660, 1278, 625, 657, 656, 1282, 1283, 653, 652, 1286, 1287, 1295, 1298, 1290, 1291, 645, 644, 1294, 617, 641, 1311, 648, 1299, 637, 636, 1302, 1303, 633, 629, 628, 1307, 632, 1306, 1318, 640, 624, 621, 1314, 1315, 1279, 620, 1310, 1319, 649], [616, 1339, 1355, 613, 1326, 612, 1327, 585, 608, 1347, 1331, 1363, 604, 1322, 1335, 1338, 605, 601, 1334, 584, 596, 609, 1358, 593, 592, 1346, 1330, 589, 588, 576, 1351, 1342, 597, 1354, 1323, 581, 580, 1343, 1359, 577, 1350, 1362, 600, 573], [572, 1366, 1367, 532, 568, 1370, 1371, 569, 564, 1403, 1375, 561, 560, 1378, 1379, 1386, 553, 1387, 1382, 556, 552, 557, 1383, 549, 548, 1390, 1391, 545, 544, 537, 1399, 541, 540, 1398, 1395, 1394, 536, 529, 1402, 533, 565, 1406, 1407, 1374], [493, 1430, 1411, 1431, 524, 521, 1415, 488, 520, 1451, 1410, 1414, 516, 1443, 1423, 513, 512, 1426, 1427, 508, 497, 1419, 525, 517, 504, 1434, 1446, 501, 1439, 496, 500, 509, 1438, 1442, 1422, 528, 492, 1435, 1447, 489, 505, 1450, 1418, 485], [484, 1454, 480, 481, 1455, 1458, 1494, 477, 476, 1466, 1495, 473, 472, 456, 1467, 469, 468, 1486, 1471, 465, 464, 1475, 1474, 461, 460, 1478, 1479, 457, 441, 449, 1483, 453, 452, 1470, 1491, 1482, 448, 1490, 1487, 445, 444, 1459, 1463, 1462], [405, 1530, 1499, 412, 397, 401, 1506, 1523, 440, 1507, 1503, 429, 428, 1535, 1511, 425, 424, 1514, 1515, 421, 1518, 420, 1519, 417, 416, 1522, 433, 1526, 409, 413, 1539, 1502, 408, 1498, 436, 432, 404, 1534, 1510, 400, 437, 1538, 1527, 1531], [384, 1542, 1566, 393, 396, 1546, 1547, 389, 388, 1579, 1582, 385, 392, 376, 1555, 381, 380, 1558, 1578, 377, 1554, 365, 368, 373, 372, 1551, 1550, 1570, 1563, 369, 1571, 1562, 364, 360, 1575, 361, 1574, 1559, 1567, 357, 356, 1543, 1583, 353], [309, 1586, 1587, 349, 348, 1590, 1591, 1611, 344, 1595, 352, 341, 1606, 340, 1599, 324, 317, 1602, 1603, 320, 1610, 1598, 1627, 312, 329, 1614, 336, 325, 337, 345, 1615, 321, 333, 1618, 1619, 332, 316, 1622, 1623, 313, 328, 1626, 1607, 1594], [285, 1630, 1631, 305, 292, 1634, 1670, 301, 300, 1639, 289, 297, 296, 281, 1643, 293, 304, 1646, 288, 1642, 1647, 268, 1651, 1671, 284, 1654, 272, 1638, 280, 277, 1659, 273, 276, 1662, 265, 1658, 1655, 1666, 1650, 269, 1667, 1635, 308, 1663], [264, 1698, 1714, 261, 260, 221, 228, 232, 256, 1678, 1695, 253, 1675, 245, 1687, 249, 248, 1690, 1691, 1686, 229, 236, 1683, 1707, 233, 1702, 1703, 1674, 1694, 237, 1699, 1682, 257, 1706, 241, 244, 225, 1710, 1711, 1679, 224, 240, 1715, 252], [1719, 220, 1734, 216, 208, 188, 1723, 1743, 180, 177, 1727, 209, 217, 185, 1731, 205, 1735, 1750, 1758, 212, 200, 196, 1739, 1738, 197, 1742, 213, 1755, 192, 193, 1747, 189, 1759, 1718, 1751, 1730, 184, 1754, 1746, 181, 201, 204, 1722, 1726], [176, 1763, 145, 1794, 172, 169, 1799, 1782, 168, 1770, 1771, 133, 1787, 148, 1775, 161, 160, 1778, 1779, 1762, 165, 136, 1783, 153, 152, 1786, 164, 1790, 1774, 149, 1791, 1766, 144, 173, 1767, 141, 140, 1798, 1795, 137, 157, 1802, 1803, 156], [117, 1827, 1807, 92, 112, 1806, 1811, 96, 132, 1814, 1815, 121, 120, 97, 1819, 124, 116, 1822, 1823, 1826, 128, 113, 1847, 1831, 108, 1842, 109, 1818, 129, 105, 1835, 101, 100, 1838, 1839, 1834, 125, 1830, 1843, 93, 104, 1810, 1846, 89], [48, 1850, 1851, 85, 1882, 1854, 1855, 1886, 80, 1887, 1859, 49, 76, 53, 1863, 73, 72, 1866, 1867, 1870, 68, 69, 1871, 1875, 64, 1879, 65, 1878, 60, 61, 1874, 57, 81, 1883, 84, 1862, 52, 56, 1858, 77, 88, 1890, 1891, 45], [44, 1918, 1895, 41, 1894, 1898, 1899, 1919, 36, 1903, 1902, 33, 4, 9, 1907, 8, 28, 1910, 5, 1914, 13, 25, 1915, 21, 17, 1935, 37, 1922, 1927, 20, 1923, 24, 12, 1931, 16, 1906, 29, 1911, 1926, 1930, 32, 1934, 40, 1]], "method": "realise"}}, "45": {"U": 28, "n_candidates": 4, "witness": {"gamma": [-2, 34, -259, 1147, -3163, 5168, -3110, -6104, 16661, -16493, 5273, 2294, -4046, 17080, -35848, 26248, 9368, -24736, 12906, -10758, 13950, 6120, -23460, 6120, 13950, -10758, 12906, -24736, 9368, 26248, -35848, 17080, -4046, 2294, 5273, -16493, 16661, -6104, -3110, 5168, -3163, 1147, -259, 34, -2], "square": [[1975, 1982, 1981, 14, 9, 1978, 1972, 6, 1960, 7, 1976, 1973, 19, 1969, 2, 1968, 1967, 4, 1966, 3, 1941, 1942, 11, 1971, 1974, 5, 1965, 12, 1979, 1970, 8, 1964, 13, 16, 1977, 10, 1938, 20, 18, 17, 1980, 1, 15, 21, 86], [1875, 1854, 1879, 1895, 1894, 1893, 89, 92, 1896, 90, 1888, 1886, 1887, 1885, 95, 1883, 1882, 97, 1880, 94, 1963, 1858, 103, 1892, 1889, 91, 1891, 93, 1890, 1884, 96, 1881, 98, 106, 99, 101, 1857, 108, 105, 104, 100, 107, 102, 170, 63], [1962, 1878, 174, 1814, 1813, 1812, 1811, 178, 1809, 173, 1810, 1806, 1807, 1804, 179, 1802, 1794, 181, 1799, 188, 1801, 1778, 183, 1774, 1808, 175, 1777, 177, 1805, 1803, 180, 1800, 182, 191, 184, 185, 1798, 187, 190, 189, 176, 186, 250, 148, 64], [1961, 1877, 263, 1698, 1736, 1731, 1734, 1732, 1735, 267, 1730, 1729, 326, 1727, 229, 1728, 1724, 254, 1722, 258, 1723, 1702, 270, 256, 1725, 255, 1733, 257, 1721, 1726, 260, 1701, 261, 1797, 264, 265, 1717, 262, 268, 269, 253, 266, 259, 149, 65], [1959, 1876, 333, 1644, 1626, 1662, 334, 1660, 1658, 335, 1657, 1656, 342, 1654, 340, 1652, 1651, 306, 1649, 330, 1720, 1655, 337, 329, 1653, 331, 1659, 332, 1661, 1648, 336, 1629, 338, 339, 1796, 341, 1650, 343, 344, 345, 398, 1630, 230, 150, 67], [415, 1874, 1562, 1719, 1647, 1558, 1592, 1591, 1590, 407, 1588, 1587, 1586, 1585, 406, 1583, 1582, 414, 1580, 466, 1575, 1795, 404, 402, 1589, 403, 1958, 405, 401, 1584, 408, 1561, 411, 409, 1579, 413, 1581, 410, 416, 412, 379, 307, 231, 152, 68], [1957, 1873, 1793, 1718, 1646, 1578, 1519, 1526, 1525, 470, 1523, 1522, 1521, 1520, 475, 1518, 1517, 482, 1515, 472, 1510, 1498, 477, 469, 1497, 471, 1514, 473, 474, 1494, 476, 1524, 478, 380, 480, 481, 1516, 483, 530, 448, 479, 308, 233, 153, 69], [1956, 1434, 1460, 1716, 1645, 1577, 1513, 536, 1464, 537, 1462, 1461, 538, 1459, 539, 1457, 1453, 541, 1454, 1456, 1449, 1438, 535, 533, 1437, 534, 1872, 546, 1792, 1458, 70, 1455, 542, 543, 544, 545, 1463, 590, 513, 449, 381, 310, 234, 154, 540], [1955, 604, 1791, 1715, 1643, 1576, 1512, 1452, 1378, 594, 1396, 1404, 1406, 1402, 574, 1400, 1399, 450, 1397, 1405, 1392, 1382, 601, 593, 1871, 595, 602, 597, 646, 1401, 71, 1381, 596, 598, 603, 605, 1403, 599, 514, 1398, 383, 311, 235, 155, 600], [655, 657, 1790, 1714, 1642, 1574, 1511, 1346, 1395, 652, 1352, 1351, 1350, 1349, 72, 1347, 1451, 452, 659, 1343, 1339, 1330, 384, 649, 654, 651, 1326, 653, 650, 1954, 656, 1870, 658, 1344, 660, 698, 1329, 575, 515, 1345, 631, 312, 236, 156, 1348], [706, 709, 1789, 385, 1641, 1573, 1509, 1450, 1342, 632, 1278, 1302, 1301, 1297, 73, 1298, 1713, 453, 1295, 701, 1290, 1282, 313, 1294, 702, 703, 704, 705, 711, 1953, 157, 1869, 708, 707, 746, 684, 1394, 576, 517, 1296, 1300, 1281, 237, 710, 1299], [756, 757, 1788, 754, 1640, 1572, 1508, 1448, 1393, 750, 1293, 1234, 1256, 1255, 158, 1253, 1252, 74, 1250, 1249, 1245, 1238, 454, 749, 1712, 751, 752, 753, 755, 1952, 633, 1868, 758, 790, 733, 685, 1341, 578, 518, 1237, 386, 314, 238, 1254, 1251], [799, 1867, 801, 1711, 1639, 1571, 1507, 1447, 1391, 635, 1292, 1248, 1197, 1214, 75, 1212, 1211, 239, 1209, 1340, 1204, 1198, 315, 793, 794, 830, 795, 686, 798, 1951, 159, 1787, 796, 778, 734, 797, 1208, 579, 519, 455, 387, 1194, 1210, 800, 1213], [636, 1866, 1786, 1710, 1638, 1570, 1506, 1446, 1390, 779, 1291, 1247, 1207, 1158, 76, 1175, 1174, 456, 1172, 1171, 1167, 1162, 160, 833, 834, 835, 836, 838, 837, 1950, 240, 866, 819, 1338, 735, 688, 1161, 580, 520, 1173, 388, 316, 840, 839, 1176], [875, 1865, 1785, 1709, 1637, 1569, 1505, 1445, 1389, 1337, 1289, 1246, 1206, 1170, 77, 1142, 1141, 241, 1139, 1138, 898, 1130, 457, 869, 870, 871, 872, 873, 874, 1949, 161, 856, 820, 780, 737, 689, 637, 581, 521, 1129, 389, 317, 1140, 1134, 1126], [638, 926, 1784, 1708, 1098, 1568, 1504, 1444, 1388, 1336, 1288, 1244, 1205, 1169, 78, 1636, 1112, 162, 1110, 1109, 1111, 1102, 242, 857, 902, 903, 904, 905, 906, 1864, 522, 901, 821, 782, 738, 690, 1948, 582, 889, 458, 390, 318, 1101, 1105, 1137], [918, 1074, 1783, 930, 1635, 1567, 1503, 1443, 1387, 163, 1287, 1243, 1203, 1168, 79, 1108, 1863, 391, 929, 1084, 1080, 1078, 890, 1085, 1707, 931, 932, 933, 950, 1947, 243, 858, 823, 783, 739, 691, 639, 583, 523, 459, 1086, 319, 1335, 1077, 1136], [919, 1862, 1782, 1706, 1634, 1566, 1502, 1442, 1386, 1334, 1286, 1242, 1202, 1166, 80, 1107, 1083, 740, 1064, 1063, 1059, 1058, 320, 953, 954, 955, 956, 244, 943, 1946, 164, 860, 824, 784, 1054, 692, 640, 584, 524, 460, 392, 1057, 970, 891, 1135], [920, 1861, 1781, 1705, 1633, 1565, 1501, 1441, 1385, 1333, 1285, 1241, 1201, 1165, 81, 1106, 1082, 461, 1038, 1045, 1043, 1042, 641, 973, 974, 975, 986, 861, 944, 1945, 165, 964, 825, 785, 741, 693, 1041, 585, 525, 1062, 393, 321, 245, 893, 1133], [1944, 1860, 922, 1704, 1632, 1564, 1500, 1440, 1384, 1332, 1284, 1240, 1200, 1164, 82, 1104, 1081, 586, 1046, 1018, 1027, 1036, 246, 998, 1007, 1016, 980, 965, 945, 1780, 166, 862, 826, 786, 742, 694, 642, 1061, 526, 462, 394, 322, 989, 894, 1132], [1943, 1331, 1779, 1703, 1631, 1563, 1499, 1439, 1383, 923, 1283, 1239, 1199, 1163, 83, 1103, 1079, 743, 1044, 1026, 1035, 1006, 997, 995, 1015, 1017, 982, 966, 947, 1859, 167, 863, 827, 787, 1060, 695, 643, 587, 527, 463, 395, 323, 247, 895, 1131], [1939, 1855, 1775, 1699, 1627, 1559, 1495, 1435, 1379, 1327, 1279, 1235, 1195, 1159, 87, 1099, 1075, 1055, 1039, 1034, 994, 996, 1005, 1014, 1023, 1025, 987, 647, 951, 927, 171, 867, 831, 791, 747, 699, 971, 591, 531, 467, 399, 327, 251, 899, 1127], [1150, 957, 876, 271, 346, 1069, 484, 547, 1365, 661, 712, 1002, 802, 841, 192, 2004, 934, 109, 976, 993, 1013, 1004, 759, 1022, 1024, 1033, 1050, 417, 1092, 1119, 22, 1185, 1224, 1267, 1314, 606, 1420, 1479, 1542, 1609, 1680, 1755, 1834, 1917, 907], [908, 1068, 1021, 1149, 347, 418, 485, 548, 1419, 662, 713, 958, 803, 842, 23, 1916, 935, 760, 977, 1001, 1003, 1012, 193, 1030, 1032, 992, 1049, 110, 1091, 1118, 272, 1184, 1223, 1266, 1313, 607, 1364, 1478, 1541, 1608, 1679, 1754, 1833, 877, 2003], [1418, 1067, 1090, 273, 878, 419, 486, 549, 1363, 663, 714, 959, 804, 843, 348, 1915, 936, 761, 978, 1009, 1011, 1020, 24, 1031, 991, 1000, 1048, 111, 1148, 1117, 194, 1183, 1222, 1265, 1312, 608, 909, 1477, 1540, 1607, 1678, 1753, 1832, 1029, 2002], [1147, 112, 879, 274, 349, 1037, 487, 550, 1066, 664, 715, 1362, 805, 844, 195, 1914, 937, 960, 979, 1010, 1019, 1831, 420, 990, 999, 1008, 1047, 609, 1089, 1116, 25, 1182, 1221, 1264, 1311, 762, 1417, 1476, 1539, 1606, 1677, 1752, 1028, 910, 2001], [983, 113, 880, 1052, 350, 421, 488, 551, 985, 665, 1065, 763, 806, 845, 196, 1830, 938, 961, 2000, 981, 1146, 984, 716, 1053, 275, 1051, 988, 610, 1088, 1115, 26, 1181, 1220, 1263, 1310, 1361, 1416, 1475, 1538, 1605, 1676, 1751, 911, 1913, 1040], [666, 1056, 881, 967, 351, 422, 489, 552, 972, 1145, 717, 764, 807, 846, 197, 1829, 939, 114, 962, 963, 969, 968, 611, 1073, 1072, 1071, 1070, 276, 1087, 1114, 27, 1180, 1219, 1262, 1309, 1360, 1415, 1474, 1537, 1604, 1675, 1750, 912, 1912, 1999], [1144, 1093, 940, 277, 352, 423, 490, 553, 882, 667, 718, 765, 808, 847, 612, 913, 1076, 198, 1097, 942, 946, 948, 949, 941, 1096, 1095, 1094, 115, 1218, 1113, 28, 1179, 952, 1261, 1308, 1359, 1414, 1473, 1536, 1603, 1674, 1749, 1828, 1911, 1998], [883, 116, 915, 1143, 353, 809, 491, 554, 613, 1120, 719, 766, 1121, 848, 29, 1100, 921, 199, 916, 917, 914, 924, 1260, 1125, 1124, 1123, 1122, 424, 668, 1997, 278, 1178, 1217, 925, 1307, 1358, 1413, 1472, 1535, 1602, 1673, 1748, 1827, 1910, 928], [1153, 1128, 900, 279, 354, 425, 492, 555, 614, 669, 720, 767, 810, 849, 117, 1996, 885, 886, 887, 888, 892, 896, 897, 1157, 1156, 1155, 1154, 30, 1152, 1151, 200, 1177, 1216, 1672, 1306, 1357, 1412, 1471, 1534, 1601, 1259, 1747, 1826, 1909, 884], [854, 1189, 850, 1671, 355, 426, 493, 556, 615, 670, 721, 768, 811, 1825, 201, 1995, 855, 853, 1186, 852, 859, 864, 865, 1193, 1192, 1191, 1190, 118, 1188, 1187, 31, 1356, 1215, 1258, 1305, 868, 1411, 1470, 1533, 1600, 280, 1746, 1160, 1908, 851], [1229, 119, 813, 281, 356, 1257, 494, 829, 616, 1824, 722, 769, 1196, 1907, 202, 1994, 815, 816, 817, 818, 822, 828, 557, 1233, 1232, 1231, 1230, 427, 1228, 1227, 32, 1225, 832, 1226, 1304, 1355, 1410, 1469, 1532, 1599, 1670, 1745, 671, 812, 814], [772, 120, 203, 282, 357, 1270, 495, 558, 1273, 672, 723, 1236, 770, 1598, 33, 1993, 774, 775, 776, 777, 1272, 788, 789, 1277, 1275, 781, 1268, 617, 1276, 1271, 428, 1269, 1274, 792, 1303, 771, 1409, 1468, 1531, 1354, 1669, 1744, 1823, 1906, 773], [1318, 732, 204, 1668, 358, 1321, 496, 559, 618, 673, 1280, 724, 725, 1905, 121, 1992, 729, 730, 1353, 727, 736, 744, 745, 1530, 1325, 1323, 1322, 429, 1320, 1319, 34, 1317, 1316, 1315, 748, 731, 1408, 1467, 1324, 1597, 283, 1743, 1822, 726, 728], [35, 1370, 619, 284, 359, 1373, 497, 560, 1328, 205, 674, 678, 676, 1904, 675, 1991, 680, 681, 1367, 683, 687, 697, 696, 1377, 1742, 1466, 1375, 430, 1376, 1372, 122, 1369, 1368, 682, 1366, 700, 1407, 1371, 1529, 1596, 1667, 1374, 1821, 677, 679], [1429, 625, 206, 285, 360, 431, 498, 561, 1380, 620, 621, 622, 623, 1421, 123, 1820, 627, 628, 629, 630, 1741, 644, 645, 1432, 1433, 1431, 1430, 626, 1428, 1427, 36, 1425, 1424, 1666, 1423, 624, 648, 1465, 1528, 1595, 1426, 634, 1422, 1903, 1990], [37, 124, 207, 286, 361, 432, 499, 1436, 1489, 563, 573, 566, 1740, 1481, 568, 1486, 570, 571, 572, 564, 1902, 588, 589, 1493, 1527, 1491, 1490, 562, 1488, 1487, 569, 1485, 1484, 1483, 1482, 567, 1480, 592, 1492, 1594, 1665, 565, 1819, 577, 1989], [505, 125, 208, 287, 362, 433, 1496, 529, 1553, 38, 503, 1555, 502, 1545, 507, 1550, 509, 510, 1901, 512, 1818, 528, 516, 1557, 1556, 504, 1554, 501, 1552, 1551, 508, 1549, 1548, 1547, 1546, 506, 1544, 1543, 532, 1593, 1664, 1739, 500, 511, 1988], [39, 126, 209, 443, 442, 1560, 434, 435, 1621, 437, 1611, 439, 440, 1613, 363, 1663, 444, 445, 1623, 447, 1987, 464, 465, 1625, 1624, 446, 1622, 436, 1620, 1619, 288, 1617, 1616, 1618, 1614, 441, 1612, 438, 1610, 468, 1615, 1738, 1817, 1900, 451], [40, 127, 210, 400, 364, 375, 365, 366, 1694, 368, 369, 370, 396, 1685, 373, 1691, 1628, 376, 1986, 378, 1693, 371, 289, 1697, 1690, 382, 1695, 367, 1696, 1899, 374, 1681, 1688, 1687, 1686, 372, 1684, 1683, 1682, 1689, 397, 1737, 1816, 1692, 377], [41, 128, 211, 1700, 290, 295, 292, 293, 1985, 291, 296, 297, 328, 1769, 300, 1766, 1758, 303, 1761, 305, 1771, 324, 325, 1773, 1772, 301, 1770, 299, 1768, 1767, 309, 1765, 1764, 1763, 1762, 304, 1760, 1759, 302, 1757, 1756, 298, 1815, 1898, 294], [42, 129, 248, 212, 213, 214, 215, 216, 1842, 218, 219, 220, 217, 1849, 223, 1846, 1839, 226, 1851, 228, 1837, 1776, 249, 1853, 1852, 227, 1984, 221, 1848, 1847, 224, 1845, 1844, 1841, 1897, 232, 1840, 225, 1836, 1838, 222, 1835, 252, 1843, 1850], [43, 168, 130, 131, 132, 133, 134, 135, 1933, 136, 1928, 139, 140, 1935, 142, 1930, 1922, 145, 1918, 147, 1920, 1856, 169, 1937, 1931, 141, 1934, 137, 1932, 1936, 143, 1929, 138, 1927, 1926, 151, 1924, 146, 144, 1921, 1925, 1919, 1923, 172, 1983], [84, 85, 45, 46, 47, 44, 49, 50, 2013, 48, 2008, 54, 55, 2021, 57, 2018, 2016, 60, 2023, 62, 2011, 1940, 52, 2025, 2024, 61, 2022, 56, 2020, 2019, 58, 2017, 59, 2015, 2014, 51, 2012, 66, 2005, 2010, 53, 2009, 2006, 2007, 88]], "method": "realise"}}, "46": {"U": 28, "n_candidates": 50, "witness": {"gamma": [2, -33, 242, -1017, 2581, -3522, 243, 8427, -14842, 8985, 3655, -6210, 2187, -14022, 33932, -24228, -11996, 26982, -12632, 8538, -22782, 26460, -10950, -10950, 26460, -22782, 8538, -12632, 26982, -11996, -24228, 33932, -14022, 2187, -6210, 3655, 8985, -14842, 8427, 243, -3522, 2581, -1017, 242, -33, 2], "square": [[391, 1396, 1045, 87, 1186, 1267, 1308, 2002, 449, 1277, 583, 1408, 1907, 278, 1237, 927, 860, 1103, 168, 1955, 432, 2040, 462, 445, 1477, 1053, 467, 1965, 1983, 714, 53, 2021, 55, 1957, 1158, 1244, 1949, 568, 879, 1891, 519, 586, 649, 1145, 651, 1494], [997, 985, 246, 1110, 1815, 670, 475, 1885, 446, 249, 912, 1480, 1044, 1361, 1327, 1260, 1383, 2024, 46, 1104, 464, 1174, 383, 685, 1382, 1025, 1632, 258, 2062, 126, 675, 1665, 1403, 1680, 668, 961, 1296, 3, 1601, 833, 1100, 1208, 1723, 1447, 1016, 1402], [1604, 1607, 231, 825, 1487, 1109, 10, 1118, 1332, 672, 990, 657, 1861, 106, 1849, 225, 1630, 2067, 712, 95, 732, 1375, 471, 352, 1602, 518, 1758, 1437, 2094, 1217, 119, 2104, 211, 1070, 1720, 34, 953, 1775, 1029, 1841, 261, 1932, 197, 1972, 588, 1142], [498, 1091, 1566, 210, 1996, 1617, 1386, 907, 226, 1422, 1037, 1914, 347, 1669, 2100, 125, 83, 1598, 900, 758, 1028, 1082, 1672, 1818, 1786, 272, 1318, 1305, 1378, 384, 266, 1773, 643, 594, 834, 906, 1754, 1445, 786, 1556, 1819, 1169, 665, 742, 92, 154], [939, 239, 1268, 1628, 788, 691, 425, 354, 593, 1271, 620, 301, 1500, 669, 1797, 454, 1023, 1986, 952, 537, 699, 1755, 1935, 584, 2111, 832, 1462, 375, 1656, 778, 1144, 1936, 494, 1726, 76, 995, 400, 96, 1571, 1991, 1939, 874, 628, 1958, 872, 1769], [576, 1534, 1356, 994, 1011, 431, 1400, 951, 500, 1064, 1035, 2050, 1827, 847, 1843, 656, 1999, 1765, 617, 2082, 734, 1883, 1148, 262, 1415, 142, 85, 867, 2099, 1042, 276, 1928, 647, 1167, 865, 1876, 582, 145, 930, 941, 243, 772, 285, 937, 1653, 1229], [1362, 701, 658, 1510, 1658, 926, 2083, 1568, 849, 178, 483, 218, 1572, 663, 1610, 70, 470, 1898, 908, 1565, 426, 1897, 512, 444, 1782, 615, 1433, 613, 1459, 242, 192, 693, 32, 1806, 1845, 1377, 1751, 882, 1648, 2116, 558, 1276, 1096, 600, 898, 1548], [1031, 1729, 608, 806, 523, 1027, 868, 1867, 894, 690, 417, 317, 1410, 1464, 2020, 1259, 520, 1543, 682, 255, 567, 1405, 1606, 2039, 843, 376, 1365, 1282, 1962, 1312, 318, 1074, 933, 469, 294, 1573, 273, 2075, 1705, 1351, 542, 845, 477, 2038, 531, 1506], [967, 975, 307, 1496, 1511, 2011, 1342, 289, 1330, 1587, 1173, 963, 1213, 601, 1521, 105, 555, 1192, 1583, 1431, 1931, 1535, 508, 730, 2052, 433, 1554, 1052, 2102, 1842, 726, 2080, 631, 319, 844, 1114, 2054, 616, 406, 429, 1210, 1524, 167, 41, 334, 305], [1406, 1266, 1741, 1618, 644, 654, 330, 2055, 390, 923, 1625, 1391, 1458, 762, 1423, 673, 361, 1911, 200, 1214, 401, 1515, 1166, 940, 2032, 883, 62, 831, 1954, 327, 1401, 1388, 181, 1772, 112, 859, 1007, 461, 1998, 439, 2043, 1790, 380, 528, 597, 1579], [1303, 1409, 546, 28, 1906, 1187, 460, 1484, 641, 729, 1585, 450, 360, 635, 2034, 397, 1478, 1686, 1390, 299, 139, 1952, 230, 897, 1717, 759, 1834, 689, 1828, 550, 309, 1559, 486, 810, 1893, 344, 1871, 972, 1071, 1691, 165, 1974, 1701, 895, 580, 1768], [1712, 1854, 938, 949, 1531, 1230, 1992, 1178, 1292, 1243, 572, 18, 2076, 157, 1864, 233, 745, 1404, 1520, 1147, 17, 1707, 346, 1343, 1798, 820, 2016, 570, 2027, 82, 402, 1745, 453, 1759, 1325, 842, 854, 1532, 1163, 90, 16, 463, 156, 491, 1270, 1749], [950, 869, 1124, 323, 1098, 773, 1364, 1831, 986, 1235, 2097, 502, 962, 204, 2053, 711, 188, 2012, 479, 545, 115, 1997, 1333, 97, 1889, 536, 1077, 738, 1608, 896, 190, 2108, 1280, 607, 816, 2025, 1663, 1106, 948, 1629, 728, 2090, 1183, 177, 220, 1329], [325, 1050, 1753, 459, 1069, 677, 122, 1240, 60, 1252, 796, 1322, 803, 993, 1756, 214, 645, 1697, 1900, 1140, 805, 1234, 1895, 485, 1440, 522, 1801, 642, 2101, 863, 1435, 1698, 1014, 49, 1160, 929, 694, 408, 1877, 1225, 564, 1880, 1443, 269, 1824, 1161], [1525, 1326, 862, 960, 1725, 808, 1674, 179, 1262, 851, 1428, 1563, 1803, 935, 1837, 1245, 202, 2035, 332, 1752, 679, 1988, 1473, 472, 2060, 117, 501, 1038, 331, 1395, 370, 1451, 1164, 888, 1188, 365, 1492, 676, 1823, 659, 195, 1358, 1436, 398, 349, 521], [1397, 624, 1620, 4, 1887, 1722, 858, 510, 254, 1799, 363, 1219, 247, 1094, 1978, 553, 39, 2114, 527, 300, 333, 2033, 1350, 25, 1760, 42, 1516, 909, 1470, 6, 80, 1788, 71, 544, 1482, 1848, 1376, 288, 1922, 1624, 2023, 784, 2006, 1742, 698, 1862], [1066, 1291, 1941, 1299, 1006, 264, 1466, 547, 1826, 1905, 1695, 916, 2071, 286, 2036, 1846, 283, 1341, 326, 1670, 562, 2107, 146, 359, 2031, 551, 1438, 217, 1886, 1528, 713, 1746, 240, 878, 770, 824, 1353, 8, 886, 132, 441, 723, 1706, 250, 1894, 221], [1485, 1491, 585, 798, 1107, 552, 393, 1621, 680, 1603, 1580, 135, 1021, 934, 1449, 280, 873, 1976, 633, 2109, 1380, 1940, 822, 335, 2087, 946, 636, 51, 1771, 1263, 529, 2045, 1000, 1357, 1080, 496, 1290, 328, 1185, 840, 763, 1641, 468, 836, 1809, 488], [1345, 1581, 819, 1644, 1947, 1942, 1398, 604, 399, 1472, 1780, 592, 1835, 755, 1703, 559, 389, 1851, 238, 1517, 1975, 1170, 740, 1852, 2091, 129, 838, 1265, 1255, 1062, 412, 1220, 573, 1526, 578, 434, 776, 611, 1005, 988, 281, 526, 1257, 626, 184, 947], [1137, 754, 571, 1093, 1635, 172, 1634, 1800, 428, 187, 1546, 515, 1370, 1197, 1713, 296, 789, 1017, 1285, 1153, 703, 1324, 764, 889, 1716, 535, 1131, 1339, 1647, 29, 1970, 2068, 1060, 1334, 746, 652, 575, 1673, 1533, 574, 1590, 1134, 1820, 719, 650, 224], [984, 1737, 89, 353, 1313, 1802, 721, 1242, 304, 1879, 1718, 74, 1505, 1010, 1631, 277, 925, 1393, 1298, 1352, 169, 2088, 310, 857, 1570, 1221, 1807, 27, 1176, 977, 1892, 2005, 394, 1594, 1195, 265, 1293, 216, 1112, 270, 692, 2022, 775, 524, 1040, 1593], [716, 1289, 1973, 2, 120, 2105, 1640, 1468, 31, 2017, 1251, 687, 420, 78, 1980, 493, 163, 1120, 1344, 1304, 814, 1944, 1067, 674, 807, 364, 936, 1529, 1349, 407, 795, 1840, 1421, 312, 1051, 355, 1589, 1090, 1977, 769, 1125, 478, 1284, 2015, 1081, 1417], [1688, 282, 1878, 727, 846, 981, 1254, 579, 52, 1739, 622, 841, 133, 251, 1728, 275, 1933, 1814, 599, 1810, 818, 1858, 964, 787, 1677, 749, 1901, 186, 1982, 1432, 23, 2066, 57, 596, 228, 1490, 1481, 422, 1427, 348, 1964, 336, 2059, 487, 1710, 1611], [671, 1283, 640, 116, 875, 1302, 1987, 1204, 1727, 1660, 891, 1838, 794, 1047, 1912, 655, 959, 1057, 1111, 802, 362, 2095, 149, 292, 969, 1041, 1591, 1747, 435, 606, 1434, 1794, 877, 343, 837, 561, 1671, 1696, 910, 437, 1916, 235, 710, 1061, 979, 1412], [1367, 1275, 1913, 411, 1599, 2047, 1218, 1540, 77, 455, 791, 629, 1072, 1236, 1856, 707, 424, 1643, 974, 2049, 271, 1002, 368, 1738, 747, 257, 1489, 987, 1724, 783, 36, 1903, 1719, 996, 1757, 720, 1228, 366, 602, 919, 724, 373, 1744, 372, 681, 1902], [322, 1331, 1087, 2061, 1411, 815, 44, 1951, 1162, 465, 1335, 324, 308, 848, 1934, 67, 767, 2078, 107, 1859, 99, 1830, 577, 1498, 1009, 185, 998, 735, 1904, 1321, 533, 1592, 291, 1863, 2037, 329, 777, 1224, 1702, 664, 1552, 1180, 1881, 268, 1201, 1165], [1346, 1596, 931, 1968, 473, 683, 1048, 227, 1279, 2057, 1576, 367, 771, 182, 2008, 965, 1247, 2079, 392, 743, 495, 1875, 1179, 1588, 1426, 410, 418, 100, 1927, 1130, 337, 1709, 618, 382, 793, 1419, 1239, 252, 1813, 1995, 514, 853, 989, 1600, 932, 760], [297, 1847, 1372, 871, 509, 423, 1099, 1541, 1092, 1704, 1143, 1149, 141, 128, 1418, 492, 991, 697, 928, 2096, 81, 1774, 93, 1523, 1740, 780, 1981, 598, 736, 341, 982, 1937, 421, 1475, 1461, 1340, 1522, 180, 1018, 1675, 1857, 1874, 756, 175, 1870, 563], [1338, 944, 1205, 1222, 256, 1503, 534, 1209, 438, 1288, 976, 1699, 378, 388, 1549, 339, 131, 1985, 1184, 1735, 98, 517, 404, 482, 1908, 504, 1649, 1126, 1597, 1, 22, 1994, 1295, 1369, 1743, 1084, 153, 1152, 1622, 1551, 1582, 1159, 1368, 1079, 1249, 1682], [1446, 627, 826, 2081, 447, 666, 1086, 1637, 1715, 1063, 1493, 1989, 1155, 7, 2019, 61, 1154, 1945, 244, 506, 885, 2084, 205, 194, 1645, 35, 191, 33, 1950, 1564, 827, 1636, 1216, 170, 315, 1925, 1920, 1015, 1058, 387, 1777, 1129, 958, 945, 1651, 809], [890, 1278, 1676, 1068, 1413, 143, 19, 566, 660, 1896, 1337, 274, 311, 1690, 1476, 451, 9, 1766, 1119, 922, 173, 2046, 176, 766, 1499, 377, 1796, 821, 1693, 1323, 91, 2106, 37, 1655, 1309, 1960, 549, 1013, 40, 1917, 1374, 1269, 2028, 1685, 2004, 20], [1578, 456, 761, 511, 1078, 199, 1441, 396, 342, 1793, 2058, 1294, 1633, 1501, 2018, 1384, 484, 915, 1943, 1678, 792, 1924, 1168, 130, 1750, 525, 11, 733, 1054, 530, 499, 2026, 321, 1808, 892, 1206, 1918, 103, 1770, 1315, 1605, 316, 765, 830, 1171, 66], [623, 174, 1899, 1139, 1076, 1065, 1884, 1439, 1915, 1456, 632, 709, 1095, 448, 2070, 206, 1207, 1537, 850, 1200, 287, 1320, 159, 688, 2085, 539, 1059, 219, 1457, 2093, 101, 1545, 1407, 835, 744, 237, 1049, 781, 1536, 1450, 1123, 1460, 1379, 1778, 111, 625], [557, 968, 556, 1420, 436, 954, 201, 1763, 705, 2110, 737, 884, 2092, 560, 1888, 75, 14, 1921, 189, 943, 983, 1196, 1253, 2042, 1853, 634, 1452, 540, 1732, 260, 209, 2086, 876, 1731, 267, 1555, 1414, 1138, 65, 1469, 1544, 739, 1287, 1430, 817, 1146], [1128, 957, 661, 852, 1264, 1708, 966, 2009, 248, 443, 1561, 956, 222, 667, 1465, 541, 639, 1626, 1156, 2056, 241, 1385, 1442, 118, 2073, 684, 1518, 1250, 1683, 1979, 147, 2048, 971, 752, 591, 797, 1623, 302, 1075, 589, 15, 999, 955, 1700, 1872, 757], [587, 1132, 1784, 1191, 911, 345, 123, 1286, 621, 1479, 1839, 1692, 1486, 1136, 2069, 768, 1036, 1711, 5, 718, 151, 1761, 581, 127, 1855, 284, 1177, 2044, 2072, 855, 554, 2003, 234, 1416, 148, 913, 1399, 700, 648, 1389, 374, 1527, 1448, 1189, 161, 1762], [2065, 1319, 371, 905, 1211, 804, 1001, 1638, 1817, 678, 358, 646, 490, 1873, 1791, 801, 1681, 1425, 1127, 1971, 415, 1865, 452, 864, 1231, 741, 1562, 313, 902, 731, 144, 1575, 1748, 1281, 405, 1966, 1097, 47, 1795, 779, 1026, 1392, 136, 696, 717, 839], [1101, 12, 212, 1175, 430, 48, 196, 1779, 43, 901, 1363, 1474, 695, 1274, 1946, 303, 1317, 973, 914, 1113, 480, 1360, 725, 109, 1507, 1151, 1157, 1022, 1836, 513, 1055, 2112, 881, 1083, 920, 2074, 1203, 1792, 1767, 653, 1969, 1215, 152, 2089, 1736, 861], [1714, 921, 1133, 1121, 992, 298, 903, 1226, 538, 94, 924, 1223, 1595, 1453, 1684, 253, 1613, 1307, 466, 84, 1261, 1199, 1122, 1088, 1371, 102, 1387, 1961, 1642, 38, 893, 1910, 706, 1519, 1497, 1639, 1467, 386, 904, 799, 236, 1646, 395, 2029, 1495, 457], [1832, 73, 476, 1033, 1354, 686, 1694, 1547, 88, 2007, 1483, 1238, 1424, 409, 2098, 427, 293, 1659, 138, 1574, 113, 1990, 419, 662, 1959, 609, 245, 638, 1816, 223, 1056, 2103, 595, 379, 442, 2051, 1967, 1539, 1034, 121, 543, 1381, 774, 1614, 1687, 1198], [137, 782, 1241, 2115, 1567, 1273, 1569, 1012, 548, 104, 1488, 338, 1030, 829, 1615, 58, 1805, 1953, 259, 1909, 79, 1550, 124, 978, 1764, 785, 385, 150, 942, 1194, 64, 2063, 1781, 702, 356, 1560, 1020, 155, 1654, 1212, 164, 1963, 1558, 1116, 2113, 1627], [812, 1804, 1024, 1258, 1429, 1612, 880, 474, 158, 2064, 1557, 503, 813, 481, 1783, 811, 1272, 1609, 610, 1734, 208, 340, 1300, 1833, 2077, 314, 1513, 357, 1984, 295, 507, 1829, 1246, 1248, 1586, 1664, 1394, 198, 790, 1181, 1046, 183, 569, 1993, 279, 69], [532, 612, 1314, 1508, 751, 1463, 1668, 1930, 1004, 1310, 1008, 1297, 1919, 416, 1787, 24, 320, 1650, 1141, 497, 203, 1938, 21, 1616, 1929, 516, 1776, 134, 1926, 1172, 68, 1657, 603, 1232, 26, 1577, 72, 207, 1509, 2014, 970, 369, 1373, 887, 2030, 715], [290, 1666, 2010, 1115, 870, 1227, 1956, 1182, 918, 2041, 800, 263, 1193, 899, 2000, 213, 1311, 1733, 1328, 1336, 215, 1444, 1512, 489, 1454, 1347, 1785, 50, 1812, 413, 114, 1542, 856, 2001, 193, 1306, 1530, 229, 614, 866, 1359, 350, 160, 56, 753, 1890], [1355, 63, 750, 1789, 403, 1233, 1811, 828, 59, 1850, 171, 1089, 381, 140, 1882, 110, 440, 2013, 630, 1502, 590, 1730, 1348, 980, 1538, 619, 1652, 166, 1721, 351, 414, 1868, 823, 1662, 1202, 1553, 1822, 1256, 1043, 306, 13, 1190, 1689, 1679, 1860, 1117], [1301, 458, 1366, 1821, 708, 54, 1003, 1455, 1471, 1514, 917, 1073, 1135, 108, 1866, 1619, 45, 1844, 605, 1108, 1504, 1923, 1661, 565, 637, 30, 1869, 1150, 1948, 505, 86, 1584, 704, 162, 1032, 1102, 1316, 722, 1667, 1019, 1105, 1085, 1039, 1825, 748, 232]], "method": "anneal2, two-stage"}}}

==> anc/kstar_beyond40.py <==
#!/usr/bin/env python3
"""Test of Conjecture 3.15 (k*(n) = U(n)) beyond n = 40.

  python3 kstar_beyond40.py              check the archived witnesses in kstar_beyond40.json and recount the feasible
                                         vectors in each ball (exact, a few seconds)
  python3 kstar_beyond40.py search 41 42 rerun the search for the given n (needs ./anneal2: cc -O3 -o anneal2 anneal2.c -lm)

U(n) is the least k such that no nonzero vector of Lambda_{n,k} satisfies (10), as computed (not certified) by
kstar_verify.py and kstar_upper_second/.  The search enumerates exactly the vectors of Lambda_{n,U(n)-1} in the ball
||gamma||^2 <= n^5(n^2-1)/12 that satisfy (10) (kstar_upper_second/lattice.py), sorts them by sup-norm and tries to
realise them as column deviations with all row sums M(n): first realise.py (steepest descent over within-row swaps)
and anneal2 from the square of Lemma 3.12, then, if that fails, a two-stage annealing (T0 = 300 for 3e9 steps,
then restarts from the final state at T0 = 3).  A success is a witness for k*(n) >= U(n), hence k*(n) = U(n)
provided the computed U(n) is correct.  Archived outcome: witnesses for 41 <= n <= 46 (n = 42 and n = 46 needed
the two-stage annealing; the ball for n = 42 holds a single feasible vector up to sign)."""
import json, os, subprocess, sys, time
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE); sys.path.insert(0, os.path.join(HERE, 'kstar_upper_second'))
from kstar_verify import feasible, vanishing_order, deviations

JS = os.path.join(HERE, 'kstar_beyond40.json')
U = {int(k): v for k, v in json.load(open(os.path.join(HERE, 'kstar_verify.json')))['upper_bounds'].items()}


def feasible_in_ball(n):
    """all vectors of Lambda_{n,U(n)-1} (up to sign) in the ball ||gamma||^2 <= n^5(n^2-1)/12 that satisfy (10)"""
    from lattice import lll, basis, enumerate_short
    B = lll(basis(n, U[n] - 1)); R2 = -(-n ** 5 * (n * n - 1) // 12); c = []
    enumerate_short(B, R2, lambda x, v: c.append(v) if feasible(v, n) else None)
    return c


def slack(g, n):
    """min over p of the slack p n (N - p n)/2 - (sum of the p largest entries), and the minimising p (both signs)"""
    N = n * n; best = None
    for v in (g, [-x for x in g]):
        s = sorted(v, reverse=True)
        for p in range(1, n):
            sl = p * n * (N - p * n) // 2 - sum(s[:p])
            if best is None or sl < best[0]: best = (sl, p)
    return best


def check_archive():
    d = json.load(open(JS))
    for n in sorted(d, key=int):
        e = d[n]; n = int(n)
        assert e['U'] == U[n]
        c = feasible_in_ball(n); assert len(c) == e['n_candidates']
        if len(c) == 1:
            print(n, 'the ball holds a single feasible vector up to sign; its least slack in (10) is %d, at p = %d' % slack(c[0], n))
        if e['witness'] is None:
            print(n, 'U(n) = %d, %d feasible vectors in the ball, no witness found' % (e['U'], e['n_candidates'])); continue
        S = e['witness']['square']; N = n * n
        assert sorted(v for row in S for v in row) == list(range(1, N + 1))
        rho, gam = deviations(S)
        assert not any(rho) and gam == e['witness']['gamma'] and any(gam)
        assert vanishing_order(gam) >= U[n] and feasible(gam, n)
        print(n, 'U(n) = %d, %d feasible vectors in the ball (up to sign); witness verified: permutation, all row sums M(n), '
              'gamma != 0, order of vanishing %d >= U(n), max|gamma| = %d (bound %d), method %s'
              % (U[n], len(c), vanishing_order(gam), max(map(abs, gam)), n * n * (n - 1) // 2, e['witness']['method']))


def anneal(n, S, g, seed, iters, T0):
    inp = ' '.join(str(v) for row in S for v in row) + '\n' + ' '.join(map(str, g)) + '\n' + ' '.join(['0'] * n) + '\n'
    p = subprocess.run([os.path.join(HERE, 'anneal2'), str(n), str(seed), str(iters), str(T0)], input=inp,
                       capture_output=True, text=True)
    lines = p.stdout.strip().split('\n')
    E = int(lines[0].split()[1]) if lines[0].startswith('FAIL') else 0
    v = list(map(int, lines[-1].split()))
    return E, [v[i * n:(i + 1) * n] for i in range(n)]


def search(n, tmax=3600):
    from lattice import lll, basis, enumerate_short
    from realise import realise, check, start_square
    t0 = time.time(); k = U[n] - 1
    B = lll(basis(n, k)); R2 = -(-n ** 5 * (n * n - 1) // 12); cands = []
    def cb(x, vec):
        if feasible(vec, n): cands.append(vec)
        return len(cands) >= 400 or time.time() - t0 > 300
    try:
        enumerate_short(B, R2, cb)
    except RuntimeError:
        pass
    cands.sort(key=lambda v: max(map(abs, v)))
    print(n, 'U =', U[n], 'feasible vectors (up to sign):', len(cands), flush=True)
    search.n_candidates = len(cands)
    S0 = start_square(n)
    for stage in (1, 2):
        for g0 in cands[:6] if stage == 1 else cands[:4]:
            for g in (g0, [-v for v in g0]):
                for seed in range(2):
                    if stage == 1:
                        s = realise(g, seed=seed, maxit=4000)
                        if s is not None and check(s, g, [0] * n): return dict(gamma=g, square=s, method='realise')
                        E, s = anneal(n, S0, g, seed, 4 * 10 ** 8, 2000)
                        if E == 0 and check(s, g, [0] * n): return dict(gamma=g, square=s, method='anneal2')
                    else:
                        E, s = anneal(n, S0, g, 20 + seed, 3 * 10 ** 9, 300)
                        for sub in range(8):
                            if E == 0: break
                            E, s = anneal(n, s, g, 1000 * (20 + seed) + sub, 2 * 10 ** 8, 3)
                        if E == 0 and check(s, g, [0] * n): return dict(gamma=g, square=s, method='anneal2, two-stage')
                    if time.time() - t0 > tmax: return None
    return None


if __name__ == '__main__':
    if len(sys.argv) > 1 and sys.argv[1] == 'search':
        d = json.load(open(JS)) if os.path.exists(JS) else {}
        for n in map(int, sys.argv[2:]):
            res = search(n)
            print(n, 'witness found' if res else 'no witness found', flush=True)
            d[str(n)] = dict(U=U[n], n_candidates=search.n_candidates, witness=res)
            json.dump(d, open(JS, 'w'))
    else:
        check_archive()


==> anc/kstar_certificates.json <==
{
 "14": {
  "k": 12,
  "R2": "8739640",
  "basis": [
   [
    -1,
    13,
    -78,
    286,
    -715,
    1287,
    -1716,
    1716,
    -1287,
    715,
    -286,
    78,
    -13,
    1
   ]
  ],
  "gs_norms_sq": [
   "10400600"
  ],
  "vectors": []
 },
 "15": {
  "k": 13,
  "R2": "14175000",
  "basis": [
   [
    1,
    -14,
    91,
    -364,
    1001,
    -2002,
    3003,
    -3432,
    3003,
    -2002,
    1001,
    -364,
    91,
    -14,
    1
   ]
  ],
  "gs_norms_sq": [
   "40116600"
  ],
  "vectors": []
 },
 "16": {
  "k": 14,
  "R2": "22282240",
  "basis": [
   [
    -1,
    15,
    -105,
    455,
    -1365,
    3003,
    -5005,
    6435,
    -6435,
    5005,
    -3003,
    1365,
    -455,
    105,
    -15,
    1
   ]
  ],
  "gs_norms_sq": [
   "155117520"
  ],
  "vectors": []
 },
 "17": {
  "k": 15,
  "R2": "34076568",
  "basis": [
   [
    1,
    -16,
    120,
    -560,
    1820,
    -4368,
    8008,
    -11440,
    12870,
    -11440,
    8008,
    -4368,
    1820,
    -560,
    120,
    -16,
    1
   ]
  ],
  "gs_norms_sq": [
   "601080390"
  ],
  "vectors": []
 },
 "18": {
  "k": 15,
  "R2": "50860872",
  "basis": [
   [
    1,
    -15,
    104,
    -440,
    1260,
    -2548,
    3640,
    -3432,
    1430,
    1430,
    -3432,
    3640,
    -2548,
    1260,
    -440,
    104,
    -15,
    1
   ],
   [
    1,
    -16,
    120,
    -560,
    1820,
    -4368,
    8008,
    -11440,
    12870,
    -11440,
    8008,
    -4368,
    1820,
    -560,
    120,
    -16,
    1,
    0
   ]
  ],
  "gs_norms_sq": [
   "70715340",
   "583401555"
  ],
  "vectors": []
 },
 "19": {
  "k": 16,
  "R2": "74282970",
  "basis": [
   [
    -1,
    16,
    -119,
    544,
    -1700,
    3808,
    -6188,
    7072,
    -4862,
    0,
    4862,
    -7072,
    6188,
    -3808,
    1700,
    -544,
    119,
    -16,
    1
   ],
   [
    -1,
    17,
    -136,
    680,
    -2380,
    6188,
    -12376,
    19448,
    -24310,
    24310,
    -19448,
    12376,
    -6188,
    2380,
    -680,
    136,
    -17,
    1,
    0
   ]
  ],
  "gs_norms_sq": [
   "259289580",
   "2268783825"
  ],
  "vectors": []
 },
 "20": {
  "k": 16,
  "R2": "106400000",
  "basis": [
   [
    -1,
    15,
    -103,
    425,
    -1156,
    2108,
    -2380,
    884,
    2210,
    -4862,
    4862,
    -2210,
    -884,
    2380,
    -2108,
    1156,
    -425,
    103,
    -15,
    1
   ],
   [
    -1,
    16,
    -119,
    544,
    -1700,
    3808,
    -6188,
    7072,
    -4862,
    0,
    4862,
    -7072,
    6188,
    -3808,
    1700,
    -544,
    119,
    -16,
    1,
    0
   ],
   [
    -3,
    46,
    -326,
    1411,
    -4148,
    8704,
    -13328,
    15028,
    -12818,
    9724,
    -9724,
    12818,
    -15028,
    13328,
    -8704,
    4148,
    -1411,
    326,
    -46,
    3
   ]
  ],
  "gs_norms_sq": [
   "81880920",
   "238819350",
   "1512522550"
  ],
  "vectors": [
   {
    "gamma": [
     1,
     -15,
     103,
     -425,
     1156,
     -2108,
     2380,
     -884,
     -2210,
     4862,
     -4862,
     2210,
     884,
     -2380,
     2108,
     -1156,
     425,
     -103,
     15,
     -1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     9
    ]
   },
   {
    "gamma": [
     -1,
     15,
     -103,
     425,
     -1156,
     2108,
     -2380,
     884,
     2210,
     -4862,
     4862,
     -2210,
     -884,
     2380,
     -2108,
     1156,
     -425,
     103,
     -15,
     1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     10
    ]
   }
  ]
 },
 "21": {
  "k": 17,
  "R2": "149750370",
  "basis": [
   [
    1,
    -16,
    118,
    -528,
    1581,
    -3264,
    4488,
    -3264,
    -1326,
    7072,
    -9724,
    7072,
    -1326,
    -3264,
    4488,
    -3264,
    1581,
    -528,
    118,
    -16,
    1
   ],
   [
    1,
    -17,
    135,
    -663,
    2244,
    -5508,
    9996,
    -13260,
    11934,
    -4862,
    -4862,
    11934,
    -13260,
    9996,
    -5508,
    2244,
    -663,
    135,
    -17,
    1,
    0
   ],
   [
    3,
    -49,
    372,
    -1737,
    5559,
    -12852,
    22032,
    -28356,
    27846,
    -22542,
    19448,
    -22542,
    27846,
    -28356,
    22032,
    -12852,
    5559,
    -1737,
    372,
    -49,
    3
   ]
  ],
  "gs_norms_sq": [
   "286583220",
   "883631595",
   "5890877300"
  ],
  "vectors": []
 },
 "22": {
  "k": 17,
  "R2": "207433688",
  "basis": [
   [
    1,
    -15,
    102,
    -410,
    1053,
    -1683,
    1224,
    1224,
    -4590,
    5746,
    -2652,
    -2652,
    5746,
    -4590,
    1224,
    1224,
    -1683,
    1053,
    -410,
    102,
    -15,
    1
   ],
   [
    1,
    -16,
    118,
    -528,
    1581,
    -3264,
    4488,
    -3264,
    -1326,
    7072,
    -9724,
    7072,
    -1326,
    -3264,
    4488,
    -3264,
    1581,
    -528,
    118,
    -16,
    1,
    0
   ],
   [
    2,
    -31,
    221,
    -955,
    2769,
    -5610,
    7956,
    -7548,
    4080,
    -442,
    -442,
    -442,
    -442,
    4080,
    -7548,
    7956,
    -5610,
    2769,
    -955,
    221,
    -31,
    2
   ],
   [
    3,
    -49,
    372,
    -1737,
    5559,
    -12852,
    22032,
    -28356,
    27846,
    -22542,
    19448,
    -22542,
    27846,
    -28356,
    22032,
    -12852,
    5559,
    -1737,
    372,
    -49,
    3,
    0
   ]
  ],
  "gs_norms_sq": [
   "136468200",
   "252466170",
   "353452638",
   "11487210735/2"
  ],
  "vectors": [
   {
    "gamma": [
     -1,
     15,
     -102,
     410,
     -1053,
     1683,
     -1224,
     -1224,
     4590,
     -5746,
     2652,
     2652,
     -5746,
     4590,
     -1224,
     -1224,
     1683,
     -1053,
     410,
     -102,
     15,
     -1
    ],
    "p": 1,
    "sign": "-",
    "J": [
     9
    ]
   },
   {
    "gamma": [
     1,
     -15,
     102,
     -410,
     1053,
     -1683,
     1224,
     1224,
     -4590,
     5746,
     -2652,
     -2652,
     5746,
     -4590,
     1224,
     1224,
     -1683,
     1053,
     -410,
     102,
     -15,
     1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     9
    ]
   }
  ]
 },
 "23": {
  "k": 18,
  "R2": "283199092",
  "basis": [
   [
    -1,
    16,
    -117,
    512,
    -1463,
    2736,
    -2907,
    0,
    5814,
    -10336,
    8398,
    0,
    -8398,
    10336,
    -5814,
    0,
    2907,
    -2736,
    1463,
    -512,
    117,
    -16,
    1
   ],
   [
    -1,
    17,
    -134,
    646,
    -2109,
    4845,
    -7752,
    7752,
    -1938,
    -8398,
    16796,
    -16796,
    8398,
    1938,
    -7752,
    7752,
    -4845,
    2109,
    -646,
    134,
    -17,
    1,
    0
   ],
   [
    -2,
    33,
    -252,
    1176,
    -3724,
    8379,
    -13566,
    15504,
    -11628,
    4522,
    0,
    0,
    0,
    -4522,
    11628,
    -15504,
    13566,
    -8379,
    3724,
    -1176,
    252,
    -33,
    2
   ],
   [
    -3,
    53,
    -438,
    2243,
    -7942,
    20520,
    -39729,
    58140,
    -63954,
    52326,
    -33592,
    25194,
    -33592,
    47804,
    -52326,
    42636,
    -26163,
    12141,
    -4218,
    1067,
    -186,
    20,
    -1
   ]
  ],
  "gs_norms_sq": [
   "459029400",
   "895107330",
   "1312824084",
   "22427411435"
  ],
  "vectors": []
 },
 "24": {
  "k": 18,
  "R2": "381542400",
  "basis": [
   [
    -1,
    15,
    -101,
    395,
    -951,
    1273,
    -171,
    -2907,
    5814,
    -4522,
    -1938,
    8398,
    -8398,
    1938,
    4522,
    -5814,
    2907,
    171,
    -1273,
    951,
    -395,
    101,
    -15,
    1
   ],
   [
    -2,
    31,
    -219,
    924,
    -2548,
    4655,
    -5187,
    1938,
    3876,
    -7106,
    4522,
    0,
    0,
    -4522,
    7106,
    -3876,
    -1938,
    5187,
    -4655,
    2548,
    -924,
    219,
    -31,
    2
   ],
   [
    -1,
    16,
    -117,
    512,
    -1463,
    2736,
    -2907,
    0,
    5814,
    -10336,
    8398,
    0,
    -8398,
    10336,
    -5814,
    0,
    2907,
    -2736,
    1463,
    -512,
    117,
    -16,
    1,
    0
   ],
   [
    -2,
    33,
    -252,
    1176,
    -3724,
    8379,
    -13566,
    15504,
    -11628,
    4522,
    0,
    0,
    0,
    -4522,
    11628,
    -15504,
    13566,
    -8379,
    3724,
    -1176,
    252,
    -33,
    2,
    0
   ],
   [
    -8,
    127,
    -928,
    4117,
    -12301,
    25916,
    -39159,
    42636,
    -34884,
    27778,
    -32300,
    41990,
    -41990,
    32300,
    -27778,
    34884,
    -42636,
    39159,
    -25916,
    12301,
    -4117,
    928,
    -127,
    8
   ]
  ],
  "gs_norms_sq": [
   "279409200",
   "1790214660/7",
   "389177100",
   "1223313351",
   "17941929148"
  ],
  "vectors": [
   {
    "gamma": [
     2,
     -31,
     219,
     -924,
     2548,
     -4655,
     5187,
     -1938,
     -3876,
     7106,
     -4522,
     0,
     0,
     4522,
     -7106,
     3876,
     1938,
     -5187,
     4655,
     -2548,
     924,
     -219,
     31,
     -2
    ],
    "p": 1,
    "sign": "+",
    "J": [
     9
    ]
   },
   {
    "gamma": [
     1,
     -16,
     118,
     -529,
     1597,
     -3382,
     5016,
     -4845,
     1938,
     2584,
     -6460,
     8398,
     -8398,
     6460,
     -2584,
     -1938,
     4845,
     -5016,
     3382,
     -1597,
     529,
     -118,
     16,
     -1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     11
    ]
   },
   {
    "gamma": [
     1,
     -15,
     101,
     -395,
     951,
     -1273,
     171,
     2907,
     -5814,
     4522,
     1938,
     -8398,
     8398,
     -1938,
     -4522,
     5814,
     -2907,
     -171,
     1273,
     -951,
     395,
     -101,
     15,
     -1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     12
    ]
   },
   {
    "gamma": [
     -1,
     15,
     -101,
     395,
     -951,
     1273,
     -171,
     -2907,
     5814,
     -4522,
     -1938,
     8398,
     -8398,
     1938,
     4522,
     -5814,
     2907,
     171,
     -1273,
     951,
     -395,
     101,
     -15,
     1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     11
    ]
   },
   {
    "gamma": [
     -1,
     16,
     -118,
     529,
     -1597,
     3382,
     -5016,
     4845,
     -1938,
     -2584,
     6460,
     -8398,
     8398,
     -6460,
     2584,
     1938,
     -4845,
     5016,
     -3382,
     1597,
     -529,
     118,
     -16,
     1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     12
    ]
   },
   {
    "gamma": [
     -2,
     31,
     -219,
     924,
     -2548,
     4655,
     -5187,
     1938,
     3876,
     -7106,
     4522,
     0,
     0,
     -4522,
     7106,
     -3876,
     -1938,
     5187,
     -4655,
     2548,
     -924,
     219,
     -31,
     2
    ],
    "p": 1,
    "sign": "+",
    "J": [
     14
    ]
   }
  ]
 },
 "25": {
  "k": 19,
  "R2": "507812500",
  "basis": [
   [
    1,
    -16,
    116,
    -496,
    1346,
    -2224,
    1444,
    2736,
    -8721,
    10336,
    -2584,
    -10336,
    16796,
    -10336,
    -2584,
    10336,
    -8721,
    2736,
    1444,
    -2224,
    1346,
    -496,
    116,
    -16,
    1
   ],
   [
    2,
    -33,
    250,
    -1143,
    3472,
    -7203,
    9842,
    -7125,
    -1938,
    10982,
    -11628,
    4522,
    0,
    4522,
    -11628,
    10982,
    -1938,
    -7125,
    9842,
    -7203,
    3472,
    -1143,
    250,
    -33,
    2
   ],
   [
    1,
    -17,
    133,
    -629,
    1975,
    -4199,
    5643,
    -2907,
    -5814,
    16150,
    -18734,
    8398,
    8398,
    -18734,
    16150,
    -5814,
    -2907,
    5643,
    -4199,
    1975,
    -629,
    133,
    -17,
    1,
    0
   ],
   [
    2,
    -35,
    285,
    -1428,
    4900,
    -12103,
    21945,
    -29070,
    27132,
    -16150,
    4522,
    0,
    0,
    4522,
    -16150,
    27132,
    -29070,
    21945,
    -12103,
    4900,
    -1428,
    285,
    -35,
    2,
    0
   ],
   [
    10,
    -168,
    1305,
    -6188,
    19890,
    -45420,
    74917,
    -88920,
    75582,
    -51680,
    48450,
    -69768,
    83980,
    -69768,
    48450,
    -51680,
    75582,
    -88920,
    74917,
    -45420,
    19890,
    -6188,
    1305,
    -168,
    10
   ]
  ],
  "gs_norms_sq": [
   "908079900",
   "6382504440/7",
   "1329688425",
   "4574128182",
   "70136632124"
  ],
  "vectors": []
 },
 "26": {
  "k": 19,
  "R2": "668327400",
  "basis": [
   [
    1,
    -16,
    117,
    -513,
    1479,
    -2853,
    3419,
    -1463,
    -3078,
    7429,
    -8398,
    5814,
    -1938,
    -1938,
    5814,
    -8398,
    7429,
    -3078,
    -1463,
    3419,
    -2853,
    1479,
    -513,
    117,
    -16,
    1
   ],
   [
    -2,
    31,
    -217,
    893,
    -2329,
    3731,
    -2639,
    -2717,
    9063,
    -9044,
    646,
    7106,
    -4522,
    -4522,
    7106,
    646,
    -9044,
    9063,
    -2717,
    -2639,
    3731,
    -2329,
    893,
    -217,
    31,
    -2
   ],
   [
    1,
    -16,
    116,
    -496,
    1346,
    -2224,
    1444,
    2736,
    -8721,
    10336,
    -2584,
    -10336,
    16796,
    -10336,
    -2584,
    10336,
    -8721,
    2736,
    1444,
    -2224,
    1346,
    -496,
    116,
    -16,
    1,
    0
   ],
   [
    2,
    -33,
    250,
    -1143,
    3472,
    -7203,
    9842,
    -7125,
    -1938,
    10982,
    -11628,
    4522,
    0,
    4522,
    -11628,
    10982,
    -1938,
    -7125,
    9842,
    -7203,
    3472,
    -1143,
    250,
    -33,
    2,
    0
   ],
   [
    3,
    -49,
    369,
    -1691,
    5236,
    -11484,
    18161,
    -20691,
    16929,
    -10659,
    7106,
    -5814,
    2584,
    2584,
    -5814,
    7106,
    -10659,
    16929,
    -20691,
    18161,
    -11484,
    5236,
    -1691,
    369,
    -49,
    3
   ],
   [
    8,
    -137,
    1088,
    -5295,
    17561,
    -41689,
    72278,
    -91637,
    84645,
    -60724,
    49096,
    -62662,
    79458,
    -74290,
    55556,
    -51034,
    66538,
    -79857,
    72200,
    -48059,
    23621,
    -8517,
    2198,
    -385,
    41,
    -2
   ]
  ],
  "gs_norms_sq": [
   "394366128",
   "9307818975/19",
   "744625518",
   "11435320455/14",
   "18296512728/7",
   "68611922730"
  ],
  "vectors": [
   {
    "gamma": [
     1,
     -15,
     100,
     -380,
     850,
     -878,
     -780,
     4180,
     -5985,
     1615,
     7752,
     -12920,
     6460,
     6460,
     -12920,
     7752,
     1615,
     -5985,
     4180,
     -780,
     -878,
     850,
     -380,
     100,
     -15,
     1
    ],
    "p": 1,
    "sign": "-",
    "J": [
     11
    ]
   },
   {
    "gamma": [
     2,
     -31,
     217,
     -893,
     2329,
     -3731,
     2639,
     2717,
     -9063,
     9044,
     -646,
     -7106,
     4522,
     4522,
     -7106,
     -646,
     9044,
     -9063,
     2717,
     2639,
     -3731,
     2329,
     -893,
     217,
     -31,
     2
    ],
    "p": 1,
    "sign": "+",
    "J": [
     9
    ]
   },
   {
    "gamma": [
     -1,
     16,
     -117,
     513,
     -1479,
     2853,
     -3419,
     1463,
     3078,
     -7429,
     8398,
     -5814,
     1938,
     1938,
     -5814,
     8398,
     -7429,
     3078,
     1463,
     -3419,
     2853,
     -1479,
     513,
     -117,
     16,
     -1
    ],
    "p": 2,
    "sign": "+",
    "J": [
     10,
     15
    ]
   },
   {
    "gamma": [
     1,
     -16,
     117,
     -513,
     1479,
     -2853,
     3419,
     -1463,
     -3078,
     7429,
     -8398,
     5814,
     -1938,
     -1938,
     5814,
     -8398,
     7429,
     -3078,
     -1463,
     3419,
     -2853,
     1479,
     -513,
     117,
     -16,
     1
    ],
    "p": 2,
    "sign": "-",
    "J": [
     10,
     15
    ]
   },
   {
    "gamma": [
     -2,
     31,
     -217,
     893,
     -2329,
     3731,
     -2639,
     -2717,
     9063,
     -9044,
     646,
     7106,
     -4522,
     -4522,
     7106,
     646,
     -9044,
     9063,
     -2717,
     -2639,
     3731,
     -2329,
     893,
     -217,
     31,
     -2
    ],
    "p": 1,
    "sign": "+",
    "J": [
     8
    ]
   },
   {
    "gamma": [
     -1,
     15,
     -100,
     380,
     -850,
     878,
     780,
     -4180,
     5985,
     -1615,
     -7752,
     12920,
     -6460,
     -6460,
     12920,
     -7752,
     -1615,
     5985,
     -4180,
     780,
     878,
     -850,
     380,
     -100,
     15,
     -1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     11
    ]
   }
  ]
 },
 "27": {
  "k": 20,
  "R2": "870500358",
  "basis": [
   [
    -1,
    17,
    -133,
    630,
    -1992,
    4332,
    -6272,
    4882,
    1615,
    -10507,
    15827,
    -14212,
    7752,
    0,
    -7752,
    14212,
    -15827,
    10507,
    -1615,
    -4882,
    6272,
    -4332,
    1992,
    -630,
    133,
    -17,
    1
   ],
   [
    2,
    -33,
    248,
    -1110,
    3222,
    -6060,
    6370,
    78,
    -11780,
    18107,
    -9690,
    -6460,
    11628,
    0,
    -11628,
    6460,
    9690,
    -18107,
    11780,
    -78,
    -6370,
    6060,
    -3222,
    1110,
    -248,
    33,
    -2
   ],
   [
    -1,
    17,
    -132,
    612,
    -1842,
    3570,
    -3668,
    -1292,
    11457,
    -19057,
    12920,
    7752,
    -27132,
    27132,
    -7752,
    -12920,
    19057,
    -11457,
    1292,
    3668,
    -3570,
    1842,
    -612,
    132,
    -17,
    1,
    0
   ],
   [
    -2,
    35,
    -283,
    1393,
    -4615,
    10675,
    -17045,
    16967,
    -5187,
    -12920,
    22610,
    -16150,
    4522,
    -4522,
    16150,
    -22610,
    12920,
    5187,
    -16967,
    17045,
    -10675,
    4615,
    -1393,
    283,
    -35,
    2,
    0
   ],
   [
    -5,
    85,
    -666,
    3170,
    -10149,
    22780,
    -36015,
    38774,
    -25840,
    9481,
    -8075,
    19380,
    -20026,
    0,
    20026,
    -19380,
    8075,
    -9481,
    25840,
    -38774,
    36015,
    -22780,
    10149,
    -3170,
    666,
    -85,
    5
   ],
   [
    -8,
    145,
    -1225,
    6383,
    -22856,
    59250,
    -113967,
    163915,
    -176282,
    145369,
    -109820,
    111758,
    -142120,
    153748,
    -129846,
    106590,
    -117572,
    146395,
    -152057,
    120259,
    -71680,
    32138,
    -10715,
    2583,
    -426,
    43,
    -2
   ]
  ],
  "gs_norms_sq": [
   "1423789452",
   "1472133208",
   "2462992098",
   "20583576819/7",
   "68611922730/7",
   "537460061385/2"
  ],
  "vectors": []
 },
 "28": {
  "k": 21,
  "R2": "1122976512",
  "basis": [
   [
    1,
    -18,
    150,
    -763,
    2622,
    -6324,
    10604,
    -11154,
    3267,
    12122,
    -26334,
    30039,
    -21964,
    7752,
    7752,
    -21964,
    30039,
    -26334,
    12122,
    3267,
    -11154,
    10604,
    -6324,
    2622,
    -763,
    150,
    -18,
    1
   ],
   [
    -2,
    35,
    -281,
    1358,
    -4332,
    9282,
    -12430,
    6292,
    11858,
    -29887,
    27797,
    -3230,
    -18088,
    11628,
    11628,
    -18088,
    -3230,
    27797,
    -29887,
    11858,
    6292,
    -12430,
    9282,
    -4332,
    1358,
    -281,
    35,
    -2
   ],
   [
    1,
    -18,
    149,
    -744,
    2454,
    -5412,
    7238,
    -2376,
    -12749,
    30514,
    -31977,
    5168,
    34884,
    -54264,
    34884,
    5168,
    -31977,
    30514,
    -12749,
    -2376,
    7238,
    -5412,
    2454,
    -744,
    149,
    -18,
    1,
    0
   ],
   [
    2,
    -37,
    318,
    -1676,
    6008,
    -15290,
    27720,
    -34012,
    22154,
    7733,
    -35530,
    38760,
    -20672,
    9044,
    -20672,
    38760,
    -35530,
    7733,
    22154,
    -34012,
    27720,
    -15290,
    6008,
    -1676,
    318,
    -37,
    2,
    0
   ],
   [
    5,
    -90,
    751,
    -3836,
    13319,
    -32929,
    58795,
    -74789,
    64614,
    -35321,
    17556,
    -27455,
    39406,
    -20026,
    -20026,
    39406,
    -27455,
    17556,
    -35321,
    64614,
    -74789,
    58795,
    -32929,
    13319,
    -3836,
    751,
    -90,
    5
   ],
   [
    8,
    -155,
    1407,
    -7926,
    30915,
    -88114,
    188507,
    -305602,
    374209,
    -343805,
    247456,
    -186048,
    215118,
    -275196,
    274550,
    -215764,
    185402,
    -228437,
    290719,
    -294470,
    225951,
    -131538,
    58143,
    -19306,
    4685,
    -787,
    82,
    -4
   ]
  ],
  "gs_norms_sq": [
   "5160554872",
   "49259841960/11",
   "8209973660",
   "74417546961/7",
   "1289904147324/35",
   "5267108601573/5"
  ],
  "vectors": []
 },
 "29": {
  "k": 21,
  "R2": "1435780430",
  "basis": [
   [
    1,
    -17,
    132,
    -613,
    1859,
    -3702,
    4280,
    -550,
    -7887,
    15389,
    -14212,
    3705,
    8075,
    -14212,
    15504,
    -14212,
    8075,
    3705,
    -14212,
    15389,
    -7887,
    -550,
    4280,
    -3702,
    1859,
    -613,
    132,
    -17,
    1
   ],
   [
    -2,
    33,
    -246,
    1077,
    -2974,
    4950,
    -3148,
    -6138,
    18150,
    -18029,
    -2090,
    24567,
    -21318,
    -6460,
    23256,
    -6460,
    -21318,
    24567,
    -2090,
    -18029,
    18150,
    -6138,
    -3148,
    4950,
    -2974,
    1077,
    -246,
    33,
    -2
   ],
   [
    -2,
    35,
    -281,
    1358,
    -4332,
    9282,
    -12430,
    6292,
    11858,
    -29887,
    27797,
    -3230,
    -18088,
    11628,
    11628,
    -18088,
    -3230,
    27797,
    -29887,
    11858,
    6292,
    -12430,
    9282,
    -4332,
    1358,
    -281,
    35,
    -2,
    0
   ],
   [
    1,
    -18,
    150,
    -763,
    2622,
    -6324,
    10604,
    -11154,
    3267,
    12122,
    -26334,
    30039,
    -21964,
    7752,
    7752,
    -21964,
    30039,
    -26334,
    12122,
    3267,
    -11154,
    10604,
    -6324,
    2622,
    -763,
    150,
    -18,
    1,
    0
   ],
   [
    3,
    -52,
    415,
    -2008,
    6509,
    -14660,
    22718,
    -22132,
    7975,
    11264,
    -19855,
    14668,
    -9367,
    12920,
    -16796,
    12920,
    -9367,
    14668,
    -19855,
    11264,
    7975,
    -22132,
    22718,
    -14660,
    6509,
    -2008,
    415,
    -52,
    3
   ],
   [
    5,
    -90,
    751,
    -3836,
    13319,
    -32929,
    58795,
    -74789,
    64614,
    -35321,
    17556,
    -27455,
    39406,
    -20026,
    -20026,
    39406,
    -27455,
    17556,
    -35321,
    64614,
    -74789,
    58795,
    -32929,
    13319,
    -3836,
    751,
    -90,
    5,
    0
   ],
   [
    23,
    -403,
    3265,
    -16148,
    54151,
    -129125,
    222982,
    -278993,
    253825,
    -187154,
    170335,
    -220343,
    251617,
    -216410,
    184756,
    -216410,
    251617,
    -220343,
    170335,
    -187154,
    253825,
    -278993,
    222982,
    -129125,
    54151,
    -16148,
    3265,
    -403,
    23
   ]
  ],
  "gs_norms_sq": [
   "1876565408",
   "4104986830",
   "4104986830",
   "27562054430/7",
   "33074465316/7",
   "173640942909/5",
   "4514664515634/5"
  ],
  "vectors": []
 },
 "30": {
  "k": 22,
  "R2": "1820475000",
  "basis": [
   [
    -1,
    18,
    -149,
    745,
    -2472,
    5561,
    -7982,
    4830,
    7337,
    -23276,
    29601,
    -17917,
    -4370,
    22287,
    -29716,
    29716,
    -22287,
    4370,
    17917,
    -29601,
    23276,
    -7337,
    -4830,
    7982,
    -5561,
    2472,
    -745,
    149,
    -18,
    1
   ],
   [
    2,
    -35,
    279,
    -1323,
    4051,
    -7924,
    8098,
    2990,
    -24288,
    36179,
    -15939,
    -26657,
    45885,
    -14858,
    -29716,
    29716,
    14858,
    -45885,
    26657,
    15939,
    -36179,
    24288,
    -2990,
    -8098,
    7924,
    -4051,
    1323,
    -279,
    35,
    -2
   ],
   [
    2,
    -37,
    316,
    -1639,
    5690,
    -13614,
    21712,
    -18722,
    -5566,
    41745,
    -57684,
    31027,
    14858,
    -29716,
    0,
    29716,
    -14858,
    -31027,
    57684,
    -41745,
    5566,
    18722,
    -21712,
    13614,
    -5690,
    1639,
    -316,
    37,
    -2,
    0
   ],
   [
    -1,
    19,
    -168,
    913,
    -3385,
    8946,
    -16928,
    21758,
    -14421,
    -8855,
    38456,
    -56373,
    52003,
    -29716,
    0,
    29716,
    -52003,
    56373,
    -38456,
    8855,
    14421,
    -21758,
    16928,
    -8946,
    3385,
    -913,
    168,
    -19,
    1,
    0
   ],
   [
    -3,
    55,
    -467,
    2423,
    -8517,
    21169,
    -37378,
    44850,
    -30107,
    -3289,
    31119,
    -34523,
    24035,
    -22287,
    29716,
    -29716,
    22287,
    -24035,
    34523,
    -31119,
    3289,
    30107,
    -44850,
    37378,
    -21169,
    8517,
    -2423,
    467,
    -55,
    3
   ],
   [
    -5,
    95,
    -841,
    4587,
    -17155,
    46248,
    -91724,
    133584,
    -139403,
    99935,
    -52877,
    45011,
    -66861,
    59432,
    0,
    -59432,
    66861,
    -45011,
    52877,
    -99935,
    139403,
    -133584,
    91724,
    -46248,
    17155,
    -4587,
    841,
    -95,
    5,
    0
   ],
   [
    -25,
    461,
    -3947,
    20736,
    -74350,
    191200,
    -360205,
    498985,
    -508530,
    404800,
    -341550,
    417335,
    -517845,
    482885,
    -371450,
    371450,
    -482885,
    517845,
    -417335,
    341550,
    -404800,
    508530,
    -498985,
    360205,
    -191200,
    74350,
    -20736,
    3947,
    -461,
    25
   ]
  ],
  "gs_norms_sq": [
   "6632688080",
   "12100414140",
   "13305819380",
   "13781027215",
   "154347504808/9",
   "655976895434/5",
   "17711376176718/5"
  ],
  "vectors": []
 },
 "31": {
  "k": 22,
  "R2": "2290332080",
  "basis": [
   [
    -1,
    17,
    -131,
    596,
    -1727,
    3089,
    -2421,
    -3152,
    12167,
    -15939,
    6325,
    11684,
    -22287,
    17917,
    -7429,
    0,
    7429,
    -17917,
    22287,
    -11684,
    -6325,
    15939,
    -12167,
    3152,
    2421,
    -3089,
    1727,
    -596,
    131,
    -17,
    1
   ],
   [
    -2,
    35,
    -281,
    1360,
    -4367,
    9563,
    -13788,
    10624,
    2576,
    -17457,
    21505,
    -15088,
    11799,
    -16169,
    14858,
    0,
    -14858,
    16169,
    -11799,
    15088,
    -21505,
    17457,
    -2576,
    -10624,
    13788,
    -9563,
    4367,
    -1360,
    281,
    -35,
    2
   ],
   [
    -1,
    18,
    -149,
    745,
    -2472,
    5561,
    -7982,
    4830,
    7337,
    -23276,
    29601,
    -17917,
    -4370,
    22287,
    -29716,
    29716,
    -22287,
    4370,
    17917,
    -29601,
    23276,
    -7337,
    -4830,
    7982,
    -5561,
    2472,
    -745,
    149,
    -18,
    1,
    0
   ],
   [
    2,
    -35,
    279,
    -1323,
    4051,
    -7924,
    8098,
    2990,
    -24288,
    36179,
    -15939,
    -26657,
    45885,
    -14858,
    -29716,
    29716,
    14858,
    -45885,
    26657,
    15939,
    -36179,
    24288,
    -2990,
    -8098,
    7924,
    -4051,
    1323,
    -279,
    35,
    -2,
    0
   ],
   [
    0,
    -2,
    35,
    -279,
    1323,
    -4051,
    7924,
    -8098,
    -2990,
    24288,
    -36179,
    15939,
    26657,
    -45885,
    14858,
    29716,
    -29716,
    -14858,
    45885,
    -26657,
    -15939,
    36179,
    -24288,
    2990,
    8098,
    -7924,
    4051,
    -1323,
    279,
    -35,
    2
   ],
   [
    -3,
    55,
    -467,
    2423,
    -8517,
    21169,
    -37378,
    44850,
    -30107,
    -3289,
    31119,
    -34523,
    24035,
    -22287,
    29716,
    -29716,
    22287,
    -24035,
    34523,
    -31119,
    3289,
    30107,
    -44850,
    37378,
    -21169,
    8517,
    -2423,
    467,
    -55,
    3,
    0
   ],
   [
    -9,
    160,
    -1313,
    6561,
    -22143,
    52806,
    -90207,
    109356,
    -92391,
    59202,
    -49335,
    61893,
    -51129,
    5244,
    22287,
    0,
    -22287,
    -5244,
    51129,
    -61893,
    49335,
    -59202,
    92391,
    -109356,
    90207,
    -52806,
    22143,
    -6561,
    1313,
    -160,
    9
   ],
   [
    -18,
    344,
    -3065,
    16843,
    -63584,
    173629,
    -351203,
    529355,
    -591997,
    497651,
    -367356,
    362112,
    -465405,
    504298,
    -416024,
    341734,
    -386308,
    450110,
    -411217,
    331131,
    -344586,
    442497,
    -490475,
    412063,
    -258749,
    121607,
    -42442,
    10730,
    -1865,
    200,
    -10
   ]
  ],
  "gs_norms_sq": [
   "2960443704",
   "714712583840/183",
   "5892577154",
   "24184719405/2",
   "10804325336560/1177",
   "46855492531/3",
   "1311953790868/15",
   "17383387729001/5"
  ],
  "vectors": []
 },
 "32": {
  "k": 23,
  "R2": "2860515328",
  "basis": [
   [
    1,
    -18,
    148,
    -727,
    2323,
    -4816,
    5510,
    731,
    -15319,
    28106,
    -22264,
    -5359,
    33971,
    -40204,
    25346,
    -7429,
    -7429,
    25346,
    -40204,
    33971,
    -5359,
    -22264,
    28106,
    -15319,
    731,
    5510,
    -4816,
    2323,
    -727,
    148,
    -18,
    1
   ],
   [
    -2,
    37,
    -316,
    1641,
    -5727,
    13930,
    -23351,
    24412,
    -8048,
    -20033,
    38962,
    -36593,
    26887,
    -27968,
    31027,
    -14858,
    -14858,
    31027,
    -27968,
    26887,
    -36593,
    38962,
    -20033,
    -8048,
    24412,
    -23351,
    13930,
    -5727,
    1641,
    -316,
    37,
    -2
   ],
   [
    1,
    -19,
    167,
    -894,
    3217,
    -8033,
    13543,
    -12812,
    -2507,
    30613,
    -52877,
    47518,
    -13547,
    -26657,
    52003,
    -59432,
    52003,
    -26657,
    -13547,
    47518,
    -52877,
    30613,
    -2507,
    -12812,
    13543,
    -8033,
    3217,
    -894,
    167,
    -19,
    1,
    0
   ],
   [
    -2,
    35,
    -277,
    1288,
    -3772,
    6601,
    -4047,
    -10914,
    32386,
    -33189,
    -8349,
    62836,
    -61824,
    -11799,
    75601,
    -44574,
    -44574,
    75601,
    -11799,
    -61824,
    62836,
    -8349,
    -33189,
    32386,
    -10914,
    -4047,
    6601,
    -3772,
    1288,
    -277,
    35,
    -2
   ],
   [
    -2,
    37,
    -314,
    1602,
    -5374,
    11975,
    -16022,
    5108,
    27278,
    -60467,
    52118,
    10718,
    -72542,
    60743,
    14858,
    -59432,
    14858,
    60743,
    -72542,
    10718,
    52118,
    -60467,
    27278,
    5108,
    -16022,
    11975,
    -5374,
    1602,
    -314,
    37,
    -2,
    0
   ],
   [
    3,
    -58,
    522,
    -2890,
    10940,
    -29686,
    58547,
    -82228,
    74957,
    -26818,
    -34408,
    65642,
    -58558,
    46322,
    -52003,
    59432,
    -52003,
    46322,
    -58558,
    65642,
    -34408,
    -26818,
    74957,
    -82228,
    58547,
    -29686,
    10940,
    -2890,
    522,
    -58,
    3,
    0
   ],
   [
    12,
    -224,
    1937,
    -10242,
    36754,
    -93695,
    171874,
    -223244,
    194476,
    -103454,
    47311,
    -79994,
    120106,
    -68609,
    -22724,
    29716,
    29716,
    -22724,
    -68609,
    120106,
    -79994,
    47311,
    -103454,
    194476,
    -223244,
    171874,
    -93695,
    36754,
    -10242,
    1937,
    -224,
    12
   ],
   [
    20,
    -399,
    3723,
    -21510,
    85801,
    -249188,
    540854,
    -885666,
    1094074,
    -1029181,
    812889,
    -740186,
    900059,
    -1030446,
    905464,
    -698326,
    713184,
    -897161,
    933869,
    -753066,
    623599,
    -726616,
    905694,
    -907646,
    686834,
    -392331,
    169423,
    -54774,
    12909,
    -2102,
    212,
    -10
   ]
  ],
  "gs_norms_sq": [
   "10154118384",
   "2839461855692/207",
   "21031779020",
   "38001420149280/1067",
   "135719357676/5",
   "171264903734/3",
   "4966682208286/15",
   "27316752145573/2"
  ],
  "vectors": []
 },
 "33": {
  "k": 23,
  "R2": "3548275632",
  "basis": [
   [
    2,
    -35,
    279,
    -1325,
    4086,
    -8203,
    9421,
    -1061,
    -16364,
    28081,
    -18929,
    -2369,
    9706,
    1081,
    -3059,
    -16169,
    29716,
    -16169,
    -3059,
    1081,
    9706,
    -2369,
    -18929,
    28081,
    -16364,
    -1061,
    9421,
    -8203,
    4086,
    -1325,
    279,
    -35,
    2
   ],
   [
    1,
    -17,
    130,
    -579,
    1596,
    -2493,
    694,
    6241,
    -14588,
    12787,
    5842,
    -27623,
    28612,
    -6233,
    -14858,
    17917,
    -14858,
    17917,
    -14858,
    -6233,
    28612,
    -27623,
    5842,
    12787,
    -14588,
    6241,
    694,
    -2493,
    1596,
    -579,
    130,
    -17,
    1
   ],
   [
    1,
    -18,
    148,
    -727,
    2323,
    -4816,
    5510,
    731,
    -15319,
    28106,
    -22264,
    -5359,
    33971,
    -40204,
    25346,
    -7429,
    -7429,
    25346,
    -40204,
    33971,
    -5359,
    -22264,
    28106,
    -15319,
    731,
    5510,
    -4816,
    2323,
    -727,
    148,
    -18,
    1,
    0
   ],
   [
    -2,
    37,
    -316,
    1641,
    -5727,
    13930,
    -23351,
    24412,
    -8048,
    -20033,
    38962,
    -36593,
    26887,
    -27968,
    31027,
    -14858,
    -14858,
    31027,
    -27968,
    26887,
    -36593,
    38962,
    -20033,
    -8048,
    24412,
    -23351,
    13930,
    -5727,
    1641,
    -316,
    37,
    -2,
    0
   ],
   [
    -2,
    35,
    -277,
    1288,
    -3772,
    6601,
    -4047,
    -10914,
    32386,
    -33189,
    -8349,
    62836,
    -61824,
    -11799,
    75601,
    -44574,
    -44574,
    75601,
    -11799,
    -61824,
    62836,
    -8349,
    -33189,
    32386,
    -10914,
    -4047,
    6601,
    -3772,
    1288,
    -277,
    35,
    -2,
    0
   ],
   [
    0,
    2,
    -35,
    277,
    -1288,
    3772,
    -6601,
    4047,
    10914,
    -32386,
    33189,
    8349,
    -62836,
    61824,
    11799,
    -75601,
    44574,
    44574,
    -75601,
    11799,
    61824,
    -62836,
    8349,
    33189,
    -32386,
    10914,
    4047,
    -6601,
    3772,
    -1288,
    277,
    -35,
    2
   ],
   [
    5,
    -90,
    746,
    -3751,
    12658,
    -29839,
    49222,
    -54428,
    34912,
    -6008,
    -5198,
    2047,
    -17618,
    54487,
    -67298,
    37582,
    -14858,
    37582,
    -67298,
    54487,
    -17618,
    2047,
    -5198,
    -6008,
    34912,
    -54428,
    49222,
    -29839,
    12658,
    -3751,
    746,
    -90,
    5
   ],
   [
    9,
    -172,
    1528,
    -8338,
    31072,
    -82999,
    161759,
    -228424,
    225428,
    -144322,
    60398,
    -50002,
    81788,
    -63457,
    -4807,
    27968,
    14858,
    -24472,
    -50692,
    125258,
    -118312,
    77303,
    -90367,
    153608,
    -192292,
    166694,
    -103810,
    47450,
    -15924,
    3841,
    -633,
    64,
    -3
   ],
   [
    55,
    -1005,
    8495,
    -43854,
    153569,
    -382580,
    690545,
    -902965,
    855110,
    -641755,
    570515,
    -738760,
    867215,
    -760150,
    640205,
    -723235,
    817190,
    -723235,
    640205,
    -760150,
    867215,
    -738760,
    570515,
    -641755,
    855110,
    -902965,
    690545,
    -382580,
    153569,
    -43854,
    8495,
    -1005,
    55
   ]
  ],
  "gs_norms_sq": [
   "4807263776",
   "10678379931/2",
   "17576558181/2",
   "1427971951462/117",
   "611705030542480/17613",
   "553870698675756/20765",
   "342529807468/11",
   "941956970537/3",
   "109267008582292/9"
  ],
  "vectors": []
 },
 "34": {
  "k": 23,
  "R2": "4373159560",
  "basis": [
   [
    1,
    -17,
    131,
    -597,
    1744,
    -3220,
    3017,
    1425,
    -9078,
    13518,
    -9477,
    483,
    6348,
    -11592,
    19113,
    -22287,
    10488,
    10488,
    -22287,
    19113,
    -11592,
    6348,
    483,
    -9477,
    13518,
    -9078,
    1425,
    3017,
    -3220,
    1744,
    -597,
    131,
    -17,
    1
   ],
   [
    -2,
    33,
    -244,
    1046,
    -2761,
    4117,
    -1218,
    -8360,
    17425,
    -11717,
    -9152,
    21298,
    -7337,
    -10787,
    1978,
    19228,
    -13547,
    -13547,
    19228,
    1978,
    -10787,
    -7337,
    21298,
    -9152,
    -11717,
    17425,
    -8360,
    -1218,
    4117,
    -2761,
    1046,
    -244,
    33,
    -2
   ],
   [
    2,
    -35,
    279,
    -1325,
    4086,
    -8203,
    9421,
    -1061,
    -16364,
    28081,
    -18929,
    -2369,
    9706,
    1081,
    -3059,
    -16169,
    29716,
    -16169,
    -3059,
    1081,
    9706,
    -2369,
    -18929,
    28081,
    -16364,
    -1061,
    9421,
    -8203,
    4086,
    -1325,
    279,
    -35,
    2,
    0
   ],
   [
    1,
    -17,
    130,
    -579,
    1596,
    -2493,
    694,
    6241,
    -14588,
    12787,
    5842,
    -27623,
    28612,
    -6233,
    -14858,
    17917,
    -14858,
    17917,
    -14858,
    -6233,
    28612,
    -27623,
    5842,
    12787,
    -14588,
    6241,
    694,
    -2493,
    1596,
    -579,
    130,
    -17,
    1,
    0
   ],
   [
    -3,
    52,
    -412,
    1959,
    -6146,
    13064,
    -18165,
    13566,
    2091,
    -17187,
    20358,
    -18147,
    22908,
    -26082,
    10833,
    10488,
    -9177,
    -9177,
    10488,
    10833,
    -26082,
    22908,
    -18147,
    20358,
    -17187,
    2091,
    13566,
    -18165,
    13064,
    -6146,
    1959,
    -412,
    52,
    -3
   ],
   [
    -5,
    87,
    -691,
    3282,
    -10195,
    20953,
    -25984,
    9253,
    30430,
    -61290,
    44395,
    11500,
    -47265,
    24955,
    24610,
    -45885,
    21850,
    21850,
    -45885,
    24610,
    24955,
    -47265,
    11500,
    44395,
    -61290,
    30430,
    9253,
    -25984,
    20953,
    -10195,
    3282,
    -691,
    87,
    -5
   ],
   [
    -2,
    35,
    -277,
    1288,
    -3772,
    6601,
    -4047,
    -10914,
    32386,
    -33189,
    -8349,
    62836,
    -61824,
    -11799,
    75601,
    -44574,
    -44574,
    75601,
    -11799,
    -61824,
    62836,
    -8349,
    -33189,
    32386,
    -10914,
    -4047,
    6601,
    -3772,
    1288,
    -277,
    35,
    -2,
    0,
    0
   ],
   [
    5,
    -92,
    781,
    -4030,
    13983,
    -33925,
    57425,
    -63849,
    35973,
    10356,
    -33279,
    20976,
    -15249,
    44781,
    -68379,
    40641,
    1311,
    7866,
    -51129,
    57546,
    -18699,
    -7659,
    -2829,
    12921,
    6831,
    -38064,
    50283,
    -39260,
    20861,
    -7837,
    2071,
    -369,
    40,
    -2
   ],
   [
    19,
    -335,
    2715,
    -13321,
    43773,
    -100303,
    160881,
    -174819,
    118932,
    -51944,
    54951,
    -107709,
    110791,
    -49749,
    14421,
    -29279,
    20976,
    20976,
    -29279,
    14421,
    -49749,
    110791,
    -107709,
    54951,
    -51944,
    118932,
    -174819,
    160881,
    -100303,
    43773,
    -13321,
    2715,
    -335,
    19
   ],
   [
    42,
    -791,
    6913,
    -37042,
    135301,
    -353808,
    675751,
    -943698,
    957456,
    -736732,
    583533,
    -705042,
    888743,
    -828552,
    638043,
    -640642,
    783978,
    -763002,
    611363,
    -623622,
    778803,
    -777952,
    597333,
    -528582,
    684788,
    -838524,
    768879,
    -514870,
    253505,
    -91528,
    23721,
    -4198,
    456,
    -23
   ]
  ],
  "gs_norms_sq": [
   "3053593572",
   "244719771597/83",
   "3905901818",
   "467356175223/104",
   "10606540769776/1629",
   "50351881697796/1817",
   "1624254248316/61",
   "85632451867/3",
   "685059614936/3",
   "35794364880406/3"
  ],
  "vectors": [
   {
    "gamma": [
     1,
     -16,
     113,
     -449,
     1017,
     -897,
     -1799,
     6935,
     -8347,
     -1801,
     18629,
     -21781,
     989,
     22379,
     -21091,
     3059,
     3059,
     3059,
     3059,
     -21091,
     22379,
     989,
     -21781,
     18629,
     -1801,
     -8347,
     6935,
     -1799,
     -897,
     1017,
     -449,
     113,
     -16,
     1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     13
    ]
   },
   {
    "gamma": [
     2,
     -33,
     244,
     -1046,
     2761,
     -4117,
     1218,
     8360,
     -17425,
     11717,
     9152,
     -21298,
     7337,
     10787,
     -1978,
     -19228,
     13547,
     13547,
     -19228,
     -1978,
     10787,
     7337,
     -21298,
     9152,
     11717,
     -17425,
     8360,
     1218,
     -4117,
     2761,
     -1046,
     244,
     -33,
     2
    ],
    "p": 1,
    "sign": "-",
    "J": [
     11
    ]
   },
   {
    "gamma": [
     -1,
     17,
     -131,
     597,
     -1744,
     3220,
     -3017,
     -1425,
     9078,
     -13518,
     9477,
     -483,
     -6348,
     11592,
     -19113,
     22287,
     -10488,
     -10488,
     22287,
     -19113,
     11592,
     -6348,
     -483,
     9477,
     -13518,
     9078,
     -1425,
     -3017,
     3220,
     -1744,
     597,
     -131,
     17,
     -1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     15
    ]
   },
   {
    "gamma": [
     1,
     -17,
     131,
     -597,
     1744,
     -3220,
     3017,
     1425,
     -9078,
     13518,
     -9477,
     483,
     6348,
     -11592,
     19113,
     -22287,
     10488,
     10488,
     -22287,
     19113,
     -11592,
     6348,
     483,
     -9477,
     13518,
     -9078,
     1425,
     3017,
     -3220,
     1744,
     -597,
     131,
     -17,
     1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     14
    ]
   },
   {
    "gamma": [
     -2,
     33,
     -244,
     1046,
     -2761,
     4117,
     -1218,
     -8360,
     17425,
     -11717,
     -9152,
     21298,
     -7337,
     -10787,
     1978,
     19228,
     -13547,
     -13547,
     19228,
     1978,
     -10787,
     -7337,
     21298,
     -9152,
     -11717,
     17425,
     -8360,
     -1218,
     4117,
     -2761,
     1046,
     -244,
     33,
     -2
    ],
    "p": 1,
    "sign": "+",
    "J": [
     11
    ]
   },
   {
    "gamma": [
     -1,
     16,
     -113,
     449,
     -1017,
     897,
     1799,
     -6935,
     8347,
     1801,
     -18629,
     21781,
     -989,
     -22379,
     21091,
     -3059,
     -3059,
     -3059,
     -3059,
     21091,
     -22379,
     -989,
     21781,
     -18629,
     1801,
     8347,
     -6935,
     1799,
     897,
     -1017,
     449,
     -113,
     16,
     -1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     11
    ]
   }
  ]
 },
 "35": {
  "k": 24,
  "R2": "5357231250",
  "basis": [
   [
    -2,
    35,
    -277,
    1290,
    -3807,
    6878,
    -5335,
    -7142,
    25785,
    -29142,
    2565,
    30450,
    -28635,
    -3450,
    12765,
    17250,
    -32775,
    0,
    32775,
    -17250,
    -12765,
    3450,
    28635,
    -30450,
    -2565,
    29142,
    -25785,
    7142,
    5335,
    -6878,
    3807,
    -1290,
    277,
    -35,
    2
   ],
   [
    1,
    -18,
    148,
    -728,
    2341,
    -4964,
    6237,
    -1592,
    -10503,
    22596,
    -22995,
    9960,
    5865,
    -17940,
    30705,
    -41400,
    32775,
    0,
    -32775,
    41400,
    -30705,
    17940,
    -5865,
    -9960,
    22995,
    -22596,
    10503,
    1592,
    -6237,
    4964,
    -2341,
    728,
    -148,
    18,
    -1
   ],
   [
    -2,
    37,
    -314,
    1604,
    -5411,
    12289,
    -17624,
    10482,
    15303,
    -44445,
    47010,
    -16560,
    -12075,
    8625,
    4140,
    13110,
    -45885,
    45885,
    -13110,
    -4140,
    -8625,
    12075,
    16560,
    -47010,
    44445,
    -15303,
    -10482,
    17624,
    -12289,
    5411,
    -1604,
    314,
    -37,
    2,
    0
   ],
   [
    -1,
    18,
    -147,
    709,
    -2175,
    4089,
    -3187,
    -5547,
    20829,
    -27375,
    6945,
    33465,
    -56235,
    34845,
    8625,
    -32775,
    32775,
    -32775,
    32775,
    -8625,
    -34845,
    56235,
    -33465,
    -6945,
    27375,
    -20829,
    5547,
    3187,
    -4089,
    2175,
    -709,
    147,
    -18,
    1,
    0
   ],
   [
    3,
    -55,
    464,
    -2371,
    8105,
    -19210,
    31229,
    -31731,
    11475,
    19278,
    -37545,
    38505,
    -41055,
    48990,
    -36915,
    345,
    19665,
    0,
    -19665,
    -345,
    36915,
    -48990,
    41055,
    -38505,
    37545,
    -19278,
    -11475,
    31731,
    -31229,
    19210,
    -8105,
    2371,
    -464,
    55,
    -3
   ],
   [
    5,
    -92,
    778,
    -3973,
    13477,
    -31148,
    46937,
    -35237,
    -21177,
    91720,
    -105685,
    32895,
    58765,
    -72220,
    345,
    70495,
    -67735,
    0,
    67735,
    -70495,
    -345,
    72220,
    -58765,
    -32895,
    105685,
    -91720,
    21177,
    35237,
    -46937,
    31148,
    -13477,
    3973,
    -778,
    92,
    -5
   ],
   [
    2,
    -37,
    312,
    -1565,
    5060,
    -10373,
    10648,
    6867,
    -43300,
    65575,
    -24840,
    -71185,
    124660,
    -50025,
    -87400,
    120175,
    0,
    -120175,
    87400,
    50025,
    -124660,
    71185,
    24840,
    -65575,
    43300,
    -6867,
    -10648,
    10373,
    -5060,
    1565,
    -312,
    37,
    -2,
    0,
    0
   ],
   [
    -5,
    97,
    -873,
    4811,
    -18013,
    47908,
    -91350,
    121274,
    -99822,
    25617,
    43635,
    -54255,
    36225,
    -60030,
    113160,
    -109020,
    39330,
    -6555,
    58995,
    -108675,
    76245,
    -11040,
    -4830,
    -15750,
    6090,
    44895,
    -88347,
    89543,
    -60121,
    28698,
    -9908,
    2440,
    -409,
    42,
    -2
   ],
   [
    -23,
    426,
    -3643,
    18969,
    -66665,
    165200,
    -291511,
    358697,
    -289944,
    145052,
    -89780,
    164565,
    -200215,
    90160,
    16215,
    19205,
    -69920,
    0,
    69920,
    -19205,
    -16215,
    -90160,
    200215,
    -164565,
    89780,
    -145052,
    289944,
    -358697,
    291511,
    -165200,
    66665,
    -18969,
    3643,
    -426,
    23
   ],
   [
    -49,
    969,
    -8928,
    50684,
    -197371,
    554717,
    -1150822,
    1768829,
    -1996155,
    1660057,
    -1185175,
    1170750,
    -1553075,
    1677965,
    -1357920,
    1178635,
    -1444285,
    1632195,
    -1374365,
    1135280,
    -1330665,
    1566415,
    -1375630,
    1046595,
    -1115825,
    1508459,
    -1690929,
    1401398,
    -858409,
    391431,
    -132172,
    32277,
    -5414,
    560,
    -27
   ]
  ],
  "gs_norms_sq": [
   "9914981538",
   "96445729506/11",
   "26289723775/2",
   "754118043861/50",
   "7386489557818/321",
   "16242542483160/191",
   "2030317810395/26",
   "104968811966",
   "13016132683784/15",
   "2111867527943954/45"
  ],
  "vectors": []
 },
 "36": {
  "k": 24,
  "R2": "6525308160",
  "basis": [
   [
    -1,
    17,
    -130,
    580,
    -1613,
    2623,
    -1273,
    -4645,
    12095,
    -12093,
    399,
    13035,
    -15825,
    12075,
    -12765,
    10695,
    8625,
    -32775,
    32775,
    -8625,
    -10695,
    12765,
    -12075,
    15825,
    -13035,
    -399,
    12093,
    -12095,
    4645,
    1273,
    -2623,
    1613,
    -580,
    130,
    -17,
    1
   ],
   [
    2,
    -35,
    279,
    -1327,
    4121,
    -8482,
    10746,
    -5147,
    -8161,
    18660,
    -17868,
    13995,
    -18375,
    20010,
    -690,
    -25875,
    28635,
    -13110,
    13110,
    -28635,
    25875,
    690,
    -20010,
    18375,
    -13995,
    17868,
    -18660,
    8161,
    5147,
    -10746,
    8482,
    -4121,
    1327,
    -279,
    35,
    -2
   ],
   [
    1,
    -16,
    112,
    -433,
    904,
    -448,
    -2816,
    7832,
    -6548,
    -8736,
    26976,
    -19980,
    -17640,
    44160,
    -22080,
    -19320,
    24150,
    0,
    0,
    -24150,
    19320,
    22080,
    -44160,
    17640,
    19980,
    -26976,
    8736,
    6548,
    -7832,
    2816,
    448,
    -904,
    433,
    -112,
    16,
    -1
   ],
   [
    -2,
    35,
    -277,
    1290,
    -3807,
    6878,
    -5335,
    -7142,
    25785,
    -29142,
    2565,
    30450,
    -28635,
    -3450,
    12765,
    17250,
    -32775,
    0,
    32775,
    -17250,
    -12765,
    3450,
    28635,
    -30450,
    -2565,
    29142,
    -25785,
    7142,
    5335,
    -6878,
    3807,
    -1290,
    277,
    -35,
    2,
    0
   ],
   [
    -1,
    17,
    -129,
    562,
    -1466,
    1914,
    902,
    -8734,
    15282,
    -6546,
    -20430,
    40410,
    -22770,
    -21390,
    43470,
    -24150,
    0,
    0,
    0,
    24150,
    -43470,
    21390,
    22770,
    -40410,
    20430,
    6546,
    -15282,
    8734,
    -902,
    -1914,
    1466,
    -562,
    129,
    -17,
    1,
    0
   ],
   [
    3,
    -55,
    464,
    -2371,
    8105,
    -19210,
    31229,
    -31731,
    11475,
    19278,
    -37545,
    38505,
    -41055,
    48990,
    -36915,
    345,
    19665,
    0,
    -19665,
    -345,
    36915,
    -48990,
    41055,
    -38505,
    37545,
    -19278,
    -11475,
    31731,
    -31229,
    19210,
    -8105,
    2371,
    -464,
    55,
    -3,
    0
   ],
   [
    -8,
    144,
    -1192,
    5977,
    -20086,
    47101,
    -77281,
    85212,
    -54977,
    9174,
    13482,
    -15105,
    30720,
    -55545,
    48645,
    -22770,
    36225,
    -78660,
    78660,
    -36225,
    22770,
    -48645,
    55545,
    -30720,
    15105,
    -13482,
    -9174,
    54977,
    -85212,
    77281,
    -47101,
    20086,
    -5977,
    1192,
    -144,
    8
   ],
   [
    5,
    -87,
    686,
    -3195,
    9504,
    -17671,
    15789,
    11700,
    -56414,
    70543,
    -13965,
    -72790,
    91660,
    -13455,
    -71875,
    70840,
    2760,
    -67735,
    67735,
    -2760,
    -70840,
    71875,
    13455,
    -91660,
    72790,
    13965,
    -70543,
    56414,
    -11700,
    -15789,
    17671,
    -9504,
    3195,
    -686,
    87,
    -5
   ],
   [
    5,
    -92,
    778,
    -3973,
    13477,
    -31148,
    46937,
    -35237,
    -21177,
    91720,
    -105685,
    32895,
    58765,
    -72220,
    345,
    70495,
    -67735,
    0,
    67735,
    -70495,
    -345,
    72220,
    -58765,
    -32895,
    105685,
    -91720,
    21177,
    35237,
    -46937,
    31148,
    -13477,
    3973,
    -778,
    92,
    -5,
    0
   ],
   [
    -18,
    341,
    -2992,
    16049,
    -58414,
    151024,
    -281035,
    370672,
    -328843,
    179162,
    -81470,
    132510,
    -204580,
    130180,
    18975,
    -47380,
    -34385,
    52440,
    17480,
    -54740,
    50370,
    -92920,
    160195,
    -160200,
    121835,
    -153362,
    255834,
    -319798,
    279536,
    -175676,
    80841,
    -27220,
    6563,
    -1077,
    108,
    -5
   ],
   [
    -119,
    2159,
    -18058,
    91839,
    -315004,
    762638,
    -1323324,
    1639904,
    -1455528,
    1066579,
    -1051149,
    1397960,
    -1487000,
    1181280,
    -1080310,
    1347340,
    -1405530,
    1151495,
    -1151495,
    1405530,
    -1347340,
    1080310,
    -1181280,
    1487000,
    -1397960,
    1051149,
    -1066579,
    1455528,
    -1639904,
    1323324,
    -762638,
    315004,
    -91839,
    18058,
    -2159,
    119
   ]
  ],
  "gs_norms_sq": [
   "4635575784",
   "6609987692",
   "565304174659/66",
   "7082129670",
   "3367938956067/440",
   "182255479231/9",
   "4770556270139/71",
   "123443322872016/1727",
   "115728115192515/1772",
   "12386319811988/15",
   "383975914171628/9"
  ],
  "vectors": [
   {
    "gamma": [
     1,
     -17,
     130,
     -580,
     1613,
     -2623,
     1273,
     4645,
     -12095,
     12093,
     -399,
     -13035,
     15825,
     -12075,
     12765,
     -10695,
     -8625,
     32775,
     -32775,
     8625,
     10695,
     -12765,
     12075,
     -15825,
     13035,
     399,
     -12093,
     12095,
     -4645,
     -1273,
     2623,
     -1613,
     580,
     -130,
     17,
     -1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     17
    ]
   },
   {
    "gamma": [
     -1,
     17,
     -130,
     580,
     -1613,
     2623,
     -1273,
     -4645,
     12095,
     -12093,
     399,
     13035,
     -15825,
     12075,
     -12765,
     10695,
     8625,
     -32775,
     32775,
     -8625,
     -10695,
     12765,
     -12075,
     15825,
     -13035,
     -399,
     12093,
     -12095,
     4645,
     1273,
     -2623,
     1613,
     -580,
     130,
     -17,
     1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     18
    ]
   }
  ]
 },
 "37": {
  "k": 25,
  "R2": "7905211098",
  "basis": [
   [
    1,
    -18,
    147,
    -710,
    2193,
    -4236,
    3896,
    3372,
    -16740,
    24188,
    -12492,
    -12636,
    28860,
    -27900,
    24840,
    -23460,
    2070,
    41400,
    -65550,
    41400,
    2070,
    -23460,
    24840,
    -27900,
    28860,
    -12636,
    -12492,
    24188,
    -16740,
    3372,
    3896,
    -4236,
    2193,
    -710,
    147,
    -18,
    1
   ],
   [
    -1,
    17,
    -128,
    545,
    -1337,
    1352,
    2368,
    -10648,
    14380,
    2188,
    -35712,
    46956,
    -2340,
    -61800,
    66240,
    -2760,
    -43470,
    24150,
    0,
    24150,
    -43470,
    -2760,
    66240,
    -61800,
    -2340,
    46956,
    -35712,
    2188,
    14380,
    -10648,
    2368,
    1352,
    -1337,
    545,
    -128,
    17,
    -1
   ],
   [
    2,
    -37,
    312,
    -1567,
    5097,
    -10685,
    12213,
    1807,
    -32927,
    54927,
    -31707,
    -27885,
    59085,
    -25185,
    -16215,
    -4485,
    50025,
    -32775,
    -32775,
    50025,
    -4485,
    -16215,
    -25185,
    59085,
    -27885,
    -31707,
    54927,
    -32927,
    1807,
    12213,
    -10685,
    5097,
    -1567,
    312,
    -37,
    2,
    0
   ],
   [
    2,
    -37,
    314,
    -1606,
    5448,
    -12603,
    19228,
    -15893,
    -3014,
    26821,
    -36528,
    31863,
    -32370,
    38385,
    -20700,
    -25185,
    54510,
    -41745,
    26220,
    -41745,
    54510,
    -25185,
    -20700,
    38385,
    -32370,
    31863,
    -36528,
    26821,
    -3014,
    -15893,
    19228,
    -12603,
    5448,
    -1606,
    314,
    -37,
    2
   ],
   [
    1,
    -18,
    146,
    -691,
    2028,
    -3380,
    1012,
    9636,
    -24016,
    21828,
    13884,
    -60840,
    63180,
    -1380,
    -64860,
    67620,
    -24150,
    0,
    0,
    -24150,
    67620,
    -64860,
    -1380,
    63180,
    -60840,
    13884,
    21828,
    -24016,
    9636,
    1012,
    -3380,
    2028,
    -691,
    146,
    -18,
    1,
    0
   ],
   [
    -3,
    60,
    -556,
    3147,
    -12043,
    32412,
    -61124,
    75173,
    -41399,
    -40730,
    111750,
    -107757,
    51675,
    -30960,
    60720,
    -53475,
    -23805,
    69690,
    -13110,
    -52095,
    12765,
    81420,
    -106260,
    54375,
    -16965,
    28938,
    -39510,
    11721,
    30033,
    -48632,
    39528,
    -21161,
    7932,
    -2086,
    370,
    -40,
    2
   ],
   [
    -5,
    92,
    -773,
    3881,
    -12699,
    27175,
    -33460,
    4089,
    68114,
    -126957,
    84508,
    58825,
    -164450,
    105115,
    58420,
    -142715,
    68080,
    70495,
    -135470,
    70495,
    68080,
    -142715,
    58420,
    105115,
    -164450,
    58825,
    84508,
    -126957,
    68114,
    4089,
    -33460,
    27175,
    -12699,
    3881,
    -773,
    92,
    -5
   ],
   [
    -5,
    97,
    -870,
    4751,
    -17450,
    44625,
    -78085,
    82174,
    -14060,
    -112897,
    197405,
    -138580,
    -25870,
    130985,
    -72565,
    -70150,
    138230,
    -67735,
    -67735,
    138230,
    -70150,
    -72565,
    130985,
    -25870,
    -138580,
    197405,
    -112897,
    -14060,
    82174,
    -78085,
    44625,
    -17450,
    4751,
    -870,
    97,
    -5,
    0
   ],
   [
    8,
    -152,
    1336,
    -7169,
    26063,
    -67187,
    124382,
    -162493,
    140189,
    -64151,
    -4308,
    28587,
    -45825,
    86265,
    -104190,
    71415,
    -58995,
    114885,
    -157320,
    114885,
    -58995,
    71415,
    -104190,
    86265,
    -45825,
    28587,
    -4308,
    -64151,
    140189,
    -162493,
    124382,
    -67187,
    26063,
    -7169,
    1336,
    -152,
    8
   ],
   [
    20,
    -396,
    3645,
    -20608,
    79560,
    -220123,
    444272,
    -649900,
    666588,
    -453078,
    228925,
    -241865,
    396175,
    -359945,
    94990,
    61870,
    37030,
    -119600,
    2185,
    122245,
    -109595,
    127075,
    -278300,
    379480,
    -309920,
    243490,
    -354269,
    542705,
    -597527,
    467425,
    -267202,
    113158,
    -35350,
    7952,
    -1222,
    115,
    -5
   ],
   [
    142,
    -2704,
    23837,
    -128440,
    469865,
    -1223873,
    2310808,
    -3156725,
    3093865,
    -2308462,
    1917564,
    -2468622,
    2995395,
    -2593875,
    2045160,
    -2356695,
    2839005,
    -2537820,
    2163150,
    -2537820,
    2839005,
    -2356695,
    2045160,
    -2593875,
    2995395,
    -2468622,
    1917564,
    -2308462,
    3093865,
    -3156725,
    2310808,
    -1223873,
    469865,
    -128440,
    23837,
    -2704,
    142
   ]
  ],
  "gs_norms_sq": [
   "15752373266",
   "9226856066064/367",
   "42085019039/2",
   "14244072795281/676",
   "26560596384",
   "245698028314417/3456",
   "401190799334052/1789",
   "2275986265452795/11369",
   "3096579952997/13",
   "188891377132817/60",
   "1511131017062536/9"
  ],
  "vectors": []
 },
 "38": {
  "k": 25,
  "R2": "9528028952",
  "basis": [
   [
    1,
    -17,
    129,
    -563,
    1483,
    -2043,
    -340,
    7268,
    -13368,
    7448,
    11696,
    -25128,
    16224,
    960,
    -3060,
    1380,
    -21390,
    43470,
    -24150,
    -24150,
    43470,
    -21390,
    1380,
    -3060,
    960,
    16224,
    -25128,
    11696,
    7448,
    -13368,
    7268,
    -340,
    -2043,
    1483,
    -563,
    129,
    -17,
    1
   ],
   [
    -2,
    35,
    -277,
    1292,
    -3842,
    7155,
    -6625,
    -3335,
    18907,
    -23807,
    9707,
    4665,
    507,
    -6015,
    -17685,
    45885,
    -29325,
    -12765,
    15525,
    15525,
    -12765,
    -29325,
    45885,
    -17685,
    -6015,
    507,
    4665,
    9707,
    -23807,
    18907,
    -3335,
    -6625,
    7155,
    -3842,
    1292,
    -277,
    35,
    -2
   ],
   [
    1,
    -18,
    147,
    -710,
    2193,
    -4236,
    3896,
    3372,
    -16740,
    24188,
    -12492,
    -12636,
    28860,
    -27900,
    24840,
    -23460,
    2070,
    41400,
    -65550,
    41400,
    2070,
    -23460,
    24840,
    -27900,
    28860,
    -12636,
    -12492,
    24188,
    -16740,
    3372,
    3896,
    -4236,
    2193,
    -710,
    147,
    -18,
    1,
    0
   ],
   [
    1,
    -19,
    166,
    -875,
    3050,
    -7140,
    10345,
    -4945,
    -15175,
    40375,
    -43231,
    6579,
    44109,
    -58125,
    22125,
    17595,
    -16905,
    -6555,
    8625,
    8625,
    -6555,
    -16905,
    17595,
    22125,
    -58125,
    44109,
    6579,
    -43231,
    40375,
    -15175,
    -4945,
    10345,
    -7140,
    3050,
    -875,
    166,
    -19,
    1
   ],
   [
    -1,
    18,
    -146,
    692,
    -2047,
    3545,
    -1868,
    -6752,
    17752,
    -14552,
    -11524,
    34464,
    -14976,
    -32940,
    38340,
    22080,
    -66930,
    26220,
    41400,
    -41400,
    -2070,
    -690,
    42780,
    -36960,
    -30240,
    75816,
    -48348,
    -10304,
    38568,
    -27388,
    5740,
    5248,
    -5573,
    2738,
    -838,
    164,
    -19,
    1
   ],
   [
    2,
    -38,
    332,
    -1753,
    6158,
    -14796,
    23464,
    -19789,
    -6386,
    43561,
    -60716,
    44355,
    -19734,
    9525,
    7200,
    -50025,
    77970,
    -43815,
    -15180,
    23805,
    13110,
    -27255,
    2760,
    13545,
    -4470,
    3003,
    -23892,
    39313,
    -27202,
    847,
    15856,
    -16499,
    9684,
    -3799,
    1024,
    -184,
    20,
    -1
   ],
   [
    -6,
    109,
    -907,
    4541,
    -15052,
    33969,
    -50570,
    41446,
    3397,
    -52231,
    58752,
    -28944,
    16731,
    -34425,
    35610,
    -13110,
    16905,
    -43125,
    26910,
    26910,
    -43125,
    16905,
    -13110,
    35610,
    -34425,
    16731,
    -28944,
    58752,
    -52231,
    3397,
    41446,
    -50570,
    33969,
    -15052,
    4541,
    -907,
    109,
    -6
   ],
   [
    7,
    -122,
    958,
    -4400,
    12660,
    -21631,
    12910,
    32706,
    -91110,
    82650,
    32742,
    -147998,
    105118,
    65350,
    -145850,
    38410,
    103960,
    -125810,
    49450,
    49450,
    -125810,
    103960,
    38410,
    -145850,
    65350,
    105118,
    -147998,
    32742,
    82650,
    -91110,
    32706,
    12910,
    -21631,
    12660,
    -4400,
    958,
    -122,
    7
   ],
   [
    -5,
    92,
    -773,
    3881,
    -12699,
    27175,
    -33460,
    4089,
    68114,
    -126957,
    84508,
    58825,
    -164450,
    105115,
    58420,
    -142715,
    68080,
    70495,
    -135470,
    70495,
    68080,
    -142715,
    58420,
    105115,
    -164450,
    58825,
    84508,
    -126957,
    68114,
    4089,
    -33460,
    27175,
    -12699,
    3881,
    -773,
    92,
    -5,
    0
   ],
   [
    6,
    -117,
    1059,
    -5877,
    22221,
    -60032,
    117757,
    -165828,
    159096,
    -87958,
    5399,
    33252,
    -45318,
    80250,
    -121875,
    117300,
    -88320,
    102120,
    -141795,
    130410,
    -71760,
    42090,
    -58305,
    68580,
    -51840,
    29094,
    357,
    -54444,
    116382,
    -143586,
    121047,
    -73812,
    33218,
    -11011,
    2628,
    -429,
    43,
    -2
   ],
   [
    33,
    -612,
    5236,
    -27260,
    95796,
    -237792,
    422985,
    -535003,
    473279,
    -314070,
    252654,
    -314658,
    307242,
    -172095,
    108435,
    -179745,
    173535,
    -34500,
    -23460,
    -23460,
    -34500,
    173535,
    -179745,
    108435,
    -172095,
    307242,
    -314658,
    252654,
    -314070,
    473279,
    -535003,
    422985,
    -237792,
    95796,
    -27260,
    5236,
    -612,
    33
   ],
   [
    99,
    -1940,
    17656,
    -98619,
    375994,
    -1028177,
    2059342,
    -3029297,
    3257490,
    -2654867,
    2116612,
    -2431456,
    3028298,
    -2845690,
    2202050,
    -2264695,
    2865800,
    -2820145,
    2228240,
    -2229160,
    2727110,
    -2672830,
    2201330,
    -2273695,
    2710190,
    -2571829,
    1983860,
    -1911796,
    2499694,
    -2888354,
    2484542,
    -1569497,
    732757,
    -251795,
    62272,
    -10537,
    1096,
    -53
   ]
  ],
  "gs_norms_sq": [
   "8535677332",
   "35168289288293/3679",
   "13618453933",
   "92420651694696/4417",
   "7482033925366/443",
   "242758901579369/13156",
   "4831124737057171/142194",
   "47340514321418136/223547",
   "81468344420463/478",
   "188891377132817/858",
   "188891377132817/78",
   "1322239639929719/8"
  ],
  "vectors": [
   {
    "gamma": [
     -1,
     17,
     -129,
     563,
     -1483,
     2043,
     340,
     -7268,
     13368,
     -7448,
     -11696,
     25128,
     -16224,
     -960,
     3060,
     -1380,
     21390,
     -43470,
     24150,
     24150,
     -43470,
     21390,
     -1380,
     3060,
     -960,
     -16224,
     25128,
     -11696,
     -7448,
     13368,
     -7268,
     340,
     2043,
     -1483,
     563,
     -129,
     17,
     -1
    ],
    "p": 1,
    "sign": "-",
    "J": [
     17
    ]
   },
   {
    "gamma": [
     1,
     -17,
     129,
     -563,
     1483,
     -2043,
     -340,
     7268,
     -13368,
     7448,
     11696,
     -25128,
     16224,
     960,
     -3060,
     1380,
     -21390,
     43470,
     -24150,
     -24150,
     43470,
     -21390,
     1380,
     -3060,
     960,
     16224,
     -25128,
     11696,
     7448,
     -13368,
     7268,
     -340,
     -2043,
     1483,
     -563,
     129,
     -17,
     1
    ],
    "p": 1,
    "sign": "+",
    "J": [
     17
    ]
   }
  ]
 },
 "39": {
  "k": 26,
  "R2": "11428398540",
  "basis": [
   [
    -1,
    18,
    -146,
    692,
    -2046,
    3526,
    -1703,
    -7608,
    20636,
    -20816,
    -4248,
    36824,
    -41352,
    15264,
    4020,
    -4440,
    22770,
    -64860,
    67620,
    0,
    -67620,
    64860,
    -22770,
    4440,
    -4020,
    -15264,
    41352,
    -36824,
    4248,
    20816,
    -20636,
    7608,
    1703,
    -3526,
    2046,
    -692,
    146,
    -18,
    1
   ],
   [
    2,
    -37,
    312,
    -1569,
    5134,
    -10997,
    13780,
    -3290,
    -22242,
    42714,
    -33514,
    5042,
    4158,
    6522,
    11670,
    -63570,
    75210,
    -16560,
    -28290,
    0,
    28290,
    16560,
    -75210,
    63570,
    -11670,
    -6522,
    -4158,
    -5042,
    33514,
    -42714,
    22242,
    3290,
    -13780,
    10997,
    -5134,
    1569,
    -312,
    37,
    -2
   ],
   [
    -1,
    19,
    -165,
    857,
    -2903,
    6429,
    -8132,
    524,
    20112,
    -40928,
    36680,
    144,
    -41496,
    56760,
    -52740,
    48300,
    -25530,
    -39330,
    106950,
    -106950,
    39330,
    25530,
    -48300,
    52740,
    -56760,
    41496,
    -144,
    -36680,
    40928,
    -20112,
    -524,
    8132,
    -6429,
    2903,
    -857,
    165,
    -19,
    1,
    0
   ],
   [
    2,
    -37,
    310,
    -1530,
    4785,
    -9118,
    7116,
    12492,
    -45140,
    53120,
    1220,
    -82812,
    90792,
    2700,
    -75300,
    20700,
    66240,
    -28290,
    -82800,
    82800,
    28290,
    -66240,
    -20700,
    75300,
    -2700,
    -90792,
    82812,
    -1220,
    -53120,
    45140,
    -12492,
    -7116,
    9118,
    -4785,
    1530,
    -310,
    37,
    -2,
    0
   ],
   [
    0,
    2,
    -37,
    310,
    -1530,
    4785,
    -9118,
    7116,
    12492,
    -45140,
    53120,
    1220,
    -82812,
    90792,
    2700,
    -75300,
    20700,
    66240,
    -28290,
    -82800,
    82800,
    28290,
    -66240,
    -20700,
    75300,
    -2700,
    -90792,
    82812,
    -1220,
    -53120,
    45140,
    -12492,
    -7116,
    9118,
    -4785,
    1530,
    -310,
    37,
    -2
   ],
   [
    -3,
    58,
    -516,
    2777,
    -9957,
    24480,
    -39963,
    35645,
    7233,
    -70763,
    100029,
    -68247,
    22737,
    -13995,
    6345,
    52785,
    -105225,
    56925,
    38985,
    -38985,
    -56925,
    105225,
    -52785,
    -6345,
    13995,
    -22737,
    68247,
    -100029,
    70763,
    -7233,
    -35645,
    39963,
    -24480,
    9957,
    -2777,
    516,
    -58,
    3,
    0
   ],
   [
    6,
    -115,
    1016,
    -5448,
    19593,
    -49021,
    84539,
    -92016,
    38049,
    55628,
    -110983,
    87696,
    -45675,
    51156,
    -70035,
    48720,
    -30015,
    60030,
    -70035,
    0,
    70035,
    -60030,
    30015,
    -48720,
    70035,
    -51156,
    45675,
    -87696,
    110983,
    -55628,
    -38049,
    92016,
    -84539,
    49021,
    -19593,
    5448,
    -1016,
    115,
    -6
   ],
   [
    -7,
    129,
    -1080,
    5358,
    -17060,
    34291,
    -34541,
    -19796,
    123816,
    -173760,
    49908,
    180740,
    -253116,
    39768,
    211200,
    -184260,
    -65550,
    229770,
    -175260,
    0,
    175260,
    -229770,
    65550,
    184260,
    -211200,
    -39768,
    253116,
    -180740,
    -49908,
    173760,
    -123816,
    19796,
    34541,
    -34291,
    17060,
    -5358,
    1080,
    -129,
    7
   ],
   [
    5,
    -97,
    865,
    -4654,
    16580,
    -39874,
    60635,
    -37549,
    -64025,
    195071,
    -211465,
    25683,
    223275,
    -269565,
    46695,
    201135,
    -210795,
    -2415,
    205965,
    -205965,
    2415,
    210795,
    -201135,
    -46695,
    269565,
    -223275,
    -25683,
    211465,
    -195071,
    64025,
    37549,
    -60635,
    39874,
    -16580,
    4654,
    -865,
    97,
    -5,
    0
   ],
   [
    -8,
    163,
    -1546,
    9021,
    -36009,
    103207,
    -216049,
    326838,
    -338327,
    197107,
    10920,
    -132924,
    142659,
    -154827,
    204450,
    -181950,
    77625,
    -68655,
    215280,
    -311190,
    212865,
    -73485,
    70380,
    -137670,
    138435,
    -88407,
    55632,
    -8404,
    -104311,
    231919,
    -279642,
    227214,
    -133213,
    57712,
    -18462,
    4265,
    -676,
    66,
    -3
   ],
   [
    -42,
    815,
    -7322,
    40205,
    -149829,
    397132,
    -760799,
    1045686,
    -1003453,
    668191,
    -426475,
    511398,
    -621735,
    436923,
    -218145,
    298590,
    -375705,
    99705,
    154905,
    0,
    -154905,
    -99705,
    375705,
    -298590,
    218145,
    -436923,
    621735,
    -511398,
    426475,
    -668191,
    1003453,
    -1045686,
    760799,
    -397132,
    149829,
    -40205,
    7322,
    -815,
    42
   ],
   [
    -106,
    2191,
    -21125,
    125681,
    -513875,
    1520374,
    -3333151,
    5446196,
    -6594870,
    5944923,
    -4494707,
    4243811,
    -5419563,
    6003456,
    -5027790,
    4277910,
    -5037000,
    5697675,
    -4908315,
    4215555,
    -4949715,
    5564850,
    -4740990,
    3989640,
    -4671030,
    5406621,
    -4718781,
    3689485,
    -4007341,
    5233940,
    -5617454,
    4480526,
    -2653186,
    1173070,
    -384848,
    91452,
    -14946,
    1508,
    -71
   ]
  ],
  "gs_norms_sq": [
   "27175425004",
   "6535566747738/221",
   "47679959481",
   "6593134735593406/106299",
   "455450627653832720/9612321",
   "6803732612020232/105677",
   "183865263565578987/1490060",
   "88978949887035208/144201",
   "11122368735879401/21344",
   "233336407046421/286",
   "1322239639929719/143",
   "85945576595431735/132"
  ],
  "vectors": []
 },
 "40": {
  "k": 26,
  "R2": "13644800000",
  "basis": [
   [
    -1,
    17,
    -128,
    546,
    -1354,
    1480,
    1823,
    -9311,
    13028,
    -180,
    -25064,
    32576,
    -4528,
    -26088,
    19284,
    -420,
    18330,
    -42090,
    2760,
    67620,
    -67620,
    -2760,
    42090,
    -18330,
    420,
    -19284,
    26088,
    4528,
    -32576,
    25064,
    180,
    -13028,
    9311,
    -1823,
    -1480,
    1354,
    -546,
    128,
    -17,
    1
   ],
   [
    -1,
    18,
    -147,
    711,
    -2211,
    4383,
    -4606,
    -1179,
    12504,
    -20292,
    15864,
    -4104,
    -4672,
    15408,
    -37476,
    52320,
    -29970,
    -16560,
    42090,
    -39330,
    39330,
    -42090,
    16560,
    29970,
    -52320,
    37476,
    -15408,
    4672,
    4104,
    -15864,
    20292,
    -12504,
    1179,
    4606,
    -4383,
    2211,
    -711,
    147,
    -18,
    1
   ],
   [
    -1,
    18,
    -146,
    692,
    -2046,
    3526,
    -1703,
    -7608,
    20636,
    -20816,
    -4248,
    36824,
    -41352,
    15264,
    4020,
    -4440,
    22770,
    -64860,
    67620,
    0,
    -67620,
    64860,
    -22770,
    4440,
    -4020,
    -15264,
    41352,
    -36824,
    4248,
    20816,
    -20636,
    7608,
    1703,
    -3526,
    2046,
    -692,
    146,
    -18,
    1,
    0
   ],
   [
    2,
    -37,
    312,
    -1569,
    5134,
    -10997,
    13780,
    -3290,
    -22242,
    42714,
    -33514,
    5042,
    4158,
    6522,
    11670,
    -63570,
    75210,
    -16560,
    -28290,
    0,
    28290,
    16560,
    -75210,
    63570,
    -11670,
    -6522,
    -4158,
    -5042,
    33514,
    -42714,
    22242,
    3290,
    -13780,
    10997,
    -5134,
    1569,
    -312,
    37,
    -2,
    0
   ],
   [
    -3,
    55,
    -461,
    2319,
    -7696,
    17300,
    -25440,
    20162,
    2915,
    -27885,
    36499,
    -38981,
    54519,
    -59505,
    15087,
    45135,
    -46095,
    4485,
    -9315,
    56925,
    -56925,
    9315,
    -4485,
    46095,
    -45135,
    -15087,
    59505,
    -54519,
    38981,
    -36499,
    27885,
    -2915,
    -20162,
    25440,
    -17300,
    7696,
    -2319,
    461,
    -55,
    3
   ],
   [
    -4,
    74,
    -626,
    3175,
    -10580,
    23565,
    -32735,
    17967,
    28435,
    -73205,
    64555,
    -5185,
    -32821,
    5199,
    37071,
    -30585,
    -7065,
    28635,
    -34845,
    41745,
    -41745,
    34845,
    -28635,
    7065,
    30585,
    -37071,
    -5199,
    32821,
    5185,
    -64555,
    73205,
    -28435,
    -17967,
    32735,
    -23565,
    10580,
    -3175,
    626,
    -74,
    4
   ],
   [
    0,
    1,
    -20,
    185,
    -1041,
    3925,
    -10190,
    17485,
    -15290,
    -10230,
    55550,
    -83606,
    49810,
    37530,
    -102234,
    80250,
    -4530,
    -34500,
    10350,
    15180,
    0,
    -15180,
    -10350,
    34500,
    4530,
    -80250,
    102234,
    -37530,
    -49810,
    83606,
    -55550,
    10230,
    15290,
    -17485,
    10190,
    -3925,
    1041,
    -185,
    20,
    -1
   ],
   [
    6,
    -115,
    1016,
    -5448,
    19593,
    -49021,
    84539,
    -92016,
    38049,
    55628,
    -110983,
    87696,
    -45675,
    51156,
    -70035,
    48720,
    -30015,
    60030,
    -70035,
    0,
    70035,
    -60030,
    30015,
    -48720,
    70035,
    -51156,
    45675,
    -87696,
    110983,
    -55628,
    -38049,
    92016,
    -84539,
    49021,
    -19593,
    5448,
    -1016,
    115,
    -6,
    0
   ],
   [
    -7,
    129,
    -1080,
    5358,
    -17060,
    34291,
    -34541,
    -19796,
    123816,
    -173760,
    49908,
    180740,
    -253116,
    39768,
    211200,
    -184260,
    -65550,
    229770,
    -175260,
    0,
    175260,
    -229770,
    65550,
    184260,
    -211200,
    -39768,
    253116,
    -180740,
    -49908,
    173760,
    -123816,
    19796,
    34541,
    -34291,
    17060,
    -5358,
    1080,
    -129,
    7,
    0
   ],
   [
    0,
    -7,
    129,
    -1080,
    5358,
    -17060,
    34291,
    -34541,
    -19796,
    123816,
    -173760,
    49908,
    180740,
    -253116,
    39768,
    211200,
    -184260,
    -65550,
    229770,
    -175260,
    0,
    175260,
    -229770,
    65550,
    184260,
    -211200,
    -39768,
    253116,
    -180740,
    -49908,
    173760,
    -123816,
    19796,
    34541,
    -34291,
    17060,
    -5358,
    1080,
    -129,
    7
   ],
   [
    -19,
    356,
    -3068,
    16011,
    -55928,
    135856,
    -228890,
    252784,
    -148115,
    -5874,
    48352,
    25571,
    -29593,
    -98184,
    165246,
    -80535,
    36735,
    -131790,
    189060,
    -140415,
    140415,
    -189060,
    131790,
    -36735,
    80535,
    -165246,
    98184,
    29593,
    -25571,
    -48352,
    5874,
    148115,
    -252784,
    228890,
    -135856,
    55928,
    -16011,
    3068,
    -356,
    19
   ],
   [
    -30,
    597,
    -5520,
    31341,
    -121539,
    338276,
    -689763,
    1030732,
    -1111387,
    855545,
    -537185,
    464824,
    -537693,
    447885,
    -255903,
    255960,
    -338295,
    159735,
    134895,
    -140070,
    -14835,
    -79695,
    315675,
    -336000,
    260775,
    -399165,
    610773,
    -595440,
    473049,
    -557481,
    816099,
    -937752,
    775753,
    -468168,
    208685,
    -68495,
    16186,
    -2617,
    260,
    -12
   ],
   [
    -271,
    5148,
    -45181,
    241773,
    -875746,
    2250410,
    -4174668,
    5584505,
    -5381668,
    4094910,
    -3673981,
    4677393,
    -5229991,
    4328643,
    -3789006,
    4674240,
    -5104500,
    4199340,
    -3941625,
    4835865,
    -4835865,
    3941625,
    -4199340,
    5104500,
    -4674240,
    3789006,
    -4328643,
    5229991,
    -4677393,
    3673981,
    -4094910,
    5381668,
    -5584505,
    4174668,
    -2250410,
    875746,
    -241773,
    45181,
    -5148,
    271
   ]
  ],
  "gs_norms_sq": [
   "19428584392",
   "1300546979886/79",
   "22318278906",
   "46573267965/2",
   "261669523600450/7051",
   "409669608973326086/12767925",
   "71728150933663/1515",
   "588396639768724955/5220204",
   "1286177031547880541608/2099143765",
   "8088995444275928/17083",
   "77778802348807/143",
   "388894011744035/44",
   "6611198199648595/11"
  ],
  "vectors": []
 }
}

==> anc/kstar_check_certificates.py <==
#!/usr/bin/env python3
"""Check kstar_certificates.json (exact arithmetic, standard library only): python3 kstar_check_certificates.py
The vector list of each n is checked to be complete: empty if min |b_i*|^2 > R^2, else equal to the exact
Fincke--Pohst enumeration of all nonzero lattice vectors (v and -v both listed) with |v|^2 <= R^2."""
import json, os
from fractions import Fraction as F
from math import comb
cert = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'kstar_certificates.json')))
def gso(B):  # exact Gram--Schmidt: squared norms |b_i*|^2 and coefficients mu[i][j], j < i
    Bs, out, mu = [], [], []
    for b in B:
        v, mu_i = [F(x) for x in b], []
        for u, nu in zip(Bs, out):
            m = sum(a * c for a, c in zip(b, u)) / nu; v = [a - m * c for a, c in zip(v, u)]; mu_i.append(m)
        Bs.append(v); out.append(sum(a * a for a in v)); mu.append(mu_i)
    return out, mu
gs_norms = lambda B: gso(B)[0]
def ball(B, R2):  # Fincke--Pohst: every nonzero v = sum x_i b_i with |v|^2 = sum_i (x_i - c_i)^2 |b_i*|^2 <= R2, exact
    nrm, mu = gso(B); d, found = len(B), []
    def rec(i, x, rem):  # x = (x_{i+1}, ..., x_{d-1}) fixed; rem = R2 minus their contribution
        if i < 0:
            if any(x): found.append(tuple(sum(xi * b[j] for xi, b in zip(x, B)) for j in range(len(B[0]))))
            return
        c = -sum(mu[j][i] * x[j - i - 1] for j in range(i + 1, d))
        for step in (-1, 1):  # all integers t with (t - c)^2 |b_i*|^2 <= rem: walk outward from floor(c)
            t = c.numerator // c.denominator + (step > 0)
            while (t - c) ** 2 * nrm[i] <= rem: rec(i - 1, [t] + x, rem - (t - c) ** 2 * nrm[i]); t += step
    rec(d - 1, [], F(R2))
    return found
def prod(xs):
    p = F(1)
    for x in xs: p *= x
    return p
in_lattice = lambda g, k: all(sum(comb(j, r) * g[j] for j in range(len(g))) == 0 for r in range(k + 1))
for key, c in sorted(cert.items(), key=lambda t: int(t[0])):
    n, k, B, N = int(key), c['k'], c['basis'], int(key) ** 2
    R2, nrm = F(c['R2']), gs_norms(B)
    std = [[0] * i + [(-1) ** (k + 1 - j) * comb(k + 1, j) for j in range(k + 2)] + [0] * (n - k - 2 - i) for i in range(n - k - 1)]
    assert R2 == F(n ** 5 * (n * n - 1), 12) and len(B) == n - k - 1 and all(in_lattice(b, k) for b in B)
    assert prod(nrm) == prod(gs_norms(std)), 'basis does not generate Lambda_{n,k}'  # same rank, same covolume
    assert [str(t) for t in nrm] == c['gs_norms_sq']
    if min(nrm) > R2: assert not c['vectors']  # every nonzero lattice vector has norm^2 >= min |b_i*|^2 > R^2
    else:  # the list is the whole ball (both v and -v), by exact enumeration over the certified basis
        found = ball(B, R2); assert len(found) == len(set(found)) and set(found) == {tuple(v['gamma']) for v in c['vectors']}
    for v in c['vectors']:
        g, p, J = v['gamma'], v['p'], v['J']
        s = sum(g[j] for j in J) * (1 if v['sign'] == '+' else -1)
        assert in_lattice(g, k) and any(g) and sum(x * x for x in g) <= R2 and len(set(J)) == p
        assert 2 * s > p * n * (N - p * n), 'listed vector satisfies (10)'
    print('n=%d k=%d: basis of Lambda_{n,k} ok, min|b*|^2/R^2 = %.3f, %d vectors in the ball (%s), each violates (10)'
          % (n, k, float(min(nrm) / R2), len(c['vectors']), 'min |b*|^2 > R^2' if min(nrm) > R2 else 'complete by enumeration'))
print('all certificates verified')


==> anc/kstar_crosscheck/cons.py <==
import sys
sys.path.insert(0,__import__('os').path.join(__import__('os').path.dirname(__import__('os').path.abspath(__file__)),'..'))
from constructions import construct
bad=[]
for n in list(range(7,80))+[101,150]:
    if n in (8,): pass
    if n%2==0 and n%4==2 and n<14: continue
    try: s,tw=construct(n)
    except Exception as ex: print('construct fail',n,ex); continue
    N=n*n;M=n*(N+1)//2
    ok=sorted(v for r in s for v in r)==list(range(1,N+1)) and all(sum(r)==M for r in s) and all(sum(s[i][j] for i in range(n))==M for j in range(n))
    # independent twin claim per Lemma 3.12
    if n%2==0:
        m=n//2; tok=all(s[r][j]+s[m+r][j]==N+1 for r in range(m) for j in range(n))
    else:
        tok=all(s[l][j]+s[n-1-l][j]==N+1 for l in range(0,(n-9)//2+1) for j in range(l+1,n-1-l)) if n>=9 else True
    if not (ok and tok): bad.append((n,ok,tok))
print('constructions bad:',bad)


==> anc/kstar_crosscheck/milp_ub.py <==
# Independent cross-check of the upper bounds: MILP (HiGHS) over integer combinations of a reduced basis of
# Lambda_{n,k} = {gamma in Z^n : sum_j C(j,r) gamma_j = 0, r=0..k}, with F1 and F2 (all p, both sides, via LP duality).
import sys, json, numpy as np
from math import comb
from scipy.optimize import milp, LinearConstraint, Bounds
from sympy import Matrix, ZZ
from sympy.polys.matrices import DomainMatrix

def lattice_basis(n,k):
    # integer kernel basis of the (k+1) x n binomial-moment matrix, via Hermite/Smith-free route:
    # rows t^i (t-1)^{k+1}  (constructed here from the moment definition, then checked)
    K=k+1; r=n-K
    B=[[0]*n for _ in range(r)]
    for i in range(r):
        for l in range(K+1): B[i][i+l]=(-1)**(K-l)*comb(K,l)
    for b in B:
        assert all(sum(comb(j,s)*b[j] for j in range(n))==0 for s in range(K))
    # saturation check: lattice spanned = full kernel lattice iff gcd of maximal minors of B is 1;
    # B is in echelon form with leading entries (-1)^K -> unimodular-triangular, so it is saturated.
    D=DomainMatrix([[ZZ(x) for x in row] for row in B],(r,n),ZZ).lll()
    R=[[int(x) for x in row] for row in D.to_Matrix().tolist()]
    # verify R spans same lattice: R = U B with U integer unimodular
    U=Matrix(R)*Matrix(B).T*(Matrix(B)*Matrix(B).T).inv()
    assert all(x.is_integer for x in U) and abs(U.det())==1 and Matrix(R)==U*Matrix(B)
    return R

def exists(n,k):
    N=n*n; Bd=n*n*(n-1)//2
    R=np.array(lattice_basis(n,k),dtype=float); r=R.shape[0]
    if r==0: return None
    P=list(range(1,n))
    # variables: y (r ints), lam_p, mu_pj (upper side), lam2_p, mu2_pj (lower side)
    nv=r+2*(len(P)+len(P)*n)
    def idx_l(s,p): return r+s*(len(P)+len(P)*n)+(p-1)
    def idx_m(s,p,j): return r+s*(len(P)+len(P)*n)+len(P)+(p-1)*n+j
    A=[];lo=[];hi=[]
    for j in range(n):  # F1: |gamma_j|<=Bd
        row=np.zeros(nv); row[:r]=R[:,j]; A.append(row); lo.append(-Bd); hi.append(Bd)
    for s,sg in ((0,1),(1,-1)):
        for p in P:
            bp=p*n*(N-p*n)/2
            row=np.zeros(nv); row[idx_l(s,p)]=p
            for j in range(n): row[idx_m(s,p,j)]=1
            A.append(row); lo.append(-np.inf); hi.append(bp)
            for j in range(n):  # mu >= sg*gamma_j - lam
                row=np.zeros(nv); row[idx_m(s,p,j)]=1; row[idx_l(s,p)]=1; row[:r]=-sg*R[:,j]
                A.append(row); lo.append(0); hi.append(np.inf)
    A=np.array(A)
    integ=np.zeros(nv); integ[:r]=1
    for i0 in range(r):
        lb=np.full(nv,-np.inf); ub=np.full(nv,np.inf)
        lb[r:]=-np.inf
        for s in (0,1):
            for p in P:
                for j in range(n): lb[idx_m(s,p,j)]=0
        lb[:i0]=0; ub[:i0]=0; lb[i0]=1
        res=milp(c=np.zeros(nv),constraints=[LinearConstraint(A,lo,hi)],integrality=integ,bounds=Bounds(lb,ub),options={'time_limit':600})
        if res.status==0:
            y=np.round(res.x[:r]).astype(int)
            g=[int(sum(int(y[i])*int(R[i][j]) for i in range(r))) for j in range(n)]
            return g
        if res.status not in (2,):
            return 'status%d'%res.status
    return None

def F12(g,n):
    N=n*n
    if max(map(abs,g))>n*n*(n-1)//2: return False
    s=sorted(g,reverse=True)
    for p in range(1,n+1):
        if 2*sum(s[:p])>p*n*(N-p*n) or -2*sum(s[-p:])>p*n*(N-p*n): return False
    return True

if __name__=="__main__":
    ks=json.load(open(__import__('os').path.join(__import__('os').path.dirname(__import__('os').path.abspath(__file__)),'..','kstar_witnesses.json')))
    for n in map(int,sys.argv[1:]):
        kst=int(ks[str(n)]['kstar'])
        a=exists(n,kst)      # should be None (no feasible gamma at degree k*)
        b=exists(n,kst-1)    # should exist
        print(n,'k*',kst,'level k* feasible?',a,'| level k*-1 feasible vec found:',None if b is None or isinstance(b,str) else (F12(b,n),max(map(abs,b)))  ,flush=True)


==> anc/kstar_crosscheck/rank2.py <==
# exact: for 18<=n<=170, level n-3: gamma=(t-1)^{n-2}(a+bt). Find all nonzero (a,b) with |gamma_j|<=B (F1), then test F2.
from math import comb
from fractions import Fraction as Fr
import sys
sys.path.insert(0,'.')
from milp_ub import F12
def cdiv(p,q): return -((-p)//q)
res=[]
for n in range(14,171):
    K=n-2; B=n*n*(n-1)//2
    c=[(-1)**(K-l)*comb(K,l) for l in range(K+1)]
    col=lambda j:(c[j] if 0<=j<=K else 0, c[j-1] if 0<=j-1<=K else 0)  # gamma_j = a*col0 + b*col1
    # bound b using two middle strips: solve linear system, |b| <= B(|u0|+|v0|)/|det|
    j=K//2; (p,q),(r,s)=col(j),col(j+1); det=p*s-q*r
    bmax=(B*(abs(p)+abs(r)))//abs(det)+1
    hits=[]
    for b in range(0,bmax+1):
        lo,hi=-B,B
        for jj in range(n):
            u,v=col(jj)
            if u==0:
                if abs(v*b)>B: lo,hi=1,0
                continue
            # |u a + v b| <= B
            L,H=(-B-v*b),(B-v*b)
            if u>0: lo=max(lo,cdiv(L,u)); hi=min(hi,H//u)
            else: lo=max(lo,cdiv(H,u)); hi=min(hi,L//u)
        for a in range(lo,hi+1):
            if b==0 and a<=0: continue
            g=[a*col(jj)[0]+b*col(jj)[1] for jj in range(n)]
            hits.append((a,b,F12(g,n)))
    res.append((n,len(hits),sum(h[2] for h in hits)))
print('n, #F1-feasible nonzero (up to sign), #F1F2-feasible at level n-3:')
print([r for r in res if r[1]])
print('n>=18 with F1F2-feasible at level n-3:',[r[0] for r in res if r[0]>=18 and r[2]])


==> anc/kstar_crosscheck/thA.py <==
# Range of Theorem 3.7(a): A(n) = floor(sqrt(2(n-1) log(n^4/4))) (Schur's bound, Lemma 3.9 of the paper).
from math import log, sqrt, floor
def A(n): return floor(sqrt(2*(n-1)*log(n**4/4)))
for name, cond in (('A(n) < n-1', lambda n: A(n) < n-1), ('A(n) <= n-3', lambda n: A(n) <= n-3), ('A(n) < n-3', lambda n: A(n) < n-3)):
    fails = [n for n in range(3, 1000001) if not cond(n)]
    print(name, 'for all n >= %d (up to 10^6)' % (max(fails) + 1))
print([(n, A(n)) for n in (14, 24, 27, 30, 40, 50, 100)])
# check 2 sqrt 2 sqrt(n log n) >= A(n)
print(all(A(n) <= 2*sqrt(2)*sqrt(n*log(n)) for n in range(3, 1000001)), 2*sqrt(2))


==> anc/kstar_crosscheck/wit.py <==
import json
from fractions import Fraction as F
from math import comb
d=json.load(open(__import__('os').path.join(__import__('os').path.dirname(__import__('os').path.abspath(__file__)),'..','kstar_witnesses.json')))
for key in sorted(d,key=int):
    r=d[key]; n=int(r['n']); S=r['square']; N=n*n; M=n*(N+1)//2
    flat=[v for row in S for v in row]
    assert len(S)==n and all(len(row)==n for row in S)
    assert sorted(flat)==list(range(1,N+1)), n
    rho=[sum(row)-M for row in S]; g=[sum(S[i][j] for i in range(n))-M for j in range(n)]
    # multiplicity at 1 via binomial moments (independent of x_j powers)
    def mult(v):
        m=0
        while m<n and sum(comb(j,m)*v[j] for j in range(n))==0: m+=1
        return m
    mg=mult(g); mr=mult(rho) if any(rho) else 99
    # degree-k conditions directly with powers of x_j=j-(n-1)/2 for k=claimed
    kc=int(r['kstar'])-1
    x=[F(2*j-(n-1),2) for j in range(n)]
    degk=all(sum(x[j]**m*g[j] for j in range(n))==0 for m in range(1,kc+1)) and all(sum(F(n-1-2*i,2)**m*rho[i] for i in range(n))==0 for m in range(1,kc+1))
    print(n,'claimed k*',r['kstar'],'mult_gamma',mg,'rho==0',not any(rho),'mult_rho',mr,'gamma!=0',any(g),'deg-(k*-1) holds',degk,'=>k*>=',mg, 'maxabs',max(map(abs,g)), 'gamma matches json', g==(r['gamma'] if isinstance(r['gamma'],list) else json.loads(r['gamma'])))


==> anc/kstar_enum_independent.py <==
#!/usr/bin/env python3
"""Second, independent implementation of the upper bounds k*(n) <= k for 14 <= n <= 40.

  python3 kstar_enum_independent.py [n ...]          (default: 14..40; about a minute in total)
  python3 kstar_enum_independent.py --certificate     also writes kstar_certificates.json

Written separately from kstar_verify.py (which uses SymPy's LLL and its own Fincke--Pohst routine): exact LLL
reduction in rational arithmetic (delta = 99/100), exact Gram--Schmidt data, and a Schnorr--Euchner style
enumeration of all vectors of Lambda_{n,k} = {gamma in Z^n : (t-1)^{k+1} | P_gamma} with
||gamma||_2^2 <= R^2 = n^5(n^2-1)/12 (the l2 bound of the majorisation lemma).  Each vector found is tested
against the inequalities (10): for every p, the p largest entries sum to at most pn(N-pn)/2 and the p smallest
to at least -pn(N-pn)/2.  At k = k*(n) no nonzero vector satisfies (10), which proves k*(n) <= k.

The certificate records, for each n: k, the reduced basis, the exact squared Gram--Schmidt norms, R^2, and every
nonzero vector of the ball with a violated instance (p, sign, J) of (10) with p minimal.  It is checked by
kstar_check_certificates.py.
"""
import json, math, os, sys
from fractions import Fraction as F
from math import comb, isqrt

HERE = os.path.dirname(os.path.abspath(__file__))
KSTAR = {14: 12, 15: 13, 16: 14, 17: 15, 18: 15, 19: 16, 20: 16, 21: 17, 22: 17, 23: 18, 24: 18, 25: 19, 26: 19,
         27: 20, 28: 21, 29: 21, 30: 22, 31: 22, 32: 23, 33: 23, 34: 23, 35: 24, 36: 24, 37: 25, 38: 25, 39: 26,
         40: 26}


def basis(n, k):
    """The basis t^i (t-1)^{k+1}, 0 <= i < n-k-1, as coefficient vectors."""
    base = [(-1) ** (k + 1 - j) * comb(k + 1, j) for j in range(k + 2)]
    return [[0] * i + base + [0] * (n - k - 2 - i) for i in range(n - k - 1)]


def dot(u, v):
    return sum(a * b for a, b in zip(u, v))


def gram_schmidt(B):
    Bs, nrm = [], []
    mu = [[F(0)] * len(B) for _ in B]
    for i, b in enumerate(B):
        v = [F(x) for x in b]
        for j in range(i):
            mu[i][j] = F(dot(b, Bs[j])) / nrm[j]
            v = [a - mu[i][j] * c for a, c in zip(v, Bs[j])]
        Bs.append(v); nrm.append(dot(v, v))
    return mu, nrm


def lll(B, delta=F(99, 100)):
    B = [list(b) for b in B]; k = 1
    mu, nrm = gram_schmidt(B)
    while k < len(B):
        for j in range(k - 1, -1, -1):
            q = round(mu[k][j])
            if q:
                B[k] = [a - q * b for a, b in zip(B[k], B[j])]; mu, nrm = gram_schmidt(B)
        if nrm[k] >= (delta - mu[k][k - 1] ** 2) * nrm[k - 1]:
            k += 1
        else:
            B[k], B[k - 1] = B[k - 1], B[k]; mu, nrm = gram_schmidt(B); k = max(k - 1, 1)
    return B, mu, nrm


def enumerate_ball(B, mu, nrm, R2):
    """All nonzero integer combinations x with ||sum x_i b_i||^2 <= R2 (exact)."""
    d = len(B); out = []; x = [0] * d

    def rec(i, partial):
        c = -sum(x[j] * mu[j][i] for j in range(i + 1, d))
        rem = R2 - partial
        if rem < 0:
            return
        r = isqrt(int(rem / nrm[i]) + 1) + 1
        for xi in range(math.floor(c - r), math.ceil(c + r) + 1):
            t = (xi - c) ** 2 * nrm[i]
            if t <= rem:
                x[i] = xi
                if i == 0:
                    out.append(list(x))
                else:
                    rec(i - 1, partial + t)
        x[i] = 0
    rec(d - 1, F(0))
    return [v for v in out if any(v)]


def violation(g, n):
    """Minimal p (and sign, column set J) with |sum_{j in J} g_j| > pn(N-pn)/2, or None if g satisfies (10)."""
    N = n * n
    up = sorted(range(n), key=lambda j: -g[j]); dn = sorted(range(n), key=lambda j: g[j])
    for p in range(1, n + 1):
        bound2 = p * n * (N - p * n)
        if 2 * sum(g[j] for j in up[:p]) > bound2:
            return p, '+', sorted(up[:p])
        if -2 * sum(g[j] for j in dn[:p]) > bound2:
            return p, '-', sorted(dn[:p])
    return None


def run(n, k):
    R2 = F(n ** 5 * (n * n - 1), 12)
    B, mu, nrm = lll(basis(n, k))
    vecs = []
    if min(nrm) <= R2:
        for x in enumerate_ball(B, mu, nrm, R2):
            vecs.append([sum(c * b[j] for c, b in zip(x, B)) for j in range(n)])
    return B, nrm, R2, vecs


def main():
    args = [a for a in sys.argv[1:] if not a.startswith('--')]
    ns = [int(a) for a in args] or sorted(KSTAR)
    cert = {}
    for n in ns:
        k = KSTAR[n]
        B, nrm, R2, vecs = run(n, k)
        viol = [violation(g, n) for g in vecs]
        assert all(v is not None for v in viol), 'a vector satisfies (10): k*(%d) <= %d is not proved' % (n, k)
        print('n=%d k=%d rank=%d min|b*|^2/R^2=%.3f vectors_in_ball=%d feasible=0 p_needed=%s'
              % (n, k, len(B), float(min(nrm) / R2), len(vecs), sorted({v[0] for v in viol})), flush=True)
        cert[str(n)] = {'k': k, 'R2': str(R2), 'basis': B, 'gs_norms_sq': [str(t) for t in nrm],
                        'vectors': [{'gamma': g, 'p': v[0], 'sign': v[1], 'J': v[2]} for g, v in zip(vecs, viol)]}
    if '--certificate' in sys.argv:
        with open(os.path.join(HERE, 'kstar_certificates.json'), 'w') as f:
            json.dump(cert, f, indent=1)
        print('wrote kstar_certificates.json')


if __name__ == '__main__':
    main()


==> anc/kstar_subset_sums.json <==
{
"8": 2,
"12": 3,
"16": 4,
"20": 5,
"24": 5,
"28": 6,
"32": 7,
"36": 8,
"40": 8,
"44": 9,
"48": 9,
"52": 10,
"56": 11,
"60": 11,
"64": 12,
"68": 12,
"72": 13,
"76": 13,
"80": 14,
"84": 14,
"88": 15,
"92": 15,
"96": 15,
"100": 16,
"104": 16,
"108": 17,
"112": 17,
"116": 18,
"120": 18,
"124": 18,
"128": 19,
"132": 19,
"136": 19,
"140": 20,
"144": 20,
"148": 21,
"152": 21,
"156": 21,
"160": 22,
"164": 22,
"168": 22,
"172": 23,
"176": 23,
"180": 23,
"184": 24,
"188": 24,
"192": 24,
"196": 25,
"200": 25
}

==> anc/kstar_subset_sums.py <==
#!/usr/bin/env python3
"""Pigeonhole criterion (Proposition 3.13 of the paper) with all subset sums, for n = 2h, h even (Proposition 3.14).

The square of Proposition 3.14(i): for 0 <= q, r < h, t = q*h + r, eps_q = (-1)^q,
    s[r][2q] = (N+1 + eps_q (4t+1))/2,  s[r][2q+1] = (N+1 - eps_q (4t+3))/2,  s[h+r][j] = N+1 - s[r][j].
Rows r and h+r are complementary on all columns; the swap difference in column pair q, row r, is
d_{q,r} = -2 eps_q (2qh + 2r + 1), and F_q is the set of subset sums of {d_{q,r}}_r.

python3 kstar_subset_sums.py        (about half a minute)
  * checks Proposition 3.14(i) (the square is semi-magic, rows complementary) for every even h <= 100;
  * checks the counting of Proposition 3.14(ii) for every even h <= 60 and 1 <= q < h: the sets E_k of k-subset
    sums with k = ceil(h/4) + j*ceil(h/(4q)) <= 3h/4 are disjoint intervals of an arithmetic progression, their
    number is >= q(2h-3)/(5h), and |F_q| >= 3qh(2h-3)/80 >= qh^2/40 (h >= 4);
  * prints the largest K with prod_q |F_q| > prod_{s<=K-2} ((N-1) sum_q r_q C(q,s) + 1) (exact |F_q|), next to the
    value from |F_q| >= ceil(r_q/2)+1 for the squares of Lemma 3.12 (lower_bound_34 in make_figures.py);
  * for that bound, the smallest even and odd n at which (11) gives K >= 2 (14 and 21) and K at n = 999, 1000, 1001.
Writes kstar_subset_sums.json (n -> K) for 8 <= n <= 200, 4 | n."""
import json, os, sys
from math import comb, log, sqrt

HERE = os.path.dirname(os.path.abspath(__file__))


def block_square(n):
    h = n // 2; assert n % 4 == 0
    N = n * n; s = [[0] * n for _ in range(n)]
    for r in range(h):
        for q in range(h):
            t = q * h + r; e = 1 if q % 2 == 0 else -1
            a = (N + 1 + e * (4 * t + 1)) // 2; b = (N + 1 - e * (4 * t + 3)) // 2
            s[r][2 * q], s[r][2 * q + 1] = a, b
            s[h + r][2 * q], s[h + r][2 * q + 1] = N + 1 - a, N + 1 - b
    return s


def check_square(s):
    n = len(s); h = n // 2; N = n * n; M = n * (N + 1) // 2
    assert sorted(v for row in s for v in row) == list(range(1, N + 1))
    assert all(sum(row) == M for row in s) and all(sum(s[i][j] for i in range(n)) == M for j in range(n))
    assert all(s[r][j] + s[h + r][j] == N + 1 for r in range(h) for j in range(n))


def n_subset_sums(ds):
    """number of distinct subset sums of the integers ds (bitset)"""
    bits = 1
    for d in ds:
        bits = (bits << d) | bits if d > 0 else (bits << -d) | bits   # translate: same count as for |d|
    return bin(bits).count('1')


def criterion(n, F, r):
    """largest K >= 2 with prod |F_q| > prod_{s=0}^{K-2} ((N-1) sum_q r_q C(q,s) + 1), or None"""
    N = n * n; lhs = 1
    for f in F:
        lhs *= f
    best = None; K = 2
    while True:
        rhs = 1
        for s in range(K - 1):
            rhs *= (N - 1) * sum(r[q] * comb(q, s) for q in range(len(r))) + 1
        if lhs > rhs:
            best = K; K += 1
        else:
            return best


def F_sizes(n):
    s = block_square(n); h = n // 2
    return [n_subset_sums([s[r][2 * q + 1] - s[r][2 * q] for r in range(h)]) for q in range(h)]


def lower_bound_subset(n):
    """K given by Proposition 3.13 for the square of Proposition 3.14 (4 | n, n >= 8), exact |F_q|"""
    if n % 4 or n < 8:
        return None
    return criterion(n, F_sizes(n), [n // 2] * (n // 2))


def check_counting(h):
    for q in range(1, h):
        A = [2 * q * h + 2 * r + 1 for r in range(h)]
        F = n_subset_sums(A)
        s = -(-h // (4 * q)); k0 = -(-h // 4)
        ks = [k for k in range(k0, h + 1, s) if 4 * k <= 3 * h]
        E = [(2 * q * h * k + k * k, 2 * q * h * k + 2 * k * h - k * k) for k in ks]
        assert all(a[1] < b[0] for a, b in zip(E, E[1:]))
        lb = sum(k * (h - k) + 1 for k in ks)
        assert F >= lb and 5 * h * len(ks) >= q * (2 * h - 3)
        assert 80 * lb > 3 * q * h * (2 * h - 3) and 3 * (2 * h - 3) >= 2 * h


if __name__ == '__main__':
    for h in range(2, 101, 2):
        check_square(block_square(2 * h))
    print('Proposition (i): semi-magic with complementary rows for all even h <= 100')
    for h in range(4, 61, 2):
        check_counting(h)
    print('Proposition (ii): counting checked for all even 4 <= h <= 60, 1 <= q < h')
    sys.path.insert(0, HERE)
    from make_figures import lower_bound_34
    out = {}
    for n in range(8, 201, 4):
        out[n] = lower_bound_subset(n)
        if n in (16, 20, 24, 28, 32, 40, 48, 60, 64, 80, 100, 120, 160, 200):
            F = F_sizes(n)
            print(n, 'K (|F_q| >= ceil(r_q/2)+1) =', lower_bound_34(n), '  K (all subset sums) =', out[n],
                  '  K/sqrt(n) = %.3f' % (out[n] / sqrt(n)) if out[n] else '',
                  '  sum log|F_q| / (n log n) = %.3f' % (sum(map(log, F)) / (n * log(n))))
    # the count |F_q| >= ceil(r_q/2)+1 for the squares of Lemma 3.12: smallest even / odd n with K >= 2, and n near 1000
    lb = {n: lower_bound_34(n) for n in range(5, 121)}
    first_even = min(n for n in lb if n % 2 == 0 and (lb[n] or 0) >= 2)
    first_odd = min(n for n in lb if n % 2 == 1 and (lb[n] or 0) >= 2)
    print('|F_q| >= ceil(r_q/2)+1: (11) first gives K >= 2 at n = %d (even n) and n = %d (odd n)' % (first_even, first_odd))
    print('  K at n = 14, 100:', lower_bound_34(14), lower_bound_34(100), '; at n = 999, 1000, 1001:',
          lower_bound_34(999), lower_bound_34(1000), lower_bound_34(1001))
    json.dump({str(k): v for k, v in out.items()}, open(os.path.join(HERE, 'kstar_subset_sums.json'), 'w'), indent=0)


==> anc/kstar_upper_second/README.md <==
# Second implementation of the k*(n) upper bounds (14 <= n <= 100)

Written independently of `../kstar_verify.py`: exact LLL (`lattice.py`) and enumeration with the column-feasibility
tests F1, F2 (`exact_kmax.py`), driven by `upper_scan.py` (`python3 upper_scan.py 14 100`, multi-core, many hours).
`upper_bounds_14_100.json` holds its results; `python3 compare.py` checks that they agree with `kstar_verify.json`
for every n (they do). Neither implementation produces a certificate for n > 40.


==> anc/kstar_upper_second/compare.py <==
"""Compare the upper bounds U(n), 14<=n<=100, of the two independent implementations:
kstar_verify.py (../kstar_verify.json) and this folder's exact_kmax.py / lattice.py (upper_bounds_14_100.json).
Run: python3 compare.py"""
import json, os
h = os.path.dirname(os.path.abspath(__file__))
a = json.load(open(os.path.join(h, 'upper_bounds_14_100.json')))
b = json.load(open(os.path.join(h, '..', 'kstar_verify.json')))['upper_bounds']
bad = [n for n in range(14, 101) if a[str(n)]['upper'] != b[str(n)]]
print('n = 14..100 compared:', 87, ' mismatches:', bad)
assert not bad


==> anc/kstar_upper_second/exact_kmax.py <==
"""For each n, find exactly the largest k such that Lambda_{n,k} contains a nonzero vector gamma that passes
the necessary column-feasibility tests:
  (F1) |gamma_j| <= n^2(n-1)/2
  (F2) for every p: sum of the p largest gamma_j <= p n (N - p n)/2   (and symmetric for the p smallest)
Any vector in an arrangement satisfying the degree-k conditions passes F1,F2.  Exact enumeration."""
import sys, json, time
from lattice import lll, basis, enumerate_short

def feasible(vec, n):
    N=n*n; bnd=n*n*(n-1)//2
    if max(abs(v) for v in vec) > bnd: return False
    s=sorted(vec, reverse=True)
    acc=0; acc2=0
    for p in range(1,n+1):
        acc+=s[p-1]; acc2+=s[n-p]
        lim = p*n*(N-p*n)//2  # p n (N-pn)/2 is an integer? check parity below
        if 2*acc > p*n*(N-p*n): return False
        if -2*acc2 > p*n*(N-p*n): return False
    return True

def R2(n):
    # any gamma passing F2 is majorized by v_p = n(N-(2p-1)n)/2, so ||gamma||_2^2 <= sum v_p^2 = n^5(n^2-1)/12
    return -(-n**5*(n*n-1)//12)

def kmax(n, kstart, maxcount=2_000_000):
    bnd=n*n*(n-1)//2
    res={}
    for k in range(n-2, 0, -1):
        if k > kstart: 
            continue
        B=lll(basis(n,k))
        found=[None]
        def cb(x,vec):
            if feasible(vec,n):
                found[0]=vec; return True
            return False
        t=time.time()
        try:
            cnt=enumerate_short(B, R2(n), cb, limit=maxcount)
        except RuntimeError:
            return k, None, 'enumeration limit hit', res
        res[k]=dict(found=found[0], visited=cnt, sec=round(time.time()-t,2))
        if found[0] is not None:
            return k, found[0], 'ok', res
    return 0,None,'none',res

if __name__=="__main__":
    out={}
    lo,hi=int(sys.argv[1]),int(sys.argv[2])
    for n in range(lo,hi+1):
        k,vec,status,res=kmax(n,n-2)
        print(n,"kmax",k,status,"vec",vec, {kk:(v['visited'],v['sec']) for kk,v in res.items()},flush=True)
        out[n]=dict(kmax=k,status=status,vec=vec,log={kk:(v['visited'],v['sec']) for kk,v in res.items()})
    json.dump(out,open(f"exact_kmax_{lo}_{hi}.json","w"),indent=1)


==> anc/kstar_upper_second/lattice.py <==
"""Lattice Lambda_{n,k} = { gamma in Z^n : (t-1)^{k+1} | sum_j gamma_j t^j }  (rank r = n-k-1).

Basis: shifts t^i (t-1)^{k+1}, i=0..r-1.  We LLL-reduce (exact, sympy) and then run an exact
Schnorr-Euchner enumeration (Fraction arithmetic for Gram-Schmidt) of all lattice vectors with
||gamma||_2^2 <= R2, keeping track of the minimum sup-norm.  If R2 = n*B^2 the enumeration is a proof
that no nonzero vector with ||gamma||_inf <= B exists (any such vector has ||gamma||_2^2 <= n B^2).
"""
from fractions import Fraction
from math import comb, isqrt
from sympy.polys.matrices import DomainMatrix
from sympy import ZZ


def basis(n, k):
    K = k + 1
    c = [(-1) ** (K - l) * comb(K, l) for l in range(K + 1)]
    r = n - K
    B = []
    for i in range(r):
        v = [0] * n
        for l, cl in enumerate(c):
            v[i + l] = cl
        B.append(v)
    return B


def lll(B):
    if len(B) <= 1:
        return [list(b) for b in B]
    M = DomainMatrix([[ZZ(x) for x in row] for row in B], (len(B), len(B[0])), ZZ)
    R = M.lll()
    return [[int(x) for x in row] for row in R.to_Matrix().tolist()]


def gso(B):
    """exact Gram-Schmidt: returns mu (lower-tri Fractions) and bstar norms^2 (Fractions)"""
    r = len(B)
    dot = lambda u, v: sum(a * b for a, b in zip(u, v))
    Bs = []
    mu = [[Fraction(0)] * r for _ in range(r)]
    nn = []
    for i in range(r):
        v = [Fraction(x) for x in B[i]]
        for j in range(i):
            mu[i][j] = Fraction(dot(B[i], Bs[j])) / nn[j] if nn[j] else Fraction(0)
            v = [a - mu[i][j] * b for a, b in zip(v, Bs[j])]
        Bs.append(v)
        nn.append(dot(v, v))
    return mu, nn


def enumerate_short(B, R2, callback, limit=None):
    """Enumerate all nonzero integer combinations x with ||sum x_i B_i||^2 <= R2 (exact), up to sign.
    callback(x, vec) -> may return True to stop.  Returns number of vectors visited."""
    r = len(B)
    mu, nn = gso(B)
    R2 = Fraction(R2)
    x = [0] * r
    count = [0]
    n = len(B[0])

    def rec(i, partial):
        # partial: sum_{j>i} contribution  = squared length of projection orthogonal to b_0..b_i  (levels > i)
        # centre c_i = - sum_{j>i} x_j mu[j][i]
        ci = -sum(x[j] * mu[j][i] for j in range(i + 1, r))
        rem = R2 - partial
        if rem < 0:
            return False
        # |x_i - ci|^2 nn[i] <= rem
        if nn[i] == 0:
            return False
        rad2 = rem / nn[i]
        # integer range
        lo = ci - Fraction(isqrt(int(rad2) + 1) + 1)
        from math import floor, ceil
        xs = []
        a = floor(ci) - (isqrt(int(rad2) + 1) + 1)
        b = ceil(ci) + (isqrt(int(rad2) + 1) + 1)
        for xi in range(a, b + 1):
            d = (xi - ci)
            if d * d * nn[i] <= rem:
                xs.append(xi)
        for xi in xs:
            x[i] = xi
            newp = partial + (xi - ci) ** 2 * nn[i]
            if i == 0:
                if any(x):
                    # sign normalisation: first nonzero from the top positive
                    top = next(t for t in range(r - 1, -1, -1) if x[t])
                    if x[top] > 0:
                        vec = [sum(x[t] * B[t][j] for t in range(r)) for j in range(n)]
                        count[0] += 1
                        if callback(list(x), vec):
                            return True
                        if limit and count[0] > limit:
                            raise RuntimeError("limit")
            else:
                if rec(i - 1, newp):
                    return True
        x[i] = 0
        return False

    rec(r - 1, Fraction(0))
    return count[0]


def min_supnorm(n, k, bound):
    """Return (minimum sup-norm among nonzero vectors with sup-norm <= bound, witness) or (None, None)
    if there is none.  Exact."""
    B = lll(basis(n, k))
    best = [None, None]

    def cb(x, vec):
        s = max(abs(v) for v in vec)
        if s <= bound and (best[0] is None or s < best[0]):
            best[0], best[1] = s, vec
        return False

    cnt = enumerate_short(B, n * bound * bound, cb)
    return best[0], best[1], cnt


def lll_best_sup(n, k):
    B = lll(basis(n, k))
    return min(max(abs(v) for v in b) for b in B), B


==> anc/kstar_upper_second/upper_bounds_14_100.json <==
{
 "14": {
  "upper": 12,
  "status": "ok"
 },
 "15": {
  "upper": 13,
  "status": "ok"
 },
 "16": {
  "upper": 14,
  "status": "ok"
 },
 "17": {
  "upper": 15,
  "status": "ok"
 },
 "18": {
  "upper": 15,
  "status": "ok"
 },
 "19": {
  "upper": 16,
  "status": "ok"
 },
 "20": {
  "upper": 16,
  "status": "ok"
 },
 "21": {
  "upper": 17,
  "status": "ok"
 },
 "22": {
  "upper": 17,
  "status": "ok"
 },
 "23": {
  "upper": 18,
  "status": "ok"
 },
 "24": {
  "upper": 18,
  "status": "ok"
 },
 "25": {
  "upper": 19,
  "status": "ok"
 },
 "26": {
  "upper": 19,
  "status": "ok"
 },
 "27": {
  "upper": 20,
  "status": "ok"
 },
 "28": {
  "upper": 21,
  "status": "ok"
 },
 "29": {
  "upper": 21,
  "status": "ok"
 },
 "30": {
  "upper": 22,
  "status": "ok"
 },
 "31": {
  "upper": 22,
  "status": "ok"
 },
 "32": {
  "upper": 23,
  "status": "ok"
 },
 "33": {
  "upper": 23,
  "status": "ok"
 },
 "34": {
  "upper": 23,
  "status": "ok"
 },
 "35": {
  "upper": 24,
  "status": "ok"
 },
 "36": {
  "upper": 24,
  "status": "ok"
 },
 "37": {
  "upper": 25,
  "status": "ok"
 },
 "38": {
  "upper": 25,
  "status": "ok"
 },
 "39": {
  "upper": 26,
  "status": "ok"
 },
 "40": {
  "upper": 26,
  "status": "ok"
 },
 "41": {
  "upper": 26,
  "status": "ok"
 },
 "42": {
  "upper": 27,
  "status": "ok"
 },
 "43": {
  "upper": 27,
  "status": "ok"
 },
 "44": {
  "upper": 27,
  "status": "ok"
 },
 "45": {
  "upper": 28,
  "status": "ok"
 },
 "46": {
  "upper": 28,
  "status": "ok"
 },
 "47": {
  "upper": 28,
  "status": "ok"
 },
 "48": {
  "upper": 29,
  "status": "ok"
 },
 "49": {
  "upper": 29,
  "status": "ok"
 },
 "50": {
  "upper": 30,
  "status": "ok"
 },
 "51": {
  "upper": 30,
  "status": "ok"
 },
 "52": {
  "upper": 30,
  "status": "ok"
 },
 "53": {
  "upper": 31,
  "status": "ok"
 },
 "54": {
  "upper": 31,
  "status": "ok"
 },
 "55": {
  "upper": 31,
  "status": "ok"
 },
 "56": {
  "upper": 32,
  "status": "ok"
 },
 "57": {
  "upper": 32,
  "status": "ok"
 },
 "58": {
  "upper": 32,
  "status": "ok"
 },
 "59": {
  "upper": 33,
  "status": "ok"
 },
 "60": {
  "upper": 33,
  "status": "ok"
 },
 "61": {
  "upper": 33,
  "status": "ok"
 },
 "62": {
  "upper": 34,
  "status": "ok"
 },
 "63": {
  "upper": 34,
  "status": "ok"
 },
 "64": {
  "upper": 35,
  "status": "ok"
 },
 "65": {
  "upper": 35,
  "status": "ok"
 },
 "66": {
  "upper": 35,
  "status": "ok"
 },
 "67": {
  "upper": 35,
  "status": "ok"
 },
 "68": {
  "upper": 36,
  "status": "ok"
 },
 "69": {
  "upper": 36,
  "status": "ok"
 },
 "70": {
  "upper": 36,
  "status": "ok"
 },
 "71": {
  "upper": 37,
  "status": "ok"
 },
 "72": {
  "upper": 37,
  "status": "ok"
 },
 "73": {
  "upper": 37,
  "status": "ok"
 },
 "74": {
  "upper": 38,
  "status": "ok"
 },
 "75": {
  "upper": 38,
  "status": "ok"
 },
 "76": {
  "upper": 38,
  "status": "ok"
 },
 "77": {
  "upper": 39,
  "status": "ok"
 },
 "78": {
  "upper": 39,
  "status": "ok"
 },
 "79": {
  "upper": 39,
  "status": "ok"
 },
 "80": {
  "upper": 39,
  "status": "ok"
 },
 "81": {
  "upper": 40,
  "status": "ok"
 },
 "82": {
  "upper": 40,
  "status": "ok"
 },
 "83": {
  "upper": 40,
  "status": "ok"
 },
 "84": {
  "upper": 40,
  "status": "ok"
 },
 "85": {
  "upper": 41,
  "status": "ok"
 },
 "86": {
  "upper": 41,
  "status": "ok"
 },
 "87": {
  "upper": 41,
  "status": "ok"
 },
 "88": {
  "upper": 42,
  "status": "ok"
 },
 "89": {
  "upper": 42,
  "status": "ok"
 },
 "90": {
  "upper": 42,
  "status": "ok"
 },
 "91": {
  "upper": 42,
  "status": "ok"
 },
 "92": {
  "upper": 43,
  "status": "ok"
 },
 "93": {
  "upper": 43,
  "status": "ok"
 },
 "94": {
  "upper": 43,
  "status": "ok"
 },
 "95": {
  "upper": 43,
  "status": "ok"
 },
 "96": {
  "upper": 44,
  "status": "ok"
 },
 "97": {
  "upper": 44,
  "status": "ok"
 },
 "98": {
  "upper": 44,
  "status": "ok"
 },
 "99": {
  "upper": 44,
  "status": "ok"
 },
 "100": {
  "upper": 45,
  "status": "ok"
 }
}


==> anc/kstar_upper_second/upper_scan.py <==
"""Rigorous upper bounds k*(n) <= kmax(n)+1 by exact lattice enumeration (column feasibility tests F1,F2)."""
import json, sys, time
from multiprocessing import Pool
from exact_kmax import kmax
def one(n):
    t=time.time()
    k,vec,status,log=kmax(n,n-2,maxcount=50_000_000)
    return n,dict(kmax=k,status=status,upper=k+1,vec=vec,sec=round(time.time()-t,1))
if __name__=="__main__":
    lo,hi=int(sys.argv[1]),int(sys.argv[2])
    out={}
    with Pool(14) as p:
        for n,r in p.imap_unordered(one, range(lo,hi+1)):
            out[n]=r; print(n,"k*<=",r['upper'],r['status'],r['sec'],flush=True)
            json.dump(out,open(f"upper_scan_{lo}_{hi}.json","w"))


==> anc/kstar_verify.json <==
{
 "witness_lower_bounds": {
  "5": {
   "k*>=": 4,
   "max|gamma_j|": 6,
   "F1 bound": 50
  },
  "6": {
   "k*>=": 5,
   "max|gamma_j|": 10,
   "F1 bound": 90
  },
  "7": {
   "k*>=": 6,
   "max|gamma_j|": 20,
   "F1 bound": 147
  },
  "8": {
   "k*>=": 7,
   "max|gamma_j|": 35,
   "F1 bound": 224
  },
  "9": {
   "k*>=": 8,
   "max|gamma_j|": 70,
   "F1 bound": 324
  },
  "10": {
   "k*>=": 9,
   "max|gamma_j|": 126,
   "F1 bound": 450
  },
  "11": {
   "k*>=": 10,
   "max|gamma_j|": 252,
   "F1 bound": 605
  },
  "12": {
   "k*>=": 11,
   "max|gamma_j|": 462,
   "F1 bound": 792
  },
  "13": {
   "k*>=": 12,
   "max|gamma_j|": 924,
   "F1 bound": 1014
  },
  "14": {
   "k*>=": 12,
   "max|gamma_j|": 297,
   "F1 bound": 1274
  },
  "15": {
   "k*>=": 13,
   "max|gamma_j|": 572,
   "F1 bound": 1575
  },
  "16": {
   "k*>=": 14,
   "max|gamma_j|": 1001,
   "F1 bound": 1920
  },
  "17": {
   "k*>=": 15,
   "max|gamma_j|": 2002,
   "F1 bound": 2312
  },
  "18": {
   "k*>=": 15,
   "max|gamma_j|": 1430,
   "F1 bound": 2754
  },
  "19": {
   "k*>=": 16,
   "max|gamma_j|": 2860,
   "F1 bound": 3249
  },
  "20": {
   "k*>=": 16,
   "max|gamma_j|": 1794,
   "F1 bound": 3800
  },
  "21": {
   "k*>=": 17,
   "max|gamma_j|": 3094,
   "F1 bound": 4410
  },
  "22": {
   "k*>=": 17,
   "max|gamma_j|": 2210,
   "F1 bound": 5082
  },
  "23": {
   "k*>=": 18,
   "max|gamma_j|": 3638,
   "F1 bound": 5819
  },
  "24": {
   "k*>=": 18,
   "max|gamma_j|": 2380,
   "F1 bound": 6624
  },
  "25": {
   "k*>=": 19,
   "max|gamma_j|": 4522,
   "F1 bound": 7500
  },
  "26": {
   "k*>=": 19,
   "max|gamma_j|": 2736,
   "F1 bound": 8450
  },
  "27": {
   "k*>=": 20,
   "max|gamma_j|": 4541,
   "F1 bound": 9477
  },
  "28": {
   "k*>=": 21,
   "max|gamma_j|": 8892,
   "F1 bound": 10584
  },
  "29": {
   "k*>=": 21,
   "max|gamma_j|": 6405,
   "F1 bound": 11774
  },
  "30": {
   "k*>=": 22,
   "max|gamma_j|": 11737,
   "F1 bound": 13050
  },
  "31": {
   "k*>=": 22,
   "max|gamma_j|": 9330,
   "F1 bound": 14415
  },
  "32": {
   "k*>=": 23,
   "max|gamma_j|": 14881,
   "F1 bound": 15872
  },
  "33": {
   "k*>=": 23,
   "max|gamma_j|": 11799,
   "F1 bound": 17424
  },
  "34": {
   "k*>=": 23,
   "max|gamma_j|": 9177,
   "F1 bound": 19074
  },
  "35": {
   "k*>=": 24,
   "max|gamma_j|": 18147,
   "F1 bound": 20825
  },
  "36": {
   "k*>=": 24,
   "max|gamma_j|": 14766,
   "F1 bound": 22680
  },
  "37": {
   "k*>=": 25,
   "max|gamma_j|": 24150,
   "F1 bound": 24642
  },
  "38": {
   "k*>=": 25,
   "max|gamma_j|": 16515,
   "F1 bound": 26714
  },
  "39": {
   "k*>=": 26,
   "max|gamma_j|": 26520,
   "F1 bound": 28899
  },
  "40": {
   "k*>=": 26,
   "max|gamma_j|": 22233,
   "F1 bound": 31200
  }
 },
 "level_n_minus_3_not_excluded_14_400": [
  14,
  15,
  16,
  17
 ],
 "theorem_a_gives_n_minus_3_from": 27,
 "upper_bounds": {
  "14": 12,
  "15": 13,
  "16": 14,
  "17": 15,
  "18": 15,
  "19": 16,
  "20": 16,
  "21": 17,
  "22": 17,
  "23": 18,
  "24": 18,
  "25": 19,
  "26": 19,
  "27": 20,
  "28": 21,
  "29": 21,
  "30": 22,
  "31": 22,
  "32": 23,
  "33": 23,
  "34": 23,
  "35": 24,
  "36": 24,
  "37": 25,
  "38": 25,
  "39": 26,
  "40": 26,
  "41": 26,
  "42": 27,
  "43": 27,
  "44": 27,
  "45": 28,
  "46": 28,
  "47": 28,
  "48": 29,
  "49": 29,
  "50": 30,
  "51": 30,
  "52": 30,
  "53": 31,
  "54": 31,
  "55": 31,
  "56": 32,
  "57": 32,
  "58": 32,
  "59": 33,
  "60": 33,
  "61": 33,
  "62": 34,
  "63": 34,
  "64": 35,
  "65": 35,
  "66": 35,
  "67": 35,
  "68": 36,
  "69": 36,
  "70": 36,
  "71": 37,
  "72": 37,
  "73": 37,
  "74": 38,
  "75": 38,
  "76": 38,
  "77": 39,
  "78": 39,
  "79": 39,
  "80": 39,
  "81": 40,
  "82": 40,
  "83": 40,
  "84": 40,
  "85": 41,
  "86": 41,
  "87": 41,
  "88": 42,
  "89": 42,
  "90": 42,
  "91": 42,
  "92": 43,
  "93": 43,
  "94": 43,
  "95": 43,
  "96": 44,
  "97": 44,
  "98": 44,
  "99": 44,
  "100": 45
 },
 "exact": {
  "14": 12,
  "15": 13,
  "16": 14,
  "17": 15,
  "18": 15,
  "19": 16,
  "20": 16,
  "21": 17,
  "22": 17,
  "23": 18,
  "24": 18,
  "25": 19,
  "26": 19,
  "27": 20,
  "28": 21,
  "29": 21,
  "30": 22,
  "31": 22,
  "32": 23,
  "33": 23,
  "34": 23,
  "35": 24,
  "36": 24,
  "37": 25,
  "38": 25,
  "39": 26,
  "40": 26
 }
}

==> anc/kstar_verify.log <==
witnesses verified: n = [5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40]
level n-3 not excluded by F1 for n in [14,400]: [14, 15, 16, 17]
Theorem 3.7(a) gives k* <= n-3 for all n in [27, 10^6]
14 U(n) = 12 = lower bound (exact) 0.0s
15 U(n) = 13 = lower bound (exact) 0.0s
16 U(n) = 14 = lower bound (exact) 0.0s
17 U(n) = 15 = lower bound (exact) 0.0s
18 U(n) = 15 = lower bound (exact) 0.0s
19 U(n) = 16 = lower bound (exact) 0.0s
20 U(n) = 16 = lower bound (exact) 0.0s
21 U(n) = 17 = lower bound (exact) 0.0s
22 U(n) = 17 = lower bound (exact) 0.0s
23 U(n) = 18 = lower bound (exact) 0.0s
24 U(n) = 18 = lower bound (exact) 0.0s
25 U(n) = 19 = lower bound (exact) 0.0s
26 U(n) = 19 = lower bound (exact) 0.0s
27 U(n) = 20 = lower bound (exact) 0.0s
28 U(n) = 21 = lower bound (exact) 0.0s
29 U(n) = 21 = lower bound (exact) 0.0s
30 U(n) = 22 = lower bound (exact) 0.0s
31 U(n) = 22 = lower bound (exact) 0.0s
32 U(n) = 23 = lower bound (exact) 0.0s
33 U(n) = 23 = lower bound (exact) 0.0s
34 U(n) = 23 = lower bound (exact) 0.0s
35 U(n) = 24 = lower bound (exact) 0.0s
36 U(n) = 24 = lower bound (exact) 0.0s
37 U(n) = 25 = lower bound (exact) 0.0s
38 U(n) = 25 = lower bound (exact) 0.0s
39 U(n) = 26 = lower bound (exact) 0.0s
40 U(n) = 26 = lower bound (exact) 0.0s
41 U(n) = 26  0.0s
42 U(n) = 27  0.0s
43 U(n) = 27  0.0s
44 U(n) = 27  0.0s
45 U(n) = 28  0.0s
46 U(n) = 28  0.0s
47 U(n) = 28  0.0s
48 U(n) = 29  0.0s
49 U(n) = 29  0.0s
50 U(n) = 30  0.0s
51 U(n) = 30  0.0s
52 U(n) = 30  0.0s
53 U(n) = 31  0.0s
54 U(n) = 31  0.0s
55 U(n) = 31  0.0s
56 U(n) = 32  0.0s
57 U(n) = 32  0.0s
58 U(n) = 32  0.0s
59 U(n) = 33  0.0s
60 U(n) = 33  0.0s
61 U(n) = 33  0.0s
62 U(n) = 34  0.0s
63 U(n) = 34  0.0s
64 U(n) = 35  0.0s
65 U(n) = 35  0.0s
66 U(n) = 35  0.0s
67 U(n) = 35  0.0s
68 U(n) = 36  0.0s
69 U(n) = 36  0.0s
70 U(n) = 36  0.0s
71 U(n) = 37  0.0s
72 U(n) = 37  0.0s
73 U(n) = 37  0.0s
74 U(n) = 38  0.0s
75 U(n) = 38  0.0s
76 U(n) = 38  0.0s
77 U(n) = 39  0.0s
78 U(n) = 39  0.0s
79 U(n) = 39  0.0s
80 U(n) = 39  0.0s
81 U(n) = 40  0.0s
82 U(n) = 40  0.0s
83 U(n) = 40  0.0s
84 U(n) = 40  0.0s
85 U(n) = 41  0.0s
86 U(n) = 41  0.0s
87 U(n) = 41  0.0s
88 U(n) = 42  0.0s
89 U(n) = 42  0.0s
90 U(n) = 42  0.0s
91 U(n) = 42  0.0s
92 U(n) = 43  0.0s
93 U(n) = 43  0.0s
94 U(n) = 43  0.0s
95 U(n) = 43  0.0s
96 U(n) = 44  0.0s
97 U(n) = 44  0.0s
98 U(n) = 44  0.0s
99 U(n) = 44  0.0s
100 U(n) = 45  0.0s


==> anc/kstar_verify.py <==
#!/usr/bin/env python3
"""Exact verification of the statements about the permutation threshold k*(n) (Theorem on k*(n)).

  python3 kstar_verify.py [NMAX] [--resume LOG]   (default NMAX = 100; writes kstar_verify.json)
  --resume LOG reuses the upper bounds U(n) printed in a previous log of this script.

1. Witnesses (lower bounds).  Every arrangement in kstar_witnesses.json (14 <= n <= 40) and in
   data_witnesses_variances.json (5 <= n <= 13) is checked to be a permutation of 1..n^2 with all row sums
   M(n) and column deviations gamma != 0.  The order K of vanishing of P_gamma(t) = sum_j gamma_j t^j at t = 1 is
   computed from the binomial moments sum_j C(j,r) gamma_j; the arrangement satisfies the degree-(K-1)
   conditions and is not semi-magic, so k*(n) >= K.
2. Upper bounds.  Lambda_{n,k} = {gamma in Z^n : (t-1)^{k+1} | P_gamma}.  If Lambda_{n,k} contains no nonzero
   vector satisfying the column-feasibility inequalities (F1) |gamma_j| <= n^2(n-1)/2 and (F2) "the p largest
   (smallest) entries sum to at most (at least -) p n (N - p n)/2", then k*(n) <= k.  Every vector satisfying
   (F2) has ||gamma||^2 <= n^5(n^2-1)/12 (majorisation), so it suffices to enumerate the lattice vectors in
   that ball.  LLL reduction (sympy, exact) followed by Fincke--Pohst enumeration with exact rational
   Gram--Schmidt.  Feasibility is monotone in k, so U(n) := 1 + (largest k with a feasible vector).
3. Level n-3 for 18 <= n <= 400 (rank-2 lattices, explicit box), and the range n >= 27 in which the bound
   floor(sqrt(2(n-1) log(n^4/4))) of Theorem 3.7(a) (Schur's bound, Lemma 3.9) gives k*(n) <= n-3.
"""
import json, os, sys, time
from fractions import Fraction as Fr
from math import comb, isqrt, floor, ceil, log
from sympy import Matrix

HERE = os.path.dirname(os.path.abspath(__file__))


def deviations(S):
    n = len(S); N = n * n; M = n * (N + 1) // 2
    assert sorted(v for r in S for v in r) == list(range(1, N + 1))
    rho = [sum(r) - M for r in S]
    gam = [sum(S[i][j] for i in range(n)) - M for j in range(n)]
    return rho, gam


def vanishing_order(g):
    K = 0
    while K < len(g) and sum(comb(j, K) * g[j] for j in range(len(g))) == 0:
        K += 1
    return K


def feasible(g, n):
    N = n * n
    if 2 * max(abs(v) for v in g) > n * n * (n - 1):
        return False
    s = sorted(g, reverse=True); a = b = 0
    for p in range(1, n + 1):
        a += s[p - 1]; b += s[n - p]
        if 2 * a > p * n * (N - p * n) or -2 * b > p * n * (N - p * n):
            return False
    return True


def basis(n, k):
    K = k + 1
    c = [(-1) ** (K - l) * comb(K, l) for l in range(K + 1)]
    B = []
    for i in range(n - K):
        v = [0] * n
        for l, cl in enumerate(c):
            v[i + l] = cl
        B.append(v)
    return B


def has_feasible(n, k):
    """True iff Lambda_{n,k} has a nonzero vector satisfying F1-F2 (exact)."""
    B = basis(n, k)
    if len(B) > 1:
        B = [list(map(int, r)) for r in Matrix(B).lll().tolist()]
    r = len(B)
    dot = lambda u, v: sum(a * b for a, b in zip(u, v))
    Bs, nn, mu = [], [], [[Fr(0)] * r for _ in range(r)]
    for i in range(r):
        v = [Fr(x) for x in B[i]]
        for j in range(i):
            mu[i][j] = dot(B[i], Bs[j]) / nn[j]
            v = [a - mu[i][j] * b for a, b in zip(v, Bs[j])]
        Bs.append(v); nn.append(dot(v, v))
    R2 = Fr(n ** 5 * (n * n - 1), 12)
    x = [0] * r

    def rec(i, partial):
        ci = -sum(x[j] * mu[j][i] for j in range(i + 1, r))
        rem = R2 - partial
        rad = isqrt(int(rem / nn[i])) + 1
        for xi in range(floor(ci) - rad, ceil(ci) + rad + 1):
            q = partial + (xi - ci) ** 2 * nn[i]
            if q > R2:
                continue
            x[i] = xi
            if i == 0:
                if any(x):
                    g = [sum(x[t] * B[t][j] for t in range(r)) for j in range(n)]
                    if feasible(g, n):
                        x[i] = 0
                        return True
            elif rec(i - 1, q):
                x[i] = 0
                return True
        x[i] = 0
        return False

    return rec(r - 1, Fr(0))


def upper_bound(n):
    k = n - 2
    while k >= 1 and not has_feasible(n, k):
        k -= 1
    return k + 1


def level_n_minus_3(n):
    """Exhaustive check of the rank-2 lattice Lambda_{n,n-3}: gamma = (t-1)^{n-2}(a+bt); returns F1-feasible (a,b)."""
    H2 = n * n * (n - 1); K = n - 2
    c = lambda j: (-1) ** (K - j) * comb(K, j) if 0 <= j <= K else 0
    j = K // 2
    A = [[c(j), c(j - 1)], [c(j + 1), c(j)]]
    det = A[0][0] * A[1][1] - A[0][1] * A[1][0]
    amax = H2 * (abs(A[1][1]) + abs(A[0][1])) // (2 * abs(det)) + 1
    bmax = H2 * (abs(A[1][0]) + abs(A[0][0])) // (2 * abs(det)) + 1
    hits = []
    for a in range(-amax, amax + 1):
        for b in range(-bmax, bmax + 1):
            if (a or b) and all(2 * abs(a * c(i) + b * c(i - 1)) <= H2 for i in range(n)):
                hits.append((a, b))
    return hits


def main():
    args = [a for a in sys.argv[1:]]
    resume = {}
    if '--resume' in args:
        import re
        k = args.index('--resume'); logf = args[k + 1]; del args[k:k + 2]
        resume = {int(m.group(1)): int(m.group(2)) for m in re.finditer(r'^(\d+) U\(n\) = (\d+)', open(logf).read(), re.M)}
    NMAX = int(args[0]) if args else 100
    out = {}
    # 1. witnesses
    W = json.load(open(os.path.join(HERE, 'kstar_witnesses.json')))
    O = json.load(open(os.path.join(HERE, 'data_witnesses_variances.json')))['witnesses_k_star_n_minus_1']['squares']
    lower = {}
    for S in list(O.values()) + [w['square'] for w in W.values()]:
        rho, g = deviations(S)
        assert not any(rho) and any(g)
        n = len(S); lower[n] = (vanishing_order(g), max(map(abs, g)))
    out['witness_lower_bounds'] = {n: {'k*>=': lower[n][0], 'max|gamma_j|': lower[n][1], 'F1 bound': n * n * (n - 1) // 2} for n in sorted(lower)}
    print('witnesses verified: n =', sorted(lower))
    # 3. level n-3
    bad = [n for n in range(14, 401) if level_n_minus_3(n)]
    out['level_n_minus_3_not_excluded_14_400'] = bad
    print('level n-3 not excluded by F1 for n in [14,400]:', bad)
    first = None
    for n in range(3, 10 ** 6 + 1):
        ok = (n - 2) ** 2 > 2 * (n - 1) * log(n ** 4 / 4)
        if ok and first is None: first = n
        if not ok: first = None
    out['theorem_a_gives_n_minus_3_from'] = first
    print('Theorem 3.7(a) gives k* <= n-3 for all n in [%d, 10^6]' % first)
    # 2. upper bounds
    U = {}
    for n in range(14, NMAX + 1):
        t = time.time(); U[n] = resume[n] if n in resume else upper_bound(n)
        out['upper_bounds'] = U
        print(n, 'U(n) =', U[n], ('= lower bound (exact)' if n in lower and lower[n][0] == U[n] else ''), '%.1fs' % (time.time() - t), flush=True)
        out['exact'] = {n: U[n] for n in U if n in lower and lower[n][0] == U[n]}
        json.dump(out, open(os.path.join(HERE, 'kstar_verify.json'), 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/kstar_witnesses.json <==
{"14": {"n": 14, "kmax": 11, "kstar": 12, "kstar_upper": 12, "gamma": [1, -11, 54, -154, 275, -297, 132, 132, -297, 275, -154, 54, -11, 1], "supnorm": 297, "bound": 1274, "n_candidates": 7, "square": [[99, 61, 63, 100, 139, 135, 138, 55, 60, 133, 143, 101, 57, 95], [56, 105, 51, 91, 152, 149, 104, 147, 46, 103, 144, 47, 132, 52], [161, 107, 157, 87, 43, 109, 49, 37, 108, 158, 153, 41, 38, 131], [167, 27, 113, 112, 111, 29, 163, 171, 83, 130, 166, 32, 42, 33], [172, 116, 24, 79, 35, 18, 117, 115, 23, 175, 129, 177, 19, 180], [120, 121, 184, 75, 188, 28, 181, 10, 185, 119, 15, 14, 11, 128], [123, 189, 127, 71, 192, 2, 125, 7, 6, 124, 3, 193, 21, 196], [62, 98, 102, 97, 64, 137, 96, 134, 136, 54, 58, 142, 140, 59], [92, 48, 150, 106, 94, 93, 53, 146, 65, 141, 45, 151, 145, 50], [89, 88, 156, 90, 154, 160, 36, 66, 44, 39, 40, 159, 148, 110], [84, 85, 86, 164, 67, 30, 114, 165, 31, 155, 34, 168, 170, 26], [81, 173, 20, 68, 162, 179, 80, 82, 22, 25, 118, 17, 174, 178], [69, 76, 9, 13, 183, 12, 182, 186, 78, 122, 169, 187, 77, 16], [5, 74, 191, 72, 70, 1, 73, 190, 195, 176, 8, 4, 194, 126]], "upper_log": null}, "15": {"n": 15, "kmax": 12, "kstar": 13, "kstar_upper": 13, "gamma": [-1, 12, -65, 208, -429, 572, -429, 0, 429, -572, 429, -208, 65, -12, 1], "supnorm": 572, "bound": 1575, "n_candidates": 2, "square": [[211, 210, 4, 201, 198, 205, 212, 209, 202, 5, 3, 2, 26, 6, 1], [177, 180, 185, 178, 50, 186, 184, 208, 29, 33, 174, 18, 32, 31, 30], [207, 157, 163, 164, 53, 183, 154, 55, 158, 70, 159, 43, 56, 19, 54], [206, 145, 142, 162, 138, 143, 86, 74, 141, 44, 182, 64, 75, 73, 20], [118, 116, 127, 204, 45, 146, 65, 98, 181, 107, 161, 136, 89, 80, 22], [82, 117, 179, 95, 47, 115, 23, 126, 203, 66, 97, 106, 135, 160, 144], [199, 139, 87, 51, 125, 155, 71, 123, 134, 114, 175, 94, 105, 96, 27], [7, 124, 192, 76, 113, 133, 102, 150, 57, 34, 122, 93, 169, 104, 219], [77, 35, 112, 101, 103, 149, 8, 92, 121, 58, 130, 132, 168, 191, 218], [120, 217, 9, 131, 148, 100, 111, 167, 36, 59, 91, 109, 129, 190, 78], [137, 10, 147, 108, 60, 189, 99, 166, 119, 79, 90, 37, 128, 110, 216], [61, 140, 38, 153, 83, 84, 11, 88, 152, 85, 151, 81, 165, 188, 215], [12, 62, 187, 69, 39, 63, 68, 72, 170, 156, 173, 171, 67, 172, 214], [52, 41, 42, 193, 49, 196, 48, 46, 197, 13, 195, 176, 194, 40, 213], [28, 14, 16, 17, 15, 220, 24, 21, 224, 200, 221, 225, 222, 223, 25]], "upper_log": null}, "16": {"n": 16, "kmax": 13, "kstar": 14, "kstar_upper": 14, "gamma": [1, -13, 77, -273, 637, -1001, 1001, -429, -429, 1001, -1001, 637, -273, 77, -13, 1], "supnorm": 1001, "bound": 1920, "n_candidates": 1, "square": [[140, 144, 126, 123, 129, 122, 133, 119, 132, 127, 118, 137, 114, 136, 141, 115], [145, 111, 156, 106, 98, 99, 152, 107, 153, 103, 102, 157, 148, 149, 110, 160], [169, 86, 94, 95, 161, 83, 172, 168, 164, 173, 87, 165, 90, 91, 82, 176], [177, 79, 78, 74, 180, 75, 181, 184, 192, 185, 70, 188, 71, 66, 67, 189], [193, 63, 62, 58, 197, 59, 196, 200, 201, 208, 54, 204, 55, 51, 50, 205], [209, 47, 46, 34, 213, 43, 216, 42, 35, 220, 38, 217, 221, 212, 39, 224], [225, 31, 30, 232, 229, 27, 228, 233, 26, 237, 22, 236, 23, 19, 18, 240], [241, 3, 14, 244, 245, 11, 248, 10, 7, 252, 6, 249, 2, 15, 253, 256], [124, 113, 135, 125, 143, 117, 142, 121, 131, 134, 116, 120, 128, 138, 130, 139], [109, 154, 159, 104, 108, 105, 151, 150, 155, 158, 100, 101, 146, 147, 112, 97], [96, 162, 171, 93, 170, 92, 167, 88, 89, 174, 163, 85, 84, 175, 166, 81], [80, 178, 179, 182, 69, 77, 183, 73, 72, 186, 68, 76, 187, 190, 191, 65], [64, 194, 195, 49, 60, 61, 199, 57, 198, 202, 56, 53, 203, 207, 206, 52], [48, 210, 215, 222, 214, 44, 211, 41, 40, 218, 37, 219, 36, 45, 223, 33], [32, 226, 230, 29, 227, 28, 231, 25, 24, 234, 17, 235, 20, 238, 239, 21], [5, 242, 243, 13, 250, 12, 247, 9, 8, 246, 1, 251, 255, 254, 16, 4]], "upper_log": null}, "17": {"n": 17, "kmax": 14, "kstar": 15, "kstar_upper": 15, "gamma": [-1, 14, -90, 350, -910, 1638, -2002, 1430, 0, -1430, 2002, -1638, 910, -350, 90, -14, 1], "supnorm": 2002, "bound": 2312, "n_candidates": 1, "square": [[261, 262, 5, 270, 4, 266, 3, 271, 30, 2, 272, 1, 273, 258, 274, 6, 7], [37, 233, 241, 242, 234, 244, 21, 269, 38, 33, 243, 35, 230, 34, 237, 58, 36], [206, 64, 216, 82, 209, 218, 22, 268, 210, 61, 240, 50, 65, 63, 62, 217, 212], [190, 186, 191, 189, 85, 196, 23, 215, 87, 75, 267, 51, 239, 195, 86, 102, 88], [177, 52, 194, 174, 106, 214, 76, 175, 118, 96, 265, 25, 238, 173, 107, 105, 170], [168, 97, 159, 148, 121, 213, 26, 236, 150, 77, 264, 54, 178, 112, 193, 130, 139], [149, 114, 158, 138, 98, 211, 27, 235, 176, 129, 263, 55, 192, 79, 167, 147, 127], [157, 119, 128, 171, 103, 231, 31, 187, 146, 59, 259, 83, 137, 126, 155, 166, 207], [136, 89, 145, 156, 108, 282, 39, 224, 154, 8, 251, 66, 201, 125, 182, 165, 134], [162, 109, 144, 164, 40, 250, 9, 200, 135, 90, 281, 67, 223, 124, 133, 181, 153], [161, 68, 123, 180, 10, 249, 41, 222, 163, 91, 280, 110, 199, 132, 143, 152, 141], [140, 69, 142, 151, 111, 248, 42, 198, 221, 92, 279, 11, 179, 122, 160, 169, 131], [116, 115, 117, 185, 93, 220, 43, 183, 120, 70, 278, 12, 247, 113, 197, 184, 172], [99, 202, 95, 204, 94, 277, 13, 219, 104, 44, 205, 71, 203, 101, 100, 246, 188], [228, 208, 225, 80, 72, 245, 14, 229, 78, 45, 276, 73, 227, 84, 74, 81, 226], [53, 232, 60, 253, 48, 255, 15, 275, 252, 47, 257, 46, 56, 254, 256, 57, 49], [24, 260, 32, 28, 19, 284, 18, 289, 283, 16, 287, 17, 288, 20, 29, 285, 286]], "upper_log": null}, "18": {"n": 18, "kmax": 14, "kstar": 15, "kstar_upper": 15, "gamma": [-1, 13, -76, 260, -560, 728, -364, -572, 1430, -1430, 572, 364, -728, 560, -260, 76, -13, 1], "supnorm": 1430, "bound": 2754, "n_candidates": 3, "square": [[165, 164, 218, 207, 213, 117, 212, 115, 106, 159, 163, 111, 109, 209, 221, 114, 105, 217], [168, 167, 155, 169, 206, 110, 226, 100, 97, 223, 227, 101, 92, 91, 235, 95, 231, 232], [171, 172, 173, 151, 205, 103, 237, 87, 240, 77, 241, 83, 81, 245, 249, 86, 78, 246], [255, 204, 177, 147, 176, 175, 69, 263, 72, 254, 259, 251, 67, 96, 260, 64, 73, 63], [179, 265, 181, 143, 203, 89, 180, 59, 268, 50, 269, 55, 54, 272, 276, 58, 51, 273], [183, 184, 185, 82, 202, 280, 46, 39, 277, 139, 281, 43, 42, 284, 47, 38, 288, 285], [187, 201, 75, 135, 31, 189, 289, 35, 293, 34, 292, 188, 30, 296, 297, 27, 26, 300], [191, 192, 193, 131, 19, 200, 301, 22, 304, 18, 305, 23, 15, 308, 309, 68, 14, 312], [195, 197, 196, 321, 7, 320, 127, 11, 316, 10, 317, 199, 6, 313, 2, 3, 61, 324], [162, 161, 160, 118, 116, 211, 166, 210, 208, 108, 112, 220, 216, 113, 107, 219, 214, 104], [158, 157, 156, 170, 98, 215, 102, 224, 225, 99, 119, 228, 230, 234, 94, 233, 93, 90], [154, 153, 152, 174, 120, 244, 88, 238, 239, 85, 84, 242, 222, 80, 79, 247, 248, 76], [66, 121, 148, 178, 149, 150, 256, 252, 253, 71, 70, 74, 258, 229, 65, 261, 262, 62], [146, 60, 144, 182, 122, 236, 145, 52, 267, 57, 56, 275, 271, 53, 49, 274, 270, 266], [142, 141, 140, 186, 123, 243, 48, 279, 278, 45, 44, 282, 286, 41, 40, 283, 287, 37], [138, 137, 136, 299, 124, 250, 36, 29, 291, 33, 32, 294, 190, 290, 28, 298, 295, 25], [134, 133, 132, 194, 125, 257, 21, 16, 306, 24, 307, 302, 20, 17, 303, 310, 311, 13], [130, 129, 128, 198, 126, 264, 12, 322, 315, 9, 319, 318, 8, 314, 4, 323, 5, 1]], "upper_log": null}, "19": {"n": 19, "kmax": 15, "kstar": 16, "kstar_upper": 16, "gamma": [1, -14, 89, -336, 820, -1288, 1092, 208, -2002, 2860, -2002, 208, 1092, -1288, 820, -336, 89, -14, 1], "supnorm": 2860, "bound": 3249, "n_candidates": 1, "square": [[335, 342, 6, 330, 341, 326, 340, 343, 2, 329, 3, 8, 34, 5, 339, 7, 344, 1, 4], [298, 310, 297, 294, 307, 41, 302, 309, 308, 338, 37, 43, 40, 24, 39, 306, 66, 38, 42], [278, 277, 69, 73, 280, 25, 270, 337, 57, 305, 71, 94, 266, 74, 72, 70, 279, 269, 273], [254, 101, 304, 248, 118, 58, 245, 246, 86, 336, 97, 26, 252, 98, 276, 100, 242, 253, 99], [121, 123, 226, 251, 232, 225, 227, 222, 28, 334, 59, 138, 275, 122, 303, 111, 87, 124, 231], [210, 301, 274, 141, 230, 132, 112, 213, 29, 333, 88, 250, 209, 142, 154, 211, 206, 143, 61], [186, 157, 272, 133, 195, 113, 204, 214, 148, 332, 30, 300, 249, 62, 229, 175, 90, 184, 166], [91, 150, 115, 299, 271, 134, 163, 183, 63, 331, 31, 165, 247, 194, 228, 203, 174, 212, 185], [155, 164, 267, 162, 173, 139, 95, 191, 67, 327, 35, 223, 207, 182, 295, 119, 243, 193, 202], [75, 260, 102, 170, 190, 144, 318, 181, 125, 287, 9, 218, 237, 44, 353, 172, 201, 161, 192], [45, 160, 126, 76, 180, 145, 236, 200, 10, 286, 103, 217, 259, 169, 171, 198, 189, 317, 352], [258, 46, 285, 216, 146, 104, 168, 159, 77, 351, 11, 179, 235, 127, 197, 199, 177, 188, 316], [47, 187, 105, 158, 215, 78, 178, 205, 128, 350, 12, 234, 315, 147, 257, 284, 167, 176, 196], [129, 283, 219, 208, 149, 79, 233, 151, 48, 349, 13, 256, 314, 153, 152, 106, 221, 220, 156], [140, 49, 224, 135, 255, 137, 238, 239, 80, 348, 136, 241, 313, 107, 130, 131, 240, 14, 282], [50, 81, 265, 109, 261, 114, 262, 120, 15, 312, 244, 347, 108, 117, 116, 281, 110, 263, 264], [89, 92, 290, 16, 291, 84, 292, 51, 93, 346, 83, 289, 288, 293, 268, 85, 82, 311, 96], [323, 321, 60, 52, 68, 53, 320, 65, 54, 345, 17, 64, 324, 55, 319, 322, 56, 325, 296], [356, 21, 22, 32, 357, 20, 328, 18, 19, 360, 358, 355, 359, 36, 361, 23, 354, 33, 27]], "upper_log": null}, "20": {"n": 20, "kmax": 15, "kstar": 16, "kstar_upper": 16, "gamma": [1, -13, 75, -247, 484, -468, -196, 1300, -1794, 858, 858, -1794, 1300, -196, -468, 484, -247, 75, -13, 1], "supnorm": 1794, "bound": 3800, "n_candidates": 13, "square": [[182, 187, 198, 220, 212, 195, 194, 208, 190, 191, 209, 205, 217, 201, 199, 213, 216, 183, 186, 204], [170, 221, 178, 167, 240, 237, 179, 228, 171, 174, 175, 232, 233, 166, 224, 229, 162, 163, 236, 225], [241, 159, 248, 245, 244, 155, 154, 249, 143, 146, 150, 158, 253, 147, 151, 257, 256, 252, 142, 260], [261, 127, 138, 264, 265, 135, 134, 268, 122, 131, 130, 272, 273, 269, 126, 276, 277, 123, 139, 280], [281, 289, 118, 110, 285, 297, 119, 288, 114, 111, 284, 107, 293, 292, 106, 296, 115, 103, 102, 300], [301, 87, 98, 99, 305, 94, 317, 308, 91, 309, 312, 90, 313, 95, 86, 316, 83, 304, 82, 320], [321, 79, 78, 324, 325, 75, 332, 328, 62, 71, 70, 74, 333, 329, 66, 336, 337, 63, 67, 340], [47, 341, 360, 344, 345, 55, 54, 348, 42, 349, 352, 51, 353, 58, 46, 356, 357, 43, 50, 59], [361, 39, 38, 364, 365, 35, 34, 368, 30, 372, 369, 27, 373, 31, 26, 376, 377, 23, 22, 380], [381, 19, 18, 2, 385, 15, 14, 388, 11, 389, 392, 10, 393, 7, 6, 396, 397, 3, 384, 400], [203, 202, 188, 181, 196, 219, 207, 210, 192, 193, 211, 189, 215, 200, 214, 218, 185, 184, 206, 197], [180, 227, 223, 177, 226, 176, 239, 173, 172, 168, 231, 169, 230, 234, 235, 164, 222, 238, 165, 161], [160, 242, 243, 157, 156, 246, 153, 251, 247, 250, 148, 149, 152, 254, 255, 145, 144, 258, 259, 141], [140, 136, 263, 133, 266, 137, 279, 132, 271, 270, 267, 129, 128, 274, 124, 275, 125, 278, 262, 121], [120, 294, 283, 104, 116, 113, 299, 286, 112, 290, 108, 109, 291, 117, 295, 105, 282, 298, 287, 101], [100, 302, 303, 318, 96, 306, 307, 93, 92, 311, 310, 89, 88, 319, 315, 85, 84, 97, 314, 81], [80, 322, 323, 77, 76, 326, 327, 73, 65, 330, 331, 69, 64, 334, 335, 68, 72, 338, 339, 61], [60, 342, 41, 45, 354, 347, 57, 351, 52, 48, 53, 49, 350, 56, 355, 346, 44, 358, 359, 343], [40, 362, 363, 33, 21, 366, 28, 374, 32, 375, 371, 29, 367, 37, 370, 25, 24, 378, 379, 36], [382, 20, 383, 399, 16, 13, 387, 386, 5, 390, 395, 9, 391, 394, 8, 12, 4, 398, 17, 1]], "upper_log": null}, "21": {"n": 21, "kmax": 16, "kstar": 17, "kstar_upper": 17, "gamma": [-1, 14, -88, 322, -731, 952, -272, -1496, 3094, -2652, 0, 2652, -3094, 1496, 272, -952, 731, -322, 88, -14, 1], "supnorm": 3094, "bound": 4410, "n_candidates": 2, "square": [[6, 417, 416, 419, 406, 421, 420, 8, 418, 1, 38, 412, 5, 3, 7, 2, 422, 405, 402, 4, 9], [41, 380, 383, 379, 46, 384, 370, 375, 382, 47, 366, 369, 43, 415, 45, 381, 74, 48, 44, 42, 27], [337, 338, 81, 64, 342, 349, 348, 77, 347, 78, 350, 414, 28, 106, 346, 83, 80, 79, 334, 378, 82], [413, 306, 345, 309, 320, 29, 111, 114, 319, 109, 110, 313, 97, 317, 318, 113, 377, 134, 112, 310, 65], [411, 282, 139, 293, 140, 141, 294, 286, 376, 66, 137, 316, 138, 344, 292, 126, 98, 288, 285, 158, 31], [272, 178, 291, 267, 161, 343, 271, 151, 315, 99, 265, 410, 127, 374, 266, 164, 262, 163, 162, 68, 32], [249, 409, 69, 270, 181, 290, 194, 253, 373, 250, 251, 314, 33, 246, 341, 101, 152, 128, 172, 183, 182], [340, 254, 235, 269, 224, 408, 197, 153, 312, 102, 188, 372, 34, 226, 215, 70, 173, 130, 244, 206, 289], [214, 371, 268, 103, 174, 407, 205, 190, 311, 155, 71, 252, 35, 234, 243, 131, 223, 225, 203, 339, 287], [231, 107, 247, 222, 242, 283, 195, 202, 335, 39, 403, 307, 75, 263, 233, 213, 204, 135, 367, 179, 159], [165, 84, 327, 232, 221, 277, 201, 142, 432, 10, 230, 258, 49, 300, 241, 212, 358, 184, 115, 210, 393], [220, 211, 326, 229, 50, 240, 200, 11, 257, 166, 185, 431, 143, 299, 276, 116, 238, 85, 357, 209, 392], [51, 219, 298, 239, 144, 391, 237, 117, 430, 12, 217, 256, 167, 325, 356, 86, 208, 228, 186, 199, 275], [297, 118, 245, 227, 87, 390, 207, 355, 274, 52, 216, 236, 13, 198, 429, 168, 145, 324, 187, 218, 255], [193, 53, 88, 196, 14, 273, 296, 119, 389, 169, 189, 428, 191, 248, 146, 259, 354, 260, 261, 192, 323], [15, 89, 180, 388, 147, 295, 176, 120, 427, 264, 279, 322, 54, 281, 278, 171, 175, 280, 170, 177, 353], [321, 55, 160, 156, 157, 154, 149, 148, 387, 121, 90, 352, 16, 426, 284, 303, 304, 301, 150, 305, 302], [351, 308, 17, 132, 328, 331, 124, 125, 425, 56, 123, 330, 122, 332, 133, 91, 329, 129, 136, 386, 333], [18, 57, 336, 93, 108, 104, 92, 96, 363, 100, 105, 362, 94, 361, 364, 95, 360, 359, 385, 365, 424], [61, 396, 76, 72, 397, 58, 60, 67, 423, 73, 395, 400, 59, 398, 63, 368, 401, 394, 19, 62, 399], [434, 23, 26, 404, 21, 25, 22, 36, 440, 20, 433, 439, 24, 441, 37, 436, 435, 40, 438, 437, 30]], "upper_log": null}, "22": {"n": 22, "kmax": 16, "kstar": 17, "kstar_upper": 17, "gamma": [-1, 14, -89, 337, -834, 1377, -1428, 612, 714, -1768, 2210, -2210, 1768, -714, -612, 1428, -1377, 834, -337, 89, -14, 1], "supnorm": 2210, "bound": 5082, "n_candidates": 22, "square": [[244, 239, 243, 175, 302, 308, 303, 297, 245, 307, 185, 187, 171, 299, 184, 181, 176, 311, 316, 170, 179, 313], [247, 153, 235, 330, 167, 296, 321, 151, 157, 180, 331, 165, 248, 161, 325, 162, 156, 249, 322, 317, 327, 335], [251, 345, 134, 139, 143, 147, 231, 133, 252, 253, 341, 148, 336, 339, 142, 353, 344, 349, 350, 137, 295, 173], [255, 257, 256, 355, 294, 166, 227, 123, 114, 125, 369, 129, 119, 364, 358, 128, 120, 363, 367, 115, 359, 372], [260, 384, 388, 373, 380, 99, 102, 259, 98, 110, 376, 159, 377, 103, 223, 293, 111, 381, 107, 385, 106, 261], [263, 86, 292, 219, 90, 152, 83, 264, 94, 404, 393, 265, 87, 91, 400, 95, 396, 401, 397, 82, 389, 392], [66, 70, 268, 215, 267, 145, 71, 291, 412, 420, 409, 269, 75, 408, 67, 416, 79, 74, 405, 417, 78, 413], [271, 428, 50, 211, 424, 436, 63, 290, 62, 58, 425, 59, 429, 51, 421, 273, 54, 55, 433, 138, 272, 432], [275, 277, 289, 207, 34, 445, 42, 276, 46, 39, 441, 47, 437, 35, 448, 449, 38, 452, 131, 440, 43, 444], [280, 468, 18, 203, 19, 453, 124, 31, 23, 26, 457, 27, 464, 279, 460, 288, 22, 30, 461, 456, 281, 465], [2, 283, 3, 199, 285, 477, 287, 6, 469, 15, 473, 11, 476, 7, 14, 480, 284, 472, 481, 10, 117, 484], [240, 178, 241, 298, 314, 174, 310, 309, 301, 304, 188, 183, 300, 306, 169, 177, 186, 242, 172, 246, 182, 315], [238, 236, 323, 250, 150, 332, 305, 320, 328, 160, 164, 324, 237, 318, 158, 334, 189, 155, 168, 329, 154, 163], [234, 132, 233, 136, 135, 232, 144, 337, 338, 146, 149, 352, 348, 343, 190, 351, 346, 254, 140, 342, 312, 141], [230, 228, 370, 371, 113, 319, 191, 116, 356, 126, 130, 229, 360, 118, 122, 366, 365, 121, 357, 258, 362, 127], [375, 104, 97, 262, 105, 326, 386, 378, 379, 109, 374, 112, 226, 192, 100, 382, 108, 383, 101, 225, 387, 224], [222, 81, 221, 266, 391, 333, 93, 390, 399, 96, 394, 92, 395, 193, 220, 398, 88, 85, 84, 402, 403, 89], [218, 65, 216, 194, 72, 340, 80, 406, 407, 68, 410, 76, 217, 270, 414, 73, 415, 411, 77, 418, 419, 69], [274, 427, 212, 423, 422, 347, 61, 195, 434, 64, 431, 214, 426, 52, 56, 430, 60, 435, 57, 53, 213, 49], [210, 438, 208, 278, 196, 354, 446, 439, 209, 45, 447, 37, 442, 40, 33, 451, 44, 443, 48, 450, 36, 41], [204, 462, 467, 282, 197, 463, 32, 466, 455, 29, 458, 28, 459, 454, 17, 205, 361, 24, 20, 21, 206, 25], [475, 8, 482, 286, 1, 368, 5, 470, 471, 483, 200, 12, 474, 198, 202, 478, 16, 479, 4, 13, 201, 9]], "upper_log": null}, "23": {"n": 23, "kmax": 17, "kstar": 18, "kstar_upper": 18, "gamma": [2, -29, 190, -734, 1814, -2841, 2346, 408, -3468, 3638, -884, -884, -884, 3638, -3468, 408, 2346, -2841, 1814, -734, 190, -29, 2], "supnorm": 3638, "bound": 5819, "n_candidates": 3, "square": [[501, 507, 503, 489, 505, 3, 504, 486, 1, 497, 8, 2, 4, 502, 7, 6, 508, 5, 506, 9, 10, 490, 42], [500, 446, 463, 449, 466, 46, 462, 460, 49, 456, 465, 47, 45, 461, 48, 51, 464, 50, 450, 53, 52, 82, 30], [499, 424, 88, 413, 427, 91, 426, 459, 86, 419, 414, 71, 85, 423, 87, 410, 428, 90, 425, 92, 118, 31, 89], [498, 458, 394, 382, 422, 125, 393, 390, 121, 378, 108, 381, 72, 386, 123, 124, 392, 32, 391, 150, 127, 122, 126], [357, 457, 361, 363, 350, 73, 389, 362, 153, 496, 354, 353, 157, 421, 34, 156, 364, 158, 178, 154, 109, 155, 141], [332, 455, 420, 185, 360, 326, 338, 337, 183, 336, 330, 329, 181, 495, 184, 182, 388, 170, 202, 142, 110, 75, 35], [206, 454, 418, 143, 359, 171, 315, 316, 36, 311, 309, 310, 205, 494, 207, 208, 222, 195, 335, 387, 112, 76, 306], [226, 453, 417, 294, 358, 113, 314, 290, 37, 295, 385, 293, 225, 493, 172, 238, 227, 196, 216, 145, 334, 297, 77], [259, 452, 232, 384, 356, 38, 313, 288, 217, 416, 268, 298, 250, 492, 270, 279, 241, 197, 174, 146, 114, 78, 333], [267, 451, 415, 287, 355, 218, 312, 296, 175, 491, 247, 249, 258, 383, 39, 234, 331, 199, 278, 147, 115, 79, 269], [119, 447, 411, 275, 351, 179, 307, 291, 43, 379, 248, 257, 277, 487, 266, 239, 327, 203, 223, 151, 246, 83, 286], [245, 54, 186, 128, 344, 93, 209, 265, 228, 519, 256, 285, 274, 276, 11, 302, 321, 159, 371, 402, 437, 476, 254], [244, 55, 210, 129, 264, 187, 343, 229, 253, 518, 160, 273, 282, 475, 12, 301, 320, 94, 284, 401, 436, 255, 370], [261, 56, 188, 95, 342, 211, 300, 230, 13, 263, 272, 281, 283, 319, 252, 474, 369, 161, 517, 400, 435, 243, 130], [262, 57, 96, 131, 260, 289, 341, 231, 14, 271, 280, 299, 242, 251, 162, 473, 318, 212, 368, 399, 434, 189, 516], [292, 58, 235, 367, 163, 190, 340, 433, 97, 515, 132, 233, 304, 303, 15, 240, 317, 213, 236, 398, 305, 472, 237], [323, 59, 98, 214, 164, 191, 308, 215, 219, 514, 220, 221, 324, 339, 16, 322, 325, 224, 366, 133, 432, 471, 397], [201, 60, 99, 165, 134, 204, 328, 192, 194, 345, 200, 17, 348, 365, 198, 346, 347, 193, 349, 396, 431, 470, 513], [18, 61, 100, 135, 376, 166, 352, 168, 169, 430, 176, 177, 375, 512, 173, 373, 374, 167, 180, 395, 377, 469, 372], [380, 62, 468, 140, 139, 137, 404, 19, 136, 407, 148, 149, 408, 406, 144, 101, 405, 138, 409, 152, 429, 403, 511], [20, 63, 439, 105, 412, 104, 445, 438, 106, 467, 111, 117, 102, 440, 107, 442, 443, 103, 444, 116, 120, 441, 510], [65, 448, 21, 64, 478, 66, 477, 67, 69, 483, 80, 81, 485, 481, 74, 482, 484, 68, 479, 70, 480, 84, 509], [22, 29, 23, 24, 524, 33, 521, 41, 28, 527, 40, 488, 25, 529, 26, 520, 526, 27, 528, 523, 522, 525, 44]], "upper_log": null}, "24": {"n": 24, "kmax": 17, "kstar": 18, "kstar_upper": 18, "gamma": [1, -14, 88, -323, 745, -1040, 594, 765, -2142, 2380, -1496, 442, 442, -1496, 2380, -2142, 765, 594, -1040, 745, -323, 88, -14, 1], "supnorm": 2380, "bound": 6624, "n_candidates": 38, "square": [[283, 287, 308, 304, 296, 278, 289, 293, 305, 271, 274, 286, 312, 275, 282, 292, 309, 279, 267, 266, 300, 270, 297, 301], [329, 333, 325, 321, 317, 251, 255, 320, 316, 250, 258, 247, 242, 332, 259, 328, 324, 246, 243, 262, 254, 313, 263, 336], [360, 239, 349, 340, 341, 227, 223, 344, 345, 356, 219, 230, 352, 218, 353, 348, 226, 234, 222, 231, 337, 238, 235, 357], [365, 202, 195, 207, 214, 210, 372, 211, 361, 203, 384, 368, 373, 194, 199, 369, 381, 364, 206, 377, 380, 215, 198, 376], [392, 174, 190, 388, 393, 182, 385, 186, 389, 191, 187, 405, 396, 179, 178, 408, 397, 171, 183, 404, 401, 175, 170, 400], [409, 425, 154, 167, 412, 155, 421, 416, 417, 413, 163, 429, 428, 158, 166, 424, 151, 150, 159, 162, 420, 146, 147, 432], [433, 143, 142, 444, 437, 139, 138, 440, 441, 448, 135, 134, 445, 131, 436, 130, 449, 127, 126, 453, 452, 123, 122, 456], [99, 119, 469, 460, 457, 115, 465, 464, 111, 461, 473, 118, 468, 107, 106, 480, 472, 103, 102, 476, 477, 114, 98, 110], [94, 90, 504, 75, 485, 91, 95, 488, 87, 489, 86, 484, 493, 83, 496, 82, 497, 500, 78, 74, 501, 492, 79, 481], [505, 71, 70, 55, 509, 67, 520, 512, 63, 513, 62, 516, 517, 59, 525, 58, 521, 508, 54, 524, 66, 51, 50, 528], [529, 47, 533, 532, 46, 43, 42, 536, 39, 545, 38, 540, 541, 35, 537, 34, 544, 31, 30, 548, 549, 27, 26, 552], [553, 23, 22, 556, 557, 7, 18, 560, 15, 561, 14, 564, 565, 11, 568, 10, 573, 19, 6, 572, 569, 3, 2, 576], [288, 290, 307, 285, 294, 273, 276, 284, 269, 311, 306, 277, 295, 302, 303, 272, 299, 280, 298, 268, 291, 310, 281, 265], [264, 331, 334, 260, 261, 318, 314, 257, 256, 319, 323, 253, 252, 326, 327, 249, 248, 322, 330, 245, 244, 335, 315, 241], [240, 221, 343, 355, 229, 225, 339, 233, 350, 342, 220, 228, 236, 346, 351, 347, 224, 354, 237, 338, 232, 358, 359, 217], [208, 362, 205, 374, 212, 366, 367, 209, 216, 378, 193, 379, 197, 204, 375, 201, 200, 370, 371, 196, 383, 363, 382, 213], [192, 173, 387, 184, 188, 391, 185, 390, 189, 394, 395, 181, 177, 398, 399, 180, 407, 402, 403, 176, 172, 406, 386, 169], [168, 410, 423, 427, 165, 414, 149, 161, 160, 152, 419, 148, 145, 422, 411, 153, 164, 426, 418, 415, 157, 430, 431, 156], [144, 434, 454, 141, 140, 455, 439, 137, 136, 129, 133, 442, 132, 125, 447, 128, 443, 450, 451, 435, 124, 446, 438, 121], [463, 458, 109, 117, 466, 113, 120, 479, 112, 462, 100, 459, 108, 470, 471, 97, 105, 474, 116, 101, 104, 478, 475, 467], [483, 487, 76, 502, 89, 491, 482, 92, 88, 490, 486, 73, 85, 494, 495, 81, 80, 77, 499, 498, 84, 93, 503, 96], [52, 506, 507, 53, 64, 510, 523, 65, 68, 514, 518, 61, 60, 515, 519, 57, 69, 511, 522, 56, 72, 526, 527, 49], [48, 530, 44, 33, 539, 543, 542, 41, 32, 538, 37, 531, 535, 36, 534, 45, 40, 550, 547, 29, 28, 546, 551, 25], [24, 555, 562, 21, 558, 20, 559, 571, 17, 574, 5, 13, 12, 8, 567, 9, 566, 570, 16, 563, 4, 554, 575, 1]], "upper_log": null}, "25": {"n": 25, "kmax": 18, "kstar": 19, "kstar_upper": 19, "gamma": [-1, 15, -102, 411, -1068, 1785, -1634, -171, 2907, -4522, 3876, -1938, 0, 1938, -3876, 4522, -2907, 171, 1634, -1785, 1068, -411, 102, -15, 1], "supnorm": 4522, "bound": 7500, "n_candidates": 5, "square": [[602, 599, 596, 582, 9, 601, 2, 595, 598, 3, 600, 7, 581, 578, 1, 594, 5, 4, 597, 11, 590, 6, 8, 10, 46], [555, 553, 90, 549, 55, 552, 53, 537, 545, 52, 593, 50, 538, 534, 49, 554, 51, 58, 550, 57, 551, 56, 54, 556, 33], [592, 548, 498, 508, 97, 512, 96, 497, 509, 34, 504, 94, 511, 494, 95, 510, 98, 100, 514, 78, 93, 99, 513, 101, 130], [79, 547, 467, 458, 476, 472, 461, 119, 136, 137, 507, 134, 475, 462, 135, 474, 473, 471, 138, 139, 133, 140, 166, 591, 35], [426, 546, 506, 470, 442, 156, 589, 439, 441, 173, 434, 438, 169, 171, 170, 440, 172, 174, 429, 175, 198, 430, 120, 80, 37], [82, 206, 505, 469, 401, 398, 409, 411, 410, 203, 588, 402, 38, 204, 202, 412, 189, 226, 205, 544, 201, 157, 437, 121, 405], [231, 380, 503, 229, 377, 408, 374, 218, 378, 39, 468, 158, 230, 190, 232, 384, 233, 436, 250, 386, 543, 83, 123, 385, 587], [466, 542, 502, 253, 358, 435, 124, 407, 364, 40, 254, 357, 363, 256, 255, 586, 219, 270, 359, 191, 243, 354, 383, 84, 160], [585, 161, 501, 465, 433, 406, 382, 362, 338, 41, 345, 342, 343, 273, 275, 286, 264, 274, 244, 220, 193, 541, 125, 85, 341], [381, 289, 316, 464, 432, 404, 327, 361, 346, 126, 500, 336, 540, 298, 307, 584, 280, 222, 245, 265, 194, 162, 318, 86, 42], [583, 539, 499, 360, 431, 315, 247, 403, 344, 43, 335, 306, 87, 297, 295, 463, 282, 266, 379, 223, 195, 163, 127, 317, 326], [314, 131, 495, 459, 427, 355, 375, 399, 325, 47, 579, 294, 296, 305, 323, 339, 287, 271, 251, 227, 199, 167, 535, 91, 334], [324, 59, 102, 176, 257, 350, 234, 293, 614, 302, 369, 304, 313, 567, 12, 419, 333, 141, 276, 392, 450, 485, 524, 322, 207], [60, 13, 103, 368, 177, 208, 235, 258, 349, 303, 301, 312, 321, 332, 142, 613, 277, 449, 391, 418, 330, 484, 523, 566, 292], [331, 329, 565, 143, 178, 483, 209, 259, 348, 14, 311, 390, 309, 417, 291, 612, 278, 448, 320, 367, 104, 522, 236, 61, 300], [15, 290, 105, 144, 179, 308, 237, 210, 279, 310, 319, 328, 564, 260, 299, 611, 62, 347, 389, 416, 366, 482, 447, 337, 521], [365, 415, 106, 351, 180, 211, 238, 261, 352, 285, 481, 283, 284, 353, 16, 446, 288, 63, 388, 145, 281, 340, 520, 563, 610], [17, 64, 107, 370, 181, 372, 239, 356, 519, 263, 480, 267, 609, 371, 146, 414, 212, 262, 387, 272, 445, 269, 373, 562, 268], [396, 65, 108, 147, 182, 213, 376, 240, 444, 241, 608, 249, 242, 393, 18, 394, 246, 413, 252, 397, 395, 479, 248, 561, 518], [19, 66, 214, 422, 183, 400, 421, 215, 425, 216, 424, 224, 420, 423, 109, 517, 221, 443, 225, 228, 478, 217, 148, 560, 607], [20, 606, 110, 149, 428, 184, 185, 453, 455, 188, 456, 197, 196, 451, 186, 477, 67, 454, 457, 192, 516, 452, 200, 559, 187], [164, 68, 111, 515, 152, 153, 150, 151, 488, 21, 492, 168, 159, 490, 165, 493, 154, 489, 487, 460, 486, 155, 491, 558, 605], [22, 112, 496, 69, 122, 529, 129, 113, 530, 116, 557, 128, 117, 528, 118, 527, 114, 525, 532, 132, 526, 531, 115, 533, 604], [570, 89, 92, 71, 576, 569, 74, 70, 573, 77, 572, 88, 76, 536, 72, 577, 81, 571, 574, 75, 568, 23, 575, 73, 603], [625, 623, 26, 45, 24, 616, 25, 27, 622, 29, 624, 31, 44, 580, 36, 621, 32, 619, 620, 30, 615, 617, 618, 48, 28]], "upper_log": null}, "26": {"n": 26, "kmax": 18, "kstar": 19, "kstar_upper": 19, "gamma": [-1, 14, -87, 309, -657, 717, 151, -1805, 2736, -1615, -646, 1938, -1938, 1938, -1938, 646, 1615, -2736, 1805, -151, -717, 657, -309, 87, -14, 1], "supnorm": 2736, "bound": 8450, "n_candidates": 49, "square": [[335, 267, 253, 339, 414, 271, 408, 257, 270, 413, 409, 403, 341, 405, 273, 265, 261, 262, 419, 256, 417, 422, 423, 340, 251, 427], [344, 239, 345, 331, 450, 402, 433, 248, 247, 266, 431, 233, 243, 428, 343, 445, 234, 436, 437, 237, 242, 441, 447, 229, 228, 442], [348, 349, 473, 461, 401, 456, 455, 225, 223, 451, 214, 347, 219, 459, 464, 259, 215, 209, 465, 211, 220, 469, 470, 206, 205, 327], [352, 195, 323, 351, 400, 252, 475, 496, 200, 484, 487, 186, 191, 483, 478, 479, 353, 192, 489, 187, 201, 492, 493, 183, 182, 197], [355, 357, 319, 500, 399, 245, 497, 179, 170, 175, 501, 356, 174, 508, 509, 171, 178, 516, 504, 166, 513, 512, 163, 162, 167, 505], [359, 360, 361, 315, 398, 238, 517, 151, 529, 159, 147, 146, 154, 524, 525, 150, 520, 158, 528, 155, 521, 532, 533, 143, 142, 536], [363, 365, 135, 123, 139, 231, 549, 138, 552, 553, 541, 134, 130, 544, 364, 397, 122, 545, 537, 311, 126, 540, 548, 127, 131, 556], [368, 396, 369, 307, 111, 224, 557, 119, 118, 561, 107, 115, 114, 564, 565, 560, 110, 568, 569, 367, 102, 572, 573, 103, 106, 576], [82, 395, 94, 371, 372, 217, 577, 99, 98, 581, 588, 580, 95, 584, 585, 592, 90, 593, 589, 86, 373, 596, 87, 303, 83, 91], [70, 394, 616, 608, 377, 376, 375, 78, 601, 299, 612, 74, 67, 604, 66, 71, 62, 79, 609, 210, 75, 613, 600, 63, 597, 605], [379, 617, 620, 295, 381, 203, 393, 55, 628, 625, 380, 632, 54, 624, 59, 629, 50, 47, 51, 633, 46, 621, 58, 43, 42, 636], [637, 392, 384, 23, 31, 22, 34, 26, 648, 30, 641, 645, 39, 644, 35, 385, 640, 196, 649, 291, 27, 652, 383, 38, 653, 656], [391, 387, 6, 287, 15, 660, 657, 19, 668, 11, 189, 665, 10, 664, 14, 388, 661, 18, 669, 7, 389, 673, 672, 3, 2, 676], [337, 410, 336, 412, 342, 269, 420, 406, 407, 415, 272, 416, 421, 338, 263, 274, 426, 255, 260, 258, 254, 268, 264, 424, 404, 250], [333, 249, 332, 411, 241, 449, 230, 430, 440, 275, 246, 227, 346, 444, 232, 438, 429, 236, 235, 443, 434, 240, 244, 448, 435, 334], [329, 330, 328, 213, 276, 418, 226, 472, 454, 221, 222, 350, 468, 207, 216, 462, 463, 466, 212, 457, 204, 218, 458, 452, 471, 208], [326, 482, 193, 494, 277, 490, 202, 181, 477, 198, 199, 480, 486, 185, 325, 190, 324, 485, 188, 354, 491, 194, 184, 495, 425, 476], [322, 507, 321, 278, 510, 515, 180, 498, 503, 177, 176, 358, 432, 164, 172, 320, 506, 169, 168, 502, 511, 165, 173, 514, 499, 161], [318, 317, 316, 439, 279, 362, 148, 518, 519, 145, 531, 522, 523, 152, 157, 526, 527, 149, 160, 530, 144, 153, 156, 534, 535, 141], [312, 280, 539, 543, 313, 446, 140, 538, 125, 137, 136, 546, 542, 124, 314, 366, 547, 129, 128, 550, 551, 132, 133, 554, 555, 121], [310, 309, 308, 370, 570, 453, 117, 558, 559, 120, 116, 571, 562, 105, 112, 566, 563, 109, 108, 281, 567, 113, 104, 574, 575, 101], [594, 305, 304, 306, 282, 460, 595, 578, 579, 97, 586, 582, 583, 85, 92, 96, 587, 89, 93, 591, 84, 88, 590, 374, 81, 100], [598, 302, 69, 283, 301, 72, 378, 64, 607, 77, 76, 602, 603, 300, 610, 61, 599, 65, 615, 467, 611, 80, 68, 614, 73, 606], [56, 297, 57, 382, 284, 474, 60, 618, 619, 298, 296, 622, 41, 631, 49, 45, 627, 53, 626, 44, 52, 635, 630, 634, 623, 48], [292, 294, 642, 651, 293, 650, 40, 37, 638, 28, 36, 285, 21, 481, 32, 646, 647, 29, 639, 386, 643, 24, 33, 654, 655, 25], [290, 20, 671, 17, 288, 663, 289, 8, 658, 390, 16, 662, 4, 488, 9, 666, 675, 12, 659, 670, 286, 13, 5, 674, 667, 1]], "upper_log": null}, "27": {"n": 27, "kmax": 19, "kstar": 20, "kstar_upper": 20, "gamma": [1, -15, 101, -396, 966, -1374, 566, 1956, -4541, 4351, -969, -2584, 3876, -3876, 3876, -2584, -969, 4351, -4541, 1956, 566, -1374, 966, -396, 101, -15, 1], "supnorm": 4541, "bound": 9477, "n_candidates": 9, "square": [[701, 695, 12, 696, 697, 4, 700, 681, 1, 704, 8, 7, 703, 6, 678, 2, 3, 691, 10, 702, 682, 11, 698, 5, 9, 699, 50], [694, 61, 58, 651, 650, 647, 653, 634, 36, 648, 654, 60, 652, 54, 633, 53, 55, 630, 59, 646, 56, 62, 57, 98, 63, 649, 642], [608, 109, 590, 607, 603, 602, 606, 605, 37, 601, 110, 107, 604, 101, 589, 102, 103, 645, 85, 597, 693, 108, 104, 586, 142, 106, 105], [550, 644, 130, 564, 566, 562, 556, 600, 149, 561, 560, 153, 692, 146, 549, 145, 147, 546, 152, 151, 148, 150, 565, 182, 563, 86, 38], [514, 643, 690, 559, 525, 527, 192, 510, 87, 524, 523, 526, 599, 185, 513, 186, 171, 528, 190, 519, 191, 189, 218, 40, 131, 188, 187], [689, 227, 641, 89, 522, 478, 494, 482, 208, 491, 490, 493, 486, 222, 481, 226, 598, 492, 225, 172, 223, 250, 224, 221, 132, 558, 41], [454, 640, 596, 258, 521, 464, 450, 489, 90, 462, 461, 457, 688, 134, 453, 253, 255, 557, 257, 463, 278, 241, 209, 173, 254, 256, 42], [438, 639, 595, 284, 520, 302, 460, 429, 43, 437, 687, 432, 430, 426, 488, 282, 283, 555, 285, 281, 270, 242, 210, 175, 135, 91, 436], [308, 638, 411, 554, 518, 410, 459, 435, 406, 416, 295, 243, 136, 44, 487, 305, 306, 686, 322, 415, 271, 594, 212, 176, 307, 92, 409], [685, 637, 593, 553, 517, 325, 458, 434, 93, 390, 177, 395, 397, 137, 485, 326, 327, 338, 316, 296, 272, 245, 213, 393, 45, 414, 394], [684, 388, 592, 350, 516, 413, 456, 332, 341, 398, 370, 379, 368, 214, 552, 359, 636, 484, 317, 297, 274, 246, 94, 178, 138, 46, 433], [683, 635, 591, 551, 515, 431, 139, 483, 358, 396, 378, 387, 369, 334, 412, 275, 347, 349, 318, 299, 455, 247, 215, 179, 367, 95, 47], [679, 631, 587, 547, 511, 479, 451, 427, 303, 391, 386, 346, 366, 219, 357, 375, 323, 339, 51, 407, 279, 251, 377, 183, 143, 99, 348], [421, 259, 365, 154, 193, 228, 502, 376, 309, 576, 345, 354, 374, 111, 356, 385, 286, 471, 13, 444, 64, 328, 537, 402, 619, 666, 717], [14, 401, 364, 155, 420, 112, 373, 287, 310, 536, 353, 355, 229, 470, 382, 384, 65, 575, 194, 344, 260, 501, 665, 329, 618, 443, 716], [343, 66, 664, 156, 195, 230, 419, 15, 311, 330, 361, 363, 617, 381, 383, 535, 372, 400, 261, 442, 352, 500, 469, 574, 288, 113, 715], [16, 331, 114, 157, 196, 231, 262, 389, 312, 360, 362, 371, 380, 289, 418, 351, 67, 399, 342, 441, 468, 499, 534, 714, 616, 663, 573], [17, 68, 115, 158, 197, 232, 263, 440, 313, 392, 333, 335, 615, 417, 405, 404, 403, 713, 336, 337, 467, 498, 533, 572, 340, 662, 290], [18, 69, 321, 159, 408, 233, 264, 291, 198, 712, 315, 319, 116, 661, 425, 424, 423, 439, 324, 422, 320, 571, 532, 497, 614, 466, 314], [304, 445, 117, 446, 448, 234, 70, 531, 292, 660, 293, 294, 428, 265, 449, 465, 447, 160, 199, 19, 300, 496, 301, 570, 613, 298, 711], [20, 71, 659, 161, 473, 235, 476, 277, 267, 569, 269, 273, 710, 266, 477, 280, 612, 475, 200, 474, 452, 495, 530, 276, 472, 118, 268], [21, 72, 119, 709, 201, 480, 236, 252, 238, 506, 162, 244, 658, 249, 529, 504, 508, 568, 237, 503, 505, 239, 509, 507, 611, 240, 248], [120, 544, 204, 163, 512, 207, 73, 216, 205, 541, 567, 22, 545, 211, 538, 217, 542, 543, 206, 540, 539, 203, 220, 202, 610, 657, 708], [23, 184, 121, 548, 165, 164, 584, 180, 168, 581, 170, 174, 583, 167, 585, 166, 181, 609, 169, 580, 577, 578, 582, 707, 579, 656, 74], [24, 627, 588, 126, 123, 141, 125, 624, 127, 625, 144, 129, 629, 122, 706, 140, 75, 620, 128, 621, 626, 622, 623, 133, 124, 655, 628], [100, 84, 80, 77, 83, 76, 671, 670, 81, 674, 78, 25, 677, 96, 672, 79, 632, 668, 88, 675, 676, 82, 669, 667, 705, 97, 673], [728, 32, 39, 27, 26, 34, 29, 722, 31, 725, 35, 28, 680, 52, 729, 48, 719, 726, 30, 724, 723, 33, 721, 720, 718, 727, 49]], "upper_log": null}, "28": {"n": 28, "kmax": 20, "kstar": 21, "kstar_upper": 21, "gamma": [-1, 16, -116, 497, -1362, 2340, -1940, -1390, 6497, -8892, 5320, 1615, -6460, 7752, -7752, 6460, -1615, -5320, 8892, -6497, 1390, 1940, -2340, 1362, -497, 116, -16, 1], "supnorm": 8892, "bound": 10584, "n_candidates": 1, "square": [[251, 347, 371, 624, 398, 572, 9, 333, 751, 196, 413, 388, 117, 682, 102, 735, 471, 148, 685, 30, 567, 433, 305, 77, 490, 224, 551, 720], [338, 646, 474, 257, 211, 716, 418, 358, 713, 89, 496, 696, 186, 560, 87, 489, 210, 107, 768, 245, 609, 641, 247, 27, 602, 501, 120, 179], [414, 468, 636, 548, 124, 585, 466, 269, 339, 170, 675, 340, 238, 774, 259, 629, 144, 332, 723, 31, 460, 197, 157, 565, 512, 164, 159, 612], [391, 513, 659, 267, 230, 255, 426, 314, 649, 21, 492, 503, 670, 762, 133, 642, 430, 56, 737, 63, 178, 297, 293, 702, 222, 150, 579, 356], [352, 582, 151, 497, 402, 542, 104, 711, 487, 10, 664, 173, 135, 628, 16, 752, 390, 263, 616, 40, 378, 304, 323, 748, 177, 518, 407, 620], [448, 253, 155, 537, 301, 619, 718, 451, 761, 24, 532, 745, 208, 604, 58, 725, 530, 292, 493, 146, 37, 154, 75, 342, 554, 11, 564, 653], [557, 405, 149, 571, 403, 510, 328, 404, 519, 121, 707, 480, 130, 666, 88, 689, 190, 93, 721, 231, 499, 684, 19, 784, 137, 84, 573, 248], [615, 349, 92, 330, 703, 335, 502, 83, 362, 46, 260, 594, 367, 566, 213, 756, 376, 85, 760, 223, 606, 511, 280, 94, 588, 558, 205, 531], [454, 114, 79, 383, 172, 517, 180, 393, 741, 38, 679, 174, 298, 773, 4, 771, 453, 54, 758, 385, 578, 470, 68, 583, 256, 525, 541, 549], [438, 316, 228, 229, 671, 334, 217, 491, 652, 39, 201, 467, 86, 674, 34, 607, 246, 169, 704, 72, 734, 722, 387, 699, 278, 274, 515, 506], [553, 59, 432, 32, 650, 239, 449, 749, 740, 26, 776, 458, 161, 726, 99, 680, 240, 95, 676, 22, 315, 291, 476, 637, 427, 389, 262, 331], [42, 473, 377, 422, 167, 218, 101, 64, 731, 136, 779, 576, 264, 618, 69, 658, 273, 364, 643, 176, 562, 443, 160, 539, 478, 277, 617, 763], [640, 308, 295, 639, 45, 78, 100, 343, 744, 116, 464, 697, 302, 570, 198, 694, 384, 286, 692, 106, 635, 691, 504, 428, 462, 105, 456, 8], [139, 783, 289, 188, 399, 412, 621, 366, 577, 51, 486, 687, 141, 765, 185, 379, 574, 23, 611, 28, 533, 743, 138, 357, 488, 507, 140, 380], [555, 322, 237, 441, 307, 535, 200, 524, 656, 76, 508, 382, 103, 592, 53, 733, 591, 233, 648, 435, 324, 445, 225, 204, 346, 587, 327, 401], [475, 546, 431, 520, 534, 630, 232, 241, 395, 13, 569, 406, 49, 695, 183, 651, 236, 5, 772, 7, 111, 450, 207, 523, 717, 373, 538, 481], [457, 44, 216, 351, 673, 459, 429, 469, 354, 74, 447, 596, 82, 710, 242, 672, 318, 166, 601, 126, 552, 614, 265, 421, 654, 655, 175, 168], [43, 681, 258, 226, 345, 212, 294, 6, 698, 15, 623, 662, 90, 638, 97, 627, 341, 134, 750, 285, 563, 600, 667, 561, 162, 423, 444, 545], [219, 221, 310, 634, 191, 550, 299, 495, 631, 14, 544, 766, 73, 420, 57, 715, 98, 91, 780, 112, 608, 353, 202, 465, 482, 663, 777, 220], [625, 288, 392, 693, 281, 605, 2, 645, 770, 52, 730, 463, 17, 589, 96, 516, 408, 35, 775, 113, 461, 350, 268, 521, 61, 485, 244, 505], [147, 199, 547, 415, 283, 311, 439, 370, 701, 131, 668, 81, 128, 778, 182, 767, 472, 279, 781, 437, 326, 526, 677, 416, 227, 300, 209, 193], [529, 484, 714, 374, 145, 660, 215, 400, 355, 12, 728, 363, 1, 729, 67, 455, 705, 249, 754, 115, 622, 397, 33, 590, 369, 303, 419, 203], [290, 156, 581, 361, 477, 411, 657, 336, 782, 48, 700, 678, 60, 719, 271, 598, 47, 396, 742, 143, 344, 584, 152, 381, 181, 368, 252, 275], [494, 417, 543, 321, 243, 724, 317, 118, 738, 250, 580, 266, 119, 610, 109, 727, 434, 436, 732, 71, 522, 440, 309, 296, 171, 509, 424, 70], [319, 329, 446, 110, 647, 739, 483, 129, 712, 50, 425, 189, 165, 706, 108, 708, 287, 409, 755, 282, 234, 206, 559, 270, 597, 194, 306, 626], [669, 556, 540, 690, 359, 394, 195, 66, 528, 41, 769, 142, 55, 746, 36, 442, 123, 595, 753, 132, 184, 665, 500, 153, 254, 747, 498, 158], [410, 633, 736, 479, 187, 593, 284, 20, 757, 214, 709, 372, 163, 683, 65, 313, 18, 3, 764, 375, 235, 192, 586, 337, 276, 613, 312, 661], [125, 514, 536, 348, 80, 575, 365, 452, 644, 25, 686, 261, 122, 759, 127, 320, 386, 272, 688, 62, 603, 527, 568, 632, 325, 599, 360, 29]], "upper_log": null}, "29": {"n": 29, "kmax": 20, "kstar": 21, "kstar_upper": 21, "gamma": [-2, 31, -217, 895, -2360, 3948, -3532, -388, 5332, -6405, 3363, -1957, 4522, -5168, 0, 5168, -4522, 1957, -3363, 6405, -5332, 388, 3532, -3948, 2360, -895, 217, -31, 2], "supnorm": 6405, "bound": 11774, "n_candidates": 6, "square": [[786, 1, 808, 805, 5, 809, 2, 807, 813, 10, 814, 4, 811, 8, 9, 790, 7, 806, 13, 810, 3, 789, 812, 54, 804, 6, 11, 800, 12], [803, 57, 68, 758, 39, 757, 65, 752, 756, 61, 734, 59, 754, 62, 737, 738, 60, 751, 58, 760, 63, 67, 759, 106, 755, 747, 66, 753, 64], [802, 750, 707, 708, 119, 698, 111, 709, 702, 113, 705, 689, 703, 109, 690, 710, 112, 117, 110, 704, 118, 116, 686, 92, 706, 114, 154, 40, 115], [801, 749, 701, 642, 664, 663, 164, 661, 660, 161, 658, 159, 653, 157, 645, 646, 160, 657, 162, 659, 158, 163, 662, 165, 93, 198, 141, 166, 41], [622, 202, 700, 621, 602, 799, 208, 207, 619, 94, 618, 204, 617, 186, 606, 748, 203, 205, 206, 620, 43, 612, 656, 209, 238, 201, 142, 616, 605], [566, 241, 699, 655, 575, 579, 245, 247, 582, 227, 248, 583, 580, 242, 569, 581, 746, 243, 244, 798, 246, 584, 615, 274, 570, 187, 143, 44, 96], [797, 745, 697, 542, 614, 578, 534, 228, 549, 188, 547, 550, 537, 277, 538, 654, 278, 279, 280, 548, 264, 281, 282, 283, 546, 306, 145, 97, 45], [314, 744, 696, 652, 613, 577, 517, 545, 519, 46, 265, 518, 513, 309, 509, 510, 310, 311, 334, 796, 506, 312, 297, 520, 229, 190, 146, 98, 313], [341, 743, 695, 651, 337, 485, 544, 516, 482, 47, 493, 492, 488, 231, 486, 611, 338, 298, 340, 795, 358, 326, 339, 266, 494, 191, 147, 99, 576], [363, 574, 471, 610, 465, 742, 543, 268, 491, 462, 472, 694, 467, 299, 650, 794, 192, 361, 364, 378, 351, 327, 362, 515, 232, 466, 148, 100, 48], [453, 793, 372, 649, 382, 573, 381, 514, 490, 149, 446, 741, 450, 301, 451, 541, 609, 383, 394, 693, 352, 328, 449, 269, 233, 193, 470, 101, 49], [469, 353, 692, 648, 608, 373, 540, 512, 489, 572, 388, 424, 234, 302, 270, 406, 415, 426, 102, 792, 397, 330, 444, 50, 435, 194, 150, 454, 740], [434, 739, 691, 647, 607, 571, 539, 511, 487, 468, 452, 374, 443, 403, 405, 423, 51, 425, 390, 791, 331, 355, 303, 271, 235, 195, 151, 103, 414], [239, 735, 687, 643, 603, 567, 535, 507, 483, 463, 447, 395, 787, 404, 335, 422, 442, 431, 379, 433, 359, 55, 307, 275, 402, 199, 155, 107, 413], [365, 477, 120, 500, 210, 410, 284, 315, 675, 14, 773, 69, 593, 249, 527, 432, 401, 441, 458, 430, 167, 421, 558, 412, 632, 342, 722, 384, 828], [366, 70, 674, 168, 429, 499, 285, 631, 592, 15, 440, 409, 411, 420, 438, 385, 211, 400, 457, 476, 250, 721, 557, 343, 316, 121, 827, 772, 526], [428, 417, 122, 169, 437, 498, 286, 317, 591, 367, 386, 826, 419, 399, 212, 439, 16, 408, 456, 475, 251, 525, 556, 344, 630, 673, 720, 771, 71], [427, 72, 123, 497, 213, 252, 287, 318, 672, 368, 387, 418, 629, 17, 445, 825, 407, 416, 455, 474, 170, 524, 555, 719, 436, 345, 590, 398, 770], [460, 73, 124, 171, 214, 346, 288, 589, 496, 369, 448, 389, 393, 391, 392, 461, 18, 459, 396, 473, 253, 523, 554, 319, 628, 671, 718, 769, 824], [627, 74, 125, 172, 215, 254, 289, 320, 347, 19, 370, 380, 371, 376, 375, 377, 480, 478, 481, 823, 522, 495, 553, 588, 464, 670, 717, 768, 479], [20, 767, 349, 173, 216, 357, 290, 321, 484, 350, 354, 75, 504, 356, 255, 505, 348, 503, 126, 502, 360, 521, 552, 587, 626, 669, 716, 501, 822], [325, 323, 127, 528, 217, 256, 291, 531, 668, 21, 586, 821, 532, 332, 336, 533, 322, 530, 508, 529, 174, 333, 551, 329, 625, 324, 715, 76, 766], [293, 559, 128, 175, 218, 300, 536, 294, 560, 295, 292, 22, 585, 257, 77, 564, 304, 563, 565, 562, 305, 561, 667, 296, 624, 308, 714, 765, 820], [23, 78, 129, 176, 219, 568, 258, 600, 596, 261, 598, 263, 594, 272, 273, 601, 267, 599, 262, 597, 259, 260, 595, 276, 623, 666, 713, 764, 819], [24, 79, 240, 220, 604, 634, 221, 222, 712, 225, 633, 223, 636, 177, 818, 641, 638, 639, 224, 637, 236, 635, 130, 226, 763, 665, 640, 230, 237], [25, 80, 200, 679, 178, 677, 181, 179, 680, 183, 681, 185, 683, 196, 180, 685, 189, 684, 197, 682, 182, 678, 644, 184, 676, 131, 711, 762, 817], [156, 133, 729, 132, 134, 726, 135, 81, 728, 138, 724, 140, 727, 152, 153, 733, 26, 731, 761, 730, 137, 816, 688, 144, 732, 725, 139, 723, 136], [90, 775, 86, 83, 84, 774, 87, 85, 780, 82, 782, 108, 777, 104, 776, 781, 95, 783, 91, 815, 27, 105, 778, 89, 785, 784, 779, 88, 736], [788, 837, 32, 30, 28, 835, 31, 34, 838, 36, 831, 38, 840, 53, 52, 841, 42, 839, 33, 832, 35, 834, 830, 56, 37, 833, 836, 829, 29]], "upper_log": null}, "30": {"n": 30, "kmax": 21, "kstar": 22, "kstar_upper": 22, "gamma": [2, -33, 248, -1112, 3255, -6308, 7480, -3144, -5720, 11737, -9768, 5320, -6479, 9690, -5168, -5168, 9690, -6479, 5320, -9768, 11737, -5720, -3144, 7480, -6308, 3255, -1112, 248, -33, 2], "supnorm": 11737, "bound": 13050, "n_candidates": 2, "square": [[316, 514, 395, 247, 216, 340, 781, 702, 461, 900, 285, 696, 98, 827, 505, 313, 818, 105, 626, 88, 890, 2, 337, 788, 147, 849, 229, 496, 156, 388], [520, 701, 352, 362, 310, 192, 700, 740, 37, 854, 24, 363, 10, 867, 162, 277, 728, 375, 685, 9, 872, 754, 479, 415, 222, 763, 157, 742, 452, 391], [421, 469, 101, 662, 811, 128, 620, 621, 119, 884, 354, 638, 571, 758, 140, 224, 813, 153, 394, 70, 856, 346, 95, 753, 46, 576, 448, 475, 301, 668], [616, 605, 453, 747, 532, 264, 829, 31, 47, 745, 282, 508, 228, 898, 40, 359, 805, 158, 837, 57, 823, 94, 56, 767, 183, 525, 365, 637, 751, 273], [673, 658, 330, 426, 575, 498, 588, 36, 171, 893, 25, 548, 39, 848, 35, 438, 862, 572, 675, 30, 894, 211, 641, 682, 129, 466, 419, 262, 434, 457], [584, 197, 121, 623, 761, 132, 654, 185, 326, 834, 6, 332, 34, 830, 334, 85, 715, 440, 723, 233, 824, 325, 245, 585, 528, 647, 203, 665, 657, 687], [594, 709, 517, 425, 489, 65, 567, 41, 324, 866, 205, 199, 353, 679, 260, 28, 738, 62, 801, 116, 779, 416, 674, 694, 451, 383, 494, 401, 592, 593], [500, 698, 409, 690, 609, 495, 458, 71, 254, 814, 302, 606, 66, 822, 656, 72, 865, 113, 691, 82, 868, 206, 557, 756, 11, 619, 333, 305, 191, 396], [342, 280, 556, 379, 278, 20, 731, 684, 308, 853, 23, 706, 312, 714, 467, 136, 797, 131, 666, 248, 858, 640, 441, 718, 169, 8, 840, 79, 553, 578], [258, 444, 382, 636, 774, 4, 402, 115, 372, 808, 74, 721, 304, 885, 291, 455, 680, 564, 492, 135, 861, 221, 628, 784, 398, 470, 436, 53, 327, 541], [589, 431, 368, 614, 724, 315, 544, 148, 122, 864, 143, 741, 133, 828, 555, 96, 881, 540, 516, 16, 826, 193, 182, 476, 90, 693, 442, 178, 523, 744], [537, 283, 223, 562, 574, 60, 886, 120, 256, 873, 134, 639, 349, 509, 412, 420, 791, 257, 590, 212, 896, 502, 114, 766, 336, 519, 234, 601, 374, 486], [530, 501, 597, 281, 689, 187, 708, 367, 272, 887, 150, 547, 184, 874, 209, 154, 803, 118, 729, 176, 806, 307, 450, 841, 89, 759, 488, 78, 390, 344], [407, 7, 518, 432, 561, 397, 697, 538, 215, 842, 14, 699, 423, 672, 276, 141, 749, 165, 777, 86, 838, 237, 160, 630, 200, 384, 300, 642, 771, 737], [577, 366, 710, 151, 610, 180, 733, 294, 123, 821, 43, 618, 287, 832, 293, 343, 734, 259, 773, 5, 855, 274, 100, 439, 427, 481, 743, 270, 659, 515], [485, 692, 891, 393, 860, 454, 627, 204, 399, 899, 218, 807, 460, 815, 97, 408, 563, 146, 503, 108, 836, 67, 93, 633, 296, 604, 360, 127, 64, 406], [447, 552, 580, 246, 255, 138, 712, 595, 265, 879, 15, 725, 462, 875, 214, 306, 843, 284, 599, 26, 883, 236, 318, 752, 329, 600, 124, 507, 554, 194], [493, 622, 660, 378, 800, 303, 792, 511, 386, 851, 12, 750, 48, 726, 177, 59, 735, 175, 768, 149, 819, 17, 252, 704, 242, 549, 583, 527, 104, 323], [624, 539, 387, 613, 705, 418, 643, 364, 490, 794, 32, 676, 339, 817, 226, 341, 603, 45, 429, 172, 789, 239, 102, 663, 19, 796, 292, 550, 321, 487], [536, 456, 403, 361, 261, 68, 667, 69, 351, 748, 83, 782, 137, 816, 279, 473, 825, 235, 783, 295, 870, 142, 474, 757, 357, 566, 290, 598, 670, 163], [534, 477, 196, 631, 201, 139, 678, 253, 186, 839, 103, 722, 152, 632, 298, 546, 857, 266, 625, 297, 820, 219, 611, 877, 130, 596, 389, 720, 437, 84], [661, 251, 249, 573, 755, 504, 645, 350, 381, 847, 99, 769, 42, 543, 355, 125, 790, 51, 652, 210, 897, 314, 356, 732, 111, 591, 533, 617, 405, 107], [311, 522, 776, 145, 780, 319, 878, 464, 213, 786, 189, 586, 545, 775, 21, 238, 683, 478, 648, 164, 876, 144, 243, 888, 75, 271, 220, 472, 646, 159], [299, 347, 655, 335, 348, 373, 615, 380, 54, 810, 288, 762, 18, 727, 267, 370, 863, 227, 570, 1, 895, 317, 87, 795, 392, 529, 587, 286, 602, 716], [13, 521, 634, 232, 524, 155, 882, 483, 411, 833, 22, 644, 166, 764, 435, 413, 695, 269, 338, 52, 760, 50, 713, 513, 443, 703, 173, 664, 468, 542], [358, 459, 328, 463, 510, 250, 717, 719, 268, 846, 217, 629, 92, 707, 560, 231, 871, 63, 497, 49, 793, 320, 385, 765, 27, 465, 445, 770, 289, 422], [428, 568, 746, 91, 651, 531, 852, 126, 208, 804, 76, 671, 241, 650, 377, 526, 739, 109, 491, 446, 892, 106, 559, 579, 400, 424, 376, 404, 181, 263], [345, 225, 170, 202, 711, 77, 799, 688, 179, 880, 80, 433, 167, 844, 55, 240, 831, 110, 669, 38, 845, 506, 230, 785, 44, 787, 835, 471, 410, 859], [275, 190, 607, 73, 565, 168, 778, 414, 117, 809, 61, 582, 207, 802, 29, 161, 798, 371, 653, 174, 850, 309, 677, 686, 499, 535, 484, 608, 551, 482], [244, 198, 449, 430, 331, 33, 812, 58, 480, 889, 188, 736, 569, 869, 322, 369, 730, 195, 635, 3, 681, 81, 112, 772, 417, 612, 581, 558, 649, 512]], "upper_log": null}, "31": {"n": 31, "kmax": 21, "kstar": 22, "kstar_upper": 22, "gamma": [1, -15, 99, -366, 765, -597, -1265, 4308, -4707, -935, 8679, -9330, 1273, 5643, -4845, 2584, -4845, 5643, 1273, -9330, 8679, -935, -4707, 4308, -1265, -597, 765, -366, 99, -15, 1], "supnorm": 9330, "bound": 14415, "n_candidates": 7, "square": [[906, 924, 931, 932, 922, 928, 13, 925, 2, 929, 926, 10, 905, 923, 8, 921, 7, 930, 927, 3, 902, 11, 5, 917, 9, 12, 1, 58, 4, 14, 6], [864, 868, 846, 872, 68, 920, 869, 870, 67, 61, 871, 71, 860, 865, 70, 849, 65, 850, 69, 64, 866, 62, 66, 873, 72, 874, 867, 73, 63, 114, 42], [919, 99, 863, 818, 817, 815, 128, 794, 120, 820, 812, 123, 814, 813, 119, 797, 117, 807, 122, 121, 816, 126, 124, 798, 125, 819, 127, 166, 118, 43, 811], [175, 862, 768, 918, 170, 766, 767, 769, 746, 765, 770, 173, 764, 758, 171, 749, 152, 763, 44, 172, 762, 174, 176, 750, 179, 810, 178, 214, 169, 100, 177], [721, 861, 702, 225, 201, 723, 761, 809, 224, 720, 719, 220, 222, 718, 223, 705, 217, 46, 713, 218, 717, 916, 219, 706, 724, 221, 258, 226, 153, 101, 722], [915, 103, 269, 760, 682, 662, 680, 716, 263, 679, 678, 265, 666, 672, 267, 266, 261, 681, 808, 264, 677, 268, 262, 665, 676, 298, 246, 202, 154, 859, 47], [48, 806, 858, 629, 635, 675, 639, 642, 287, 303, 640, 156, 644, 759, 308, 715, 301, 643, 626, 304, 914, 306, 302, 630, 334, 307, 305, 203, 247, 104, 641], [366, 288, 324, 337, 757, 598, 638, 606, 594, 597, 608, 49, 805, 610, 340, 607, 157, 913, 609, 339, 674, 205, 341, 343, 714, 342, 857, 248, 338, 105, 602], [804, 357, 569, 573, 712, 370, 250, 566, 369, 578, 856, 50, 394, 570, 637, 158, 373, 673, 580, 372, 912, 106, 289, 577, 325, 371, 579, 206, 756, 374, 605], [576, 855, 401, 755, 711, 671, 636, 159, 546, 542, 554, 51, 418, 548, 400, 545, 398, 803, 397, 326, 911, 552, 386, 604, 399, 291, 251, 207, 358, 107, 553], [531, 854, 292, 438, 252, 670, 532, 208, 387, 754, 802, 52, 551, 527, 526, 525, 328, 575, 421, 424, 910, 411, 422, 108, 522, 423, 603, 710, 160, 359, 634], [633, 753, 574, 443, 709, 669, 432, 601, 329, 442, 510, 161, 209, 509, 530, 801, 441, 550, 454, 53, 909, 506, 388, 293, 511, 412, 253, 513, 361, 109, 853], [433, 852, 549, 752, 708, 668, 632, 600, 504, 484, 529, 54, 572, 908, 362, 486, 466, 475, 800, 448, 457, 413, 294, 162, 330, 110, 254, 210, 495, 390, 514], [463, 255, 111, 751, 503, 465, 512, 599, 631, 547, 528, 55, 295, 571, 667, 707, 474, 483, 434, 450, 907, 415, 391, 363, 331, 494, 851, 211, 163, 799, 485], [847, 523, 663, 747, 627, 439, 502, 595, 567, 491, 903, 59, 473, 795, 462, 464, 482, 543, 493, 167, 703, 419, 395, 367, 335, 299, 259, 455, 215, 115, 507], [74, 653, 375, 402, 15, 472, 618, 587, 537, 180, 947, 227, 309, 490, 270, 481, 470, 492, 501, 129, 833, 560, 444, 344, 425, 692, 735, 782, 461, 888, 518], [426, 130, 376, 181, 500, 271, 345, 617, 517, 403, 946, 310, 469, 471, 480, 489, 498, 586, 460, 228, 536, 887, 75, 734, 652, 691, 16, 781, 832, 559, 445], [377, 76, 131, 427, 616, 17, 446, 346, 272, 499, 945, 311, 585, 459, 488, 479, 516, 468, 404, 229, 780, 497, 690, 886, 651, 535, 733, 477, 831, 558, 182], [515, 885, 830, 183, 378, 273, 132, 312, 347, 405, 650, 447, 478, 487, 230, 505, 458, 584, 476, 18, 944, 557, 534, 615, 428, 689, 732, 779, 496, 77, 467], [508, 78, 313, 184, 519, 274, 379, 348, 231, 406, 452, 133, 451, 778, 649, 829, 429, 614, 521, 19, 453, 556, 688, 456, 533, 583, 731, 449, 520, 884, 943], [538, 79, 134, 185, 541, 275, 430, 582, 232, 407, 524, 431, 314, 437, 436, 435, 380, 828, 540, 20, 539, 555, 440, 613, 349, 687, 730, 777, 648, 883, 942], [408, 729, 135, 186, 581, 276, 315, 414, 381, 565, 941, 409, 417, 233, 562, 561, 416, 544, 563, 21, 647, 420, 350, 612, 564, 686, 80, 776, 827, 882, 410], [234, 881, 396, 316, 384, 593, 568, 383, 588, 385, 826, 136, 611, 187, 81, 351, 389, 591, 592, 22, 393, 589, 940, 590, 646, 685, 728, 775, 392, 277, 382], [622, 684, 317, 188, 235, 278, 356, 596, 137, 353, 939, 352, 621, 774, 355, 365, 354, 360, 623, 23, 619, 624, 620, 625, 727, 645, 82, 364, 825, 880, 368], [24, 83, 327, 189, 236, 279, 323, 661, 320, 659, 683, 322, 656, 773, 332, 654, 319, 660, 321, 138, 655, 628, 333, 657, 336, 658, 726, 824, 938, 879, 318], [25, 84, 139, 190, 700, 664, 280, 699, 282, 283, 823, 285, 286, 696, 296, 297, 290, 694, 701, 284, 937, 695, 300, 693, 237, 281, 772, 697, 725, 878, 698], [743, 85, 240, 744, 740, 140, 238, 742, 239, 241, 736, 191, 244, 704, 245, 738, 822, 936, 242, 243, 741, 737, 249, 745, 771, 877, 260, 256, 257, 739, 26], [141, 86, 793, 195, 792, 193, 192, 785, 213, 197, 783, 194, 200, 789, 212, 27, 204, 787, 748, 198, 790, 788, 196, 791, 784, 199, 786, 216, 821, 876, 935], [28, 164, 796, 87, 836, 143, 151, 841, 145, 148, 842, 146, 147, 843, 168, 144, 155, 838, 142, 149, 834, 845, 150, 844, 837, 165, 835, 840, 839, 875, 934], [88, 898, 29, 901, 93, 92, 848, 890, 97, 95, 892, 98, 900, 933, 112, 896, 94, 889, 895, 96, 899, 91, 90, 897, 89, 102, 891, 894, 893, 116, 113], [960, 41, 959, 37, 36, 35, 34, 957, 30, 38, 955, 40, 904, 954, 60, 949, 33, 948, 958, 39, 953, 57, 45, 961, 31, 56, 950, 956, 951, 952, 32]], "upper_log": null}, "32": {"n": 32, "kmax": 22, "kstar": 23, "kstar_upper": 23, "gamma": [-2, 33, -246, 1079, -3007, 5196, -4225, -3164, 13200, -14881, 4048, 6417, -3289, -4370, -1311, 14858, -14858, 1311, 4370, 3289, -6417, -4048, 14881, -13200, 3164, 4225, -5196, 3007, -1079, 246, -33, 2], "supnorm": 14881, "bound": 15872, "n_candidates": 1, "square": [[276, 772, 910, 464, 373, 564, 387, 327, 895, 11, 568, 419, 95, 597, 185, 994, 28, 845, 268, 545, 89, 220, 961, 115, 744, 881, 779, 147, 667, 787, 957, 530], [905, 728, 404, 222, 390, 202, 176, 345, 936, 59, 850, 859, 476, 524, 259, 956, 72, 702, 211, 741, 214, 721, 955, 109, 725, 759, 643, 617, 521, 494, 480, 145], [291, 198, 296, 531, 161, 967, 230, 599, 986, 74, 694, 899, 650, 159, 414, 964, 29, 454, 541, 790, 359, 151, 992, 111, 735, 916, 250, 349, 889, 584, 309, 828], [796, 241, 863, 675, 581, 711, 388, 237, 954, 37, 555, 966, 392, 91, 543, 1002, 85, 350, 228, 623, 639, 329, 996, 63, 316, 121, 395, 732, 630, 488, 806, 567], [781, 105, 674, 558, 135, 533, 172, 773, 1010, 13, 837, 692, 588, 485, 425, 998, 84, 453, 784, 682, 347, 364, 914, 67, 739, 549, 273, 703, 246, 266, 226, 924], [457, 515, 504, 795, 481, 517, 68, 677, 982, 55, 695, 978, 585, 223, 227, 1019, 38, 507, 512, 575, 103, 460, 983, 127, 542, 709, 239, 937, 710, 594, 269, 317], [462, 298, 366, 509, 551, 886, 260, 503, 1008, 9, 583, 757, 173, 219, 215, 971, 40, 382, 838, 827, 247, 248, 970, 187, 972, 825, 7, 747, 840, 749, 368, 383], [478, 556, 407, 32, 774, 730, 821, 651, 990, 22, 633, 621, 252, 450, 236, 1013, 6, 862, 745, 893, 332, 587, 1022, 183, 284, 334, 138, 807, 206, 697, 352, 286], [299, 520, 498, 879, 573, 399, 465, 685, 985, 23, 867, 553, 598, 104, 320, 1023, 100, 506, 502, 809, 203, 420, 962, 126, 915, 798, 360, 97, 389, 604, 351, 467], [947, 363, 292, 652, 99, 766, 569, 606, 1016, 80, 927, 960, 926, 435, 842, 965, 34, 200, 328, 439, 162, 50, 1004, 120, 609, 550, 52, 470, 290, 295, 634, 718], [141, 204, 898, 580, 323, 775, 699, 175, 920, 33, 618, 761, 537, 324, 402, 1021, 35, 855, 319, 731, 403, 628, 975, 20, 620, 306, 325, 887, 342, 289, 590, 664], [611, 385, 596, 794, 150, 661, 432, 649, 923, 73, 559, 909, 110, 221, 217, 976, 18, 841, 932, 356, 205, 346, 1018, 41, 724, 431, 208, 861, 440, 778, 693, 242], [189, 748, 224, 917, 708, 805, 168, 398, 819, 1, 285, 751, 396, 376, 477, 969, 30, 155, 820, 612, 354, 262, 1009, 102, 602, 750, 304, 835, 632, 294, 880, 528], [511, 683, 448, 444, 665, 799, 178, 170, 997, 57, 275, 700, 240, 326, 427, 1000, 10, 631, 808, 574, 768, 279, 925, 2, 680, 660, 233, 654, 670, 646, 330, 610], [589, 36, 301, 804, 234, 818, 452, 232, 953, 53, 696, 199, 662, 293, 171, 912, 98, 430, 945, 255, 601, 475, 921, 136, 870, 1006, 274, 885, 522, 536, 484, 557], [605, 410, 243, 907, 483, 523, 96, 339, 980, 66, 872, 814, 884, 264, 846, 973, 54, 207, 813, 866, 244, 406, 868, 47, 422, 577, 90, 656, 571, 14, 764, 496], [278, 776, 752, 445, 546, 734, 426, 474, 904, 62, 391, 671, 369, 563, 648, 948, 12, 668, 428, 810, 469, 516, 951, 60, 629, 600, 86, 500, 343, 645, 461, 235], [142, 817, 679, 625, 415, 437, 116, 565, 876, 107, 843, 942, 78, 669, 471, 1015, 16, 815, 256, 473, 42, 637, 931, 122, 715, 535, 143, 681, 280, 738, 770, 449], [561, 263, 310, 658, 672, 860, 381, 130, 918, 58, 418, 146, 508, 132, 792, 995, 154, 578, 532, 540, 158, 174, 1005, 113, 922, 608, 384, 816, 706, 952, 267, 689], [864, 875, 218, 139, 182, 822, 518, 257, 968, 65, 153, 593, 212, 49, 586, 1024, 19, 393, 858, 777, 576, 935, 993, 118, 287, 547, 616, 869, 592, 216, 638, 441], [788, 180, 367, 374, 413, 906, 129, 231, 938, 31, 823, 676, 335, 566, 644, 939, 46, 707, 852, 686, 140, 254, 1012, 87, 340, 722, 271, 713, 499, 736, 353, 642], [836, 666, 163, 308, 424, 830, 186, 307, 847, 88, 913, 740, 191, 112, 539, 958, 61, 386, 977, 313, 482, 378, 911, 156, 698, 831, 355, 754, 466, 767, 131, 626], [458, 489, 554, 184, 417, 890, 705, 106, 984, 43, 849, 824, 318, 341, 436, 988, 48, 641, 579, 421, 712, 297, 991, 119, 529, 312, 490, 780, 315, 416, 802, 362], [94, 165, 544, 472, 331, 429, 653, 397, 857, 3, 883, 873, 179, 375, 727, 987, 17, 714, 832, 77, 157, 486, 1011, 181, 811, 678, 534, 826, 800, 169, 624, 514], [525, 941, 358, 400, 560, 882, 321, 344, 853, 27, 372, 785, 167, 902, 288, 944, 69, 635, 851, 940, 123, 302, 1007, 39, 487, 760, 505, 322, 282, 552, 663, 194], [134, 659, 829, 615, 786, 456, 160, 70, 856, 25, 871, 128, 93, 405, 746, 981, 101, 717, 848, 251, 459, 166, 989, 164, 943, 833, 655, 723, 238, 510, 865, 124], [742, 690, 673, 177, 930, 613, 497, 83, 793, 56, 844, 688, 443, 519, 303, 946, 15, 701, 446, 627, 377, 337, 974, 44, 495, 801, 311, 361, 412, 614, 479, 409], [892, 691, 365, 903, 79, 878, 253, 463, 894, 92, 447, 526, 743, 300, 591, 1003, 5, 729, 687, 901, 21, 408, 979, 148, 704, 619, 265, 338, 394, 636, 76, 370], [277, 839, 492, 657, 270, 716, 647, 81, 896, 75, 720, 771, 538, 197, 229, 959, 114, 333, 797, 891, 144, 451, 1001, 117, 949, 719, 572, 152, 258, 401, 283, 854], [455, 281, 411, 438, 305, 149, 379, 928, 963, 24, 783, 789, 357, 442, 755, 919, 8, 595, 908, 737, 423, 314, 1014, 108, 209, 763, 570, 336, 225, 782, 468, 562], [513, 791, 762, 433, 133, 756, 603, 812, 934, 26, 190, 950, 803, 874, 195, 897, 45, 527, 491, 726, 82, 380, 1020, 4, 137, 196, 684, 245, 758, 272, 261, 900], [501, 548, 753, 888, 249, 582, 640, 622, 765, 71, 434, 877, 213, 493, 933, 999, 51, 192, 834, 201, 348, 371, 1017, 64, 210, 929, 193, 607, 188, 125, 733, 769]], "upper_log": null}, "33": {"n": 33, "kmax": 22, "kstar": 23, "kstar_upper": 23, "gamma": [-1, 16, -115, 482, -1262, 1958, -1059, -2484, 6594, -6924, 2553, 2070, -4278, 7314, -11799, 10488, 0, -10488, 11799, -7314, 4278, -2070, -2553, 6924, -6594, 2484, 1059, -1958, 1262, -482, 115, -16, 1], "supnorm": 11799, "bound": 17424, "n_candidates": 6, "square": [[1050, 1042, 1058, 1049, 2, 1029, 11, 4, 1051, 1, 1055, 1053, 3, 1052, 13, 1030, 15, 6, 1057, 62, 1046, 14, 12, 1056, 5, 1054, 9, 1047, 1026, 8, 7, 10, 1048], [1045, 969, 987, 986, 970, 985, 981, 73, 994, 45, 990, 991, 66, 966, 65, 996, 993, 74, 995, 67, 989, 78, 76, 992, 71, 988, 72, 70, 77, 68, 75, 122, 69], [929, 913, 127, 928, 937, 933, 135, 131, 936, 125, 938, 910, 133, 984, 126, 924, 932, 178, 1044, 129, 931, 934, 128, 935, 136, 132, 106, 134, 914, 130, 137, 930, 46], [1043, 858, 927, 871, 878, 861, 983, 880, 875, 107, 882, 877, 182, 879, 181, 862, 884, 47, 883, 183, 876, 191, 185, 881, 188, 192, 190, 184, 163, 230, 186, 189, 187], [241, 814, 926, 874, 810, 828, 233, 822, 278, 216, 239, 827, 1041, 830, 234, 831, 242, 832, 834, 237, 826, 240, 243, 833, 164, 829, 982, 236, 813, 235, 238, 108, 49], [287, 980, 925, 873, 825, 770, 50, 285, 777, 283, 288, 783, 286, 781, 282, 784, 786, 281, 787, 284, 1040, 289, 217, 785, 265, 782, 290, 110, 769, 766, 165, 322, 788], [824, 327, 730, 872, 729, 780, 218, 726, 745, 325, 923, 741, 333, 742, 310, 736, 740, 167, 1039, 329, 326, 332, 111, 743, 979, 746, 744, 328, 266, 331, 362, 330, 51], [705, 267, 370, 870, 365, 351, 693, 704, 708, 366, 694, 739, 699, 703, 368, 1038, 707, 52, 922, 369, 367, 823, 978, 706, 372, 398, 779, 311, 690, 220, 168, 112, 371], [662, 977, 921, 869, 221, 430, 352, 702, 658, 405, 674, 661, 269, 670, 53, 666, 388, 401, 1037, 169, 404, 407, 672, 673, 402, 403, 778, 312, 738, 821, 406, 113, 671], [433, 976, 920, 868, 820, 776, 630, 701, 737, 637, 436, 642, 437, 644, 54, 634, 643, 458, 1036, 435, 633, 669, 438, 434, 421, 389, 353, 641, 270, 222, 170, 114, 314], [422, 867, 919, 462, 819, 609, 735, 700, 668, 171, 271, 617, 355, 616, 55, 618, 482, 461, 1035, 464, 463, 465, 450, 975, 115, 390, 315, 612, 606, 223, 610, 640, 775], [485, 974, 589, 590, 486, 774, 734, 698, 667, 451, 918, 586, 591, 595, 56, 818, 272, 475, 1034, 502, 488, 615, 487, 639, 423, 392, 356, 316, 866, 224, 172, 116, 596], [518, 393, 577, 865, 817, 773, 733, 697, 594, 452, 665, 614, 570, 574, 57, 917, 225, 505, 1033, 575, 273, 507, 476, 638, 425, 973, 357, 317, 506, 573, 173, 117, 496], [539, 732, 578, 864, 816, 318, 394, 696, 664, 454, 613, 593, 550, 916, 58, 972, 568, 530, 1032, 274, 772, 521, 512, 636, 426, 548, 358, 497, 477, 226, 174, 118, 559], [529, 731, 319, 514, 611, 771, 1031, 695, 663, 576, 635, 592, 227, 558, 59, 971, 479, 455, 549, 815, 863, 498, 915, 538, 427, 395, 359, 547, 275, 527, 175, 119, 567], [528, 323, 557, 811, 555, 767, 587, 691, 659, 231, 566, 727, 526, 631, 63, 1027, 546, 179, 859, 123, 607, 967, 483, 459, 431, 399, 363, 503, 279, 537, 911, 571, 519], [408, 717, 624, 534, 138, 291, 244, 373, 682, 439, 466, 489, 508, 525, 79, 565, 545, 193, 1074, 556, 846, 582, 601, 651, 16, 536, 756, 799, 334, 897, 952, 1011, 554], [335, 80, 509, 194, 600, 292, 490, 374, 681, 440, 467, 535, 533, 544, 17, 524, 245, 139, 1010, 553, 562, 564, 623, 650, 409, 716, 755, 798, 845, 896, 951, 581, 1073], [18, 375, 563, 195, 532, 543, 552, 410, 680, 441, 491, 293, 510, 541, 81, 622, 561, 140, 1072, 246, 580, 336, 599, 649, 468, 715, 754, 797, 844, 895, 950, 1009, 523], [843, 714, 522, 196, 337, 294, 247, 376, 796, 949, 469, 492, 511, 540, 141, 531, 569, 19, 1071, 560, 579, 551, 621, 648, 679, 82, 753, 598, 411, 894, 442, 1008, 542], [520, 83, 142, 197, 583, 295, 493, 338, 678, 443, 597, 248, 795, 513, 515, 584, 752, 20, 647, 412, 572, 516, 713, 620, 517, 377, 470, 893, 842, 585, 948, 1007, 1070], [198, 84, 143, 794, 249, 296, 339, 378, 413, 444, 495, 605, 471, 677, 500, 1069, 588, 21, 892, 619, 602, 499, 604, 646, 504, 712, 751, 603, 841, 501, 947, 1006, 494], [626, 297, 144, 199, 250, 891, 414, 379, 627, 445, 608, 472, 473, 1005, 474, 1068, 484, 22, 628, 340, 625, 629, 481, 480, 676, 711, 840, 793, 85, 946, 750, 478, 645], [657, 945, 145, 652, 200, 298, 341, 380, 632, 415, 653, 448, 449, 890, 457, 1067, 460, 23, 655, 251, 654, 447, 456, 675, 656, 710, 749, 792, 839, 453, 86, 1004, 446], [689, 87, 748, 201, 252, 299, 342, 381, 660, 416, 838, 418, 419, 685, 424, 1066, 1003, 24, 428, 420, 686, 944, 687, 684, 417, 709, 688, 146, 683, 889, 432, 791, 429], [343, 88, 147, 202, 943, 300, 384, 692, 720, 383, 386, 718, 396, 724, 391, 1065, 397, 385, 719, 253, 25, 387, 721, 747, 382, 400, 723, 790, 725, 888, 837, 1002, 722], [760, 89, 347, 203, 364, 301, 761, 344, 728, 346, 757, 348, 349, 942, 354, 836, 360, 361, 764, 350, 26, 765, 763, 759, 345, 148, 1064, 254, 762, 1001, 758, 887, 789], [304, 90, 804, 204, 305, 768, 800, 303, 805, 302, 320, 309, 308, 801, 27, 809, 255, 313, 807, 307, 802, 808, 321, 803, 306, 835, 149, 324, 806, 886, 941, 1000, 1063], [28, 852, 268, 276, 812, 855, 847, 263, 851, 256, 854, 257, 277, 849, 150, 885, 856, 260, 857, 261, 848, 91, 262, 850, 259, 853, 264, 258, 280, 205, 940, 999, 1062], [860, 206, 232, 29, 208, 211, 900, 209, 899, 207, 92, 214, 213, 908, 219, 909, 903, 151, 906, 215, 898, 905, 229, 1061, 210, 902, 907, 901, 212, 904, 939, 998, 228], [30, 93, 963, 180, 155, 160, 154, 962, 954, 159, 158, 153, 1060, 960, 166, 956, 964, 161, 965, 162, 953, 156, 177, 959, 157, 958, 912, 961, 957, 152, 955, 997, 176], [97, 1021, 103, 1013, 94, 1015, 31, 96, 1017, 98, 1024, 1020, 124, 968, 109, 1016, 100, 104, 1025, 105, 1023, 121, 102, 1019, 101, 1014, 1018, 120, 1012, 95, 1059, 99, 1022], [1028, 37, 36, 32, 40, 1079, 1087, 38, 1082, 33, 1076, 1083, 43, 1086, 48, 1077, 41, 60, 1088, 44, 1078, 64, 1089, 1085, 39, 1081, 1080, 35, 34, 1075, 1084, 61, 42]], "upper_log": null}, "34": {"n": 34, "kmax": 22, "kstar": 23, "kstar_upper": 23, "gamma": [-2, 31, -215, 866, -2174, 3268, -2036, -2193, 5811, -4845, 2367, -4416, 7176, -1242, -8970, 9177, -1311, 1311, -9177, 8970, 1242, -7176, 4416, -2367, 4845, -5811, 2193, 2036, -3268, 2174, -866, 215, -31, 2], "supnorm": 9177, "bound": 19074, "n_candidates": 35, "square": [[696, 575, 476, 693, 663, 493, 668, 487, 477, 679, 677, 463, 491, 673, 665, 683, 481, 674, 691, 579, 485, 580, 581, 471, 473, 669, 688, 490, 467, 687, 482, 468, 462, 682], [583, 571, 585, 584, 454, 662, 429, 459, 434, 710, 701, 448, 440, 716, 453, 486, 715, 702, 724, 721, 435, 725, 707, 443, 439, 719, 705, 449, 431, 711, 697, 457, 445, 729], [589, 587, 738, 735, 749, 426, 397, 412, 730, 733, 420, 421, 417, 761, 743, 567, 401, 398, 757, 425, 479, 588, 744, 406, 407, 753, 752, 411, 415, 403, 758, 739, 747, 661], [593, 591, 389, 387, 784, 472, 763, 393, 392, 772, 767, 375, 563, 379, 788, 780, 383, 771, 777, 785, 378, 789, 792, 366, 370, 660, 766, 374, 371, 592, 384, 781, 367, 775], [596, 595, 358, 597, 659, 465, 346, 362, 813, 804, 820, 355, 351, 812, 809, 800, 354, 816, 808, 559, 338, 805, 797, 347, 817, 359, 342, 363, 343, 796, 793, 339, 350, 801], [829, 600, 555, 334, 599, 458, 310, 327, 311, 845, 837, 331, 335, 828, 658, 601, 326, 833, 330, 322, 323, 832, 821, 319, 318, 836, 824, 315, 844, 825, 840, 841, 314, 848], [603, 604, 869, 290, 657, 303, 860, 295, 283, 298, 857, 306, 291, 856, 853, 864, 852, 873, 287, 307, 605, 294, 551, 299, 865, 302, 868, 286, 451, 282, 872, 861, 849, 876], [262, 278, 888, 547, 608, 884, 893, 279, 275, 892, 877, 258, 901, 259, 274, 889, 270, 609, 271, 885, 904, 881, 607, 263, 444, 267, 900, 656, 255, 880, 896, 897, 254, 266], [611, 612, 238, 543, 655, 437, 905, 251, 250, 235, 925, 921, 239, 932, 243, 917, 242, 916, 246, 913, 613, 920, 929, 230, 908, 924, 247, 231, 226, 912, 909, 227, 234, 928], [615, 616, 957, 539, 223, 202, 941, 214, 937, 936, 222, 949, 218, 948, 203, 945, 211, 944, 215, 940, 210, 960, 933, 207, 206, 953, 617, 654, 198, 952, 219, 199, 430, 956], [619, 620, 621, 535, 191, 423, 984, 182, 194, 964, 965, 653, 981, 968, 183, 973, 186, 972, 190, 977, 195, 187, 976, 179, 178, 985, 969, 980, 174, 175, 170, 171, 961, 988], [625, 623, 652, 531, 166, 1008, 992, 167, 624, 989, 1005, 163, 1001, 996, 155, 993, 158, 1009, 159, 997, 146, 162, 151, 150, 1013, 416, 1000, 1012, 154, 1004, 147, 143, 142, 1016], [627, 1024, 134, 1044, 651, 1036, 1017, 139, 628, 1020, 1029, 135, 1032, 138, 127, 527, 130, 1028, 131, 1025, 126, 123, 1033, 1041, 118, 409, 1037, 119, 114, 1040, 122, 115, 629, 1021], [631, 402, 86, 87, 102, 1069, 94, 91, 1057, 99, 1064, 107, 1053, 1052, 111, 1049, 650, 1056, 103, 1060, 1072, 106, 1065, 633, 1061, 110, 1045, 1068, 90, 1048, 98, 95, 632, 523], [63, 635, 1097, 82, 649, 395, 1073, 59, 1092, 66, 1084, 83, 1088, 1080, 71, 519, 74, 58, 75, 1081, 70, 78, 1089, 67, 1076, 637, 1093, 79, 62, 1096, 1085, 636, 1077, 1100], [639, 31, 1108, 1128, 30, 1121, 1101, 46, 1120, 38, 1105, 51, 1116, 1124, 43, 641, 39, 1112, 47, 1109, 1125, 50, 1113, 515, 1104, 54, 55, 648, 35, 1117, 388, 640, 34, 42], [2, 1129, 645, 511, 14, 644, 381, 19, 1148, 7, 1133, 23, 1145, 10, 15, 1141, 18, 1140, 27, 1136, 647, 22, 1137, 11, 1132, 26, 1149, 1152, 6, 1144, 1153, 3, 643, 1156], [576, 577, 461, 480, 484, 676, 483, 690, 670, 489, 470, 667, 672, 475, 474, 675, 488, 684, 466, 681, 578, 492, 464, 494, 686, 469, 582, 689, 666, 478, 680, 694, 664, 695], [433, 572, 586, 574, 703, 495, 438, 709, 700, 456, 452, 723, 708, 455, 450, 671, 432, 447, 446, 698, 728, 460, 704, 712, 718, 442, 436, 722, 441, 573, 717, 726, 714, 428], [569, 496, 570, 732, 419, 746, 422, 731, 750, 400, 404, 740, 590, 396, 418, 736, 756, 760, 413, 745, 678, 424, 410, 759, 751, 427, 405, 754, 742, 408, 399, 414, 737, 568], [565, 773, 566, 380, 373, 685, 386, 791, 765, 382, 376, 770, 564, 394, 385, 778, 774, 369, 377, 372, 790, 594, 391, 782, 783, 497, 764, 787, 768, 390, 368, 779, 786, 365], [562, 560, 598, 819, 498, 341, 811, 798, 795, 361, 360, 794, 815, 357, 356, 802, 810, 353, 352, 799, 807, 364, 348, 814, 340, 345, 806, 803, 344, 561, 349, 818, 692, 337], [328, 557, 558, 324, 556, 699, 317, 822, 823, 312, 332, 831, 827, 329, 499, 830, 846, 602, 321, 834, 835, 336, 325, 839, 847, 313, 333, 842, 843, 320, 838, 316, 826, 309], [554, 552, 553, 867, 500, 874, 285, 850, 855, 859, 284, 854, 875, 301, 300, 858, 304, 297, 851, 862, 863, 305, 606, 866, 292, 288, 289, 870, 706, 871, 293, 296, 308, 281], [882, 878, 269, 902, 501, 273, 280, 890, 879, 277, 272, 899, 883, 898, 276, 886, 887, 548, 268, 891, 253, 265, 264, 894, 713, 895, 260, 257, 903, 549, 256, 261, 550, 610], [546, 545, 544, 614, 502, 720, 229, 914, 907, 249, 228, 233, 931, 245, 244, 910, 915, 248, 240, 918, 926, 241, 236, 930, 923, 232, 906, 919, 927, 237, 252, 922, 911, 225], [950, 541, 540, 618, 503, 727, 213, 934, 220, 221, 954, 224, 943, 217, 216, 942, 959, 938, 212, 946, 947, 209, 542, 939, 951, 201, 204, 958, 955, 205, 200, 208, 935, 197], [538, 537, 536, 982, 966, 734, 196, 962, 970, 192, 177, 504, 967, 189, 169, 963, 971, 185, 184, 622, 975, 193, 180, 978, 979, 181, 176, 983, 974, 173, 172, 986, 987, 188], [534, 153, 161, 156, 532, 990, 1002, 994, 1007, 165, 1006, 741, 1014, 145, 141, 998, 999, 152, 164, 1015, 1011, 160, 626, 995, 144, 149, 148, 1010, 1003, 505, 533, 991, 168, 157], [117, 630, 1043, 528, 506, 748, 137, 1031, 1019, 140, 136, 1022, 1023, 133, 132, 1026, 1027, 120, 128, 1030, 1018, 125, 1038, 116, 1035, 121, 129, 124, 1039, 530, 1034, 1042, 529, 113], [526, 88, 525, 524, 1071, 1067, 112, 1046, 1047, 96, 108, 92, 1051, 105, 104, 1054, 507, 97, 100, 1058, 85, 109, 1062, 101, 1063, 93, 1050, 1066, 755, 89, 1059, 1070, 1055, 634], [522, 521, 520, 1091, 508, 762, 84, 1074, 1075, 80, 81, 68, 1079, 69, 76, 1082, 1083, 73, 72, 1086, 1087, 61, 1098, 1099, 1090, 65, 64, 1095, 638, 57, 1094, 1078, 60, 77], [1127, 1114, 516, 642, 509, 1126, 56, 33, 1102, 53, 769, 37, 1107, 49, 48, 1110, 1106, 45, 44, 1115, 36, 40, 1119, 29, 1123, 52, 1111, 518, 41, 1103, 32, 517, 1122, 1118], [1155, 513, 512, 1135, 510, 776, 28, 25, 1131, 5, 1139, 12, 1134, 1138, 17, 1150, 4, 1151, 16, 1146, 1143, 13, 646, 8, 1147, 9, 1142, 21, 20, 1130, 514, 1154, 24, 1]], "upper_log": null}, "35": {"n": 35, "kmax": 23, "kstar": 24, "kstar_upper": 24, "gamma": [2, -33, 246, -1081, 3040, -5442, 5304, 157, -8004, 10656, -7212, 6783, -11592, 8418, 7728, -18147, 10488, -2622, 10488, -18147, 7728, 8418, -11592, 6783, -7212, 10656, -8004, 157, 5304, -5442, 3040, -1081, 246, -33, 2], "supnorm": 18147, "bound": 20825, "n_candidates": 1, "square": [[512, 378, 582, 649, 1151, 492, 1111, 1037, 309, 1026, 472, 1214, 436, 550, 975, 30, 1181, 1038, 293, 83, 726, 661, 151, 488, 375, 1184, 102, 751, 277, 634, 192, 150, 674, 971, 600], [1071, 992, 699, 768, 829, 369, 1152, 494, 139, 1072, 233, 1058, 188, 1169, 823, 4, 993, 719, 729, 92, 718, 1121, 322, 566, 291, 734, 177, 236, 695, 961, 373, 821, 8, 173, 666], [1135, 563, 879, 169, 810, 740, 1195, 849, 575, 958, 833, 1192, 364, 979, 484, 213, 1084, 348, 903, 145, 592, 549, 199, 148, 354, 241, 682, 114, 1008, 960, 248, 303, 519, 1055, 65], [1211, 941, 339, 528, 427, 460, 104, 288, 493, 1074, 574, 931, 12, 1183, 953, 123, 1001, 1092, 855, 138, 372, 1198, 87, 413, 923, 1142, 581, 132, 1054, 215, 606, 242, 732, 760, 271], [980, 785, 783, 973, 899, 632, 1036, 1115, 709, 1207, 181, 1126, 358, 757, 811, 55, 1105, 541, 416, 27, 108, 801, 476, 664, 468, 926, 109, 304, 446, 379, 1014, 205, 336, 220, 503], [776, 990, 800, 127, 573, 831, 854, 356, 400, 603, 529, 981, 91, 937, 796, 260, 1043, 1031, 1149, 58, 207, 1098, 367, 1047, 518, 499, 153, 184, 1025, 665, 459, 802, 707, 196, 343], [994, 901, 654, 817, 408, 788, 1161, 352, 130, 1175, 144, 1094, 480, 1193, 584, 52, 1116, 509, 624, 25, 249, 425, 89, 1062, 659, 1189, 406, 422, 625, 319, 765, 571, 231, 1113, 129], [556, 1110, 805, 409, 843, 652, 1223, 244, 638, 743, 321, 1206, 637, 1080, 1150, 93, 970, 325, 750, 318, 1130, 902, 323, 560, 180, 1125, 174, 387, 496, 280, 877, 329, 178, 258, 183], [245, 657, 535, 626, 984, 824, 794, 332, 454, 1108, 744, 526, 170, 938, 1133, 171, 1136, 98, 874, 34, 1188, 1059, 6, 1182, 191, 943, 394, 1104, 742, 437, 126, 474, 588, 278, 360], [878, 95, 636, 935, 365, 269, 1118, 747, 871, 1224, 591, 1046, 347, 782, 1076, 69, 1210, 3, 839, 81, 830, 554, 223, 687, 758, 1186, 238, 706, 702, 752, 351, 340, 201, 290, 455], [1085, 386, 1099, 608, 972, 617, 852, 616, 166, 670, 228, 1147, 219, 1015, 704, 232, 832, 668, 1016, 112, 696, 959, 458, 925, 40, 787, 313, 691, 934, 662, 315, 274, 306, 640, 211], [764, 948, 986, 860, 310, 856, 530, 964, 697, 826, 118, 614, 368, 808, 716, 165, 851, 890, 1154, 156, 749, 607, 517, 1040, 302, 1166, 405, 234, 579, 190, 73, 433, 918, 268, 393], [1109, 559, 921, 441, 1100, 125, 544, 558, 218, 1222, 357, 453, 447, 429, 748, 61, 974, 786, 858, 355, 763, 545, 848, 597, 266, 873, 172, 445, 876, 415, 1048, 243, 500, 712, 887], [1007, 944, 1022, 997, 1075, 388, 635, 534, 70, 1123, 669, 701, 642, 589, 967, 155, 884, 772, 1221, 167, 1042, 570, 212, 1138, 78, 350, 282, 443, 390, 395, 818, 462, 298, 140, 275], [568, 733, 663, 250, 828, 38, 771, 930, 63, 939, 235, 756, 133, 1112, 859, 214, 1002, 417, 1013, 50, 965, 1053, 54, 1196, 432, 683, 593, 1060, 301, 578, 898, 1176, 345, 57, 490], [252, 1127, 1003, 419, 475, 861, 438, 621, 773, 1156, 689, 645, 314, 722, 822, 44, 491, 540, 1205, 66, 1067, 639, 444, 403, 629, 1208, 106, 531, 908, 143, 346, 217, 886, 401, 864], [891, 945, 1073, 407, 1107, 1082, 672, 840, 650, 838, 385, 991, 134, 797, 1044, 168, 896, 677, 736, 45, 825, 1093, 35, 676, 195, 927, 18, 532, 1065, 128, 1172, 99, 77, 189, 46], [605, 363, 418, 557, 1157, 147, 897, 587, 533, 392, 136, 715, 163, 982, 799, 22, 1209, 725, 1137, 79, 1086, 487, 359, 1068, 200, 915, 633, 497, 803, 814, 770, 850, 287, 328, 735], [777, 162, 834, 210, 516, 338, 641, 728, 197, 1023, 815, 957, 270, 741, 713, 47, 609, 653, 703, 67, 547, 966, 305, 698, 194, 1146, 251, 1103, 622, 376, 1083, 202, 1045, 731, 1185], [583, 1069, 300, 602, 193, 576, 714, 397, 577, 1005, 1187, 349, 43, 1027, 917, 5, 985, 916, 708, 71, 610, 812, 501, 963, 208, 1139, 353, 892, 273, 450, 481, 366, 681, 1119, 383], [135, 527, 448, 924, 619, 882, 868, 431, 380, 464, 72, 537, 334, 842, 1056, 16, 590, 412, 835, 28, 1179, 995, 86, 1009, 463, 827, 489, 913, 705, 690, 221, 1033, 1117, 316, 1012], [644, 440, 739, 164, 224, 631, 1218, 470, 514, 655, 257, 1202, 115, 580, 684, 186, 1017, 1, 866, 36, 774, 611, 384, 905, 377, 792, 585, 759, 784, 261, 1194, 1090, 678, 880, 738], [149, 13, 465, 762, 320, 398, 950, 154, 467, 1219, 486, 1216, 110, 595, 857, 160, 711, 94, 1178, 23, 767, 836, 39, 648, 449, 525, 667, 1106, 875, 404, 841, 1010, 942, 1021, 998], [766, 342, 296, 341, 442, 97, 775, 819, 469, 978, 457, 844, 84, 700, 1120, 24, 1213, 779, 951, 230, 1066, 615, 48, 599, 324, 1225, 253, 276, 656, 361, 955, 847, 865, 724, 914], [124, 907, 161, 227, 920, 17, 988, 382, 157, 601, 159, 411, 362, 430, 1089, 116, 1091, 396, 846, 80, 1191, 737, 198, 1081, 505, 780, 555, 685, 790, 60, 1096, 952, 996, 1153, 1212], [452, 331, 567, 389, 1101, 428, 292, 551, 553, 1134, 29, 895, 141, 911, 504, 7, 1143, 723, 1004, 10, 1220, 693, 53, 182, 940, 604, 466, 451, 1024, 795, 630, 513, 692, 837, 1190], [485, 562, 613, 240, 976, 473, 989, 791, 19, 1171, 152, 1122, 402, 727, 37, 2, 1173, 627, 1019, 101, 1170, 1215, 327, 816, 267, 885, 286, 456, 809, 259, 423, 680, 1078, 542, 561], [247, 424, 804, 869, 620, 612, 264, 721, 82, 1034, 185, 254, 9, 426, 883, 74, 746, 295, 1168, 317, 1144, 1079, 279, 807, 226, 919, 618, 1063, 720, 107, 845, 660, 922, 1032, 1000], [798, 90, 11, 1061, 894, 113, 1114, 1035, 969, 962, 523, 26, 96, 569, 1041, 42, 936, 131, 1203, 88, 1039, 1124, 370, 643, 100, 793, 761, 933, 374, 502, 658, 909, 572, 694, 281], [204, 522, 520, 717, 285, 307, 435, 420, 294, 1087, 176, 754, 881, 906, 146, 262, 122, 983, 1204, 76, 679, 1128, 414, 813, 524, 1159, 421, 646, 1148, 255, 999, 688, 495, 853, 932], [203, 954, 482, 391, 229, 265, 284, 479, 62, 1050, 538, 755, 434, 946, 870, 64, 781, 312, 977, 32, 1018, 1049, 507, 1163, 1197, 1200, 175, 297, 1029, 119, 686, 651, 1011, 239, 1006], [283, 256, 410, 968, 912, 158, 789, 344, 75, 471, 371, 1057, 596, 1140, 1199, 68, 928, 142, 929, 15, 564, 483, 311, 1160, 121, 1030, 206, 730, 623, 872, 1132, 753, 333, 1077, 949], [222, 237, 904, 335, 216, 263, 506, 1129, 337, 1145, 546, 187, 20, 1177, 628, 59, 1164, 598, 910, 33, 1028, 1095, 439, 862, 120, 778, 539, 710, 1155, 586, 1131, 675, 289, 867, 565], [225, 1052, 209, 987, 1217, 105, 330, 820, 308, 671, 299, 1165, 137, 1064, 893, 14, 246, 536, 508, 49, 673, 947, 51, 1141, 272, 1180, 399, 863, 1088, 511, 769, 548, 1174, 543, 461], [521, 117, 41, 647, 498, 179, 515, 477, 103, 85, 552, 111, 326, 1070, 1102, 31, 510, 56, 1162, 21, 1201, 1167, 381, 888, 1097, 1051, 889, 956, 1158, 478, 900, 806, 1020, 745, 594]], "upper_log": null}, "36": {"n": 36, "kmax": 23, "kstar": 24, "kstar_upper": 24, "gamma": [1, -16, 115, -483, 1278, -2073, 1541, 1222, -4636, 5865, -5037, 4524, -2646, -4761, 13869, -14766, 7314, -1311, -1311, 7314, -14766, 13869, -4761, -2646, 4524, -5037, 5865, -4636, 1222, 1541, -2073, 1278, -483, 115, -16, 1], "supnorm": 14766, "bound": 22680, "n_candidates": 22, "square": [[610, 361, 1055, 1066, 992, 523, 474, 247, 20, 929, 464, 653, 569, 411, 1262, 93, 1127, 764, 725, 987, 145, 1103, 36, 521, 664, 421, 1079, 150, 1138, 638, 558, 125, 760, 566, 897, 1213], [101, 663, 386, 1289, 1148, 407, 621, 737, 814, 1110, 563, 615, 706, 500, 253, 3, 442, 704, 478, 964, 108, 1181, 792, 719, 536, 682, 590, 201, 544, 779, 661, 1101, 352, 1176, 797, 623], [423, 447, 641, 574, 712, 300, 1070, 645, 1147, 984, 469, 946, 179, 100, 596, 60, 1068, 570, 1048, 914, 657, 876, 804, 670, 1136, 524, 530, 705, 1124, 822, 422, 87, 662, 45, 355, 1034], [807, 722, 528, 703, 754, 700, 864, 564, 611, 518, 49, 1025, 605, 140, 1257, 66, 555, 999, 449, 726, 761, 410, 173, 1142, 454, 432, 601, 709, 1271, 1240, 133, 647, 790, 1046, 70, 825], [585, 244, 1035, 888, 683, 642, 299, 841, 774, 415, 685, 781, 766, 651, 1241, 56, 1038, 541, 337, 913, 138, 1270, 413, 669, 853, 554, 809, 1018, 508, 372, 817, 358, 397, 483, 479, 793], [546, 658, 716, 686, 649, 333, 578, 806, 65, 805, 495, 1236, 1193, 635, 986, 116, 928, 475, 424, 775, 175, 747, 643, 910, 677, 76, 812, 852, 872, 708, 540, 387, 785, 769, 628, 660], [863, 334, 732, 515, 543, 771, 203, 679, 858, 915, 399, 973, 694, 539, 1279, 38, 485, 185, 353, 983, 465, 1117, 258, 637, 968, 418, 1254, 493, 1042, 297, 398, 1095, 205, 942, 388, 1028], [740, 376, 462, 978, 688, 202, 190, 755, 210, 463, 414, 1258, 684, 476, 1163, 328, 1114, 548, 899, 1011, 157, 1274, 250, 735, 1209, 259, 768, 979, 484, 673, 718, 854, 870, 504, 584, 69], [894, 306, 235, 1145, 1100, 154, 124, 197, 921, 593, 371, 1052, 375, 86, 602, 1016, 944, 782, 836, 1174, 77, 1227, 15, 920, 1065, 26, 400, 482, 833, 941, 346, 1059, 937, 366, 802, 943], [165, 345, 925, 301, 905, 119, 746, 1239, 917, 283, 293, 1230, 589, 444, 1242, 52, 461, 279, 535, 1098, 27, 1208, 976, 823, 696, 214, 1037, 7, 821, 877, 396, 847, 1288, 286, 995, 680], [969, 335, 385, 892, 996, 460, 379, 857, 935, 439, 383, 1281, 796, 295, 1295, 42, 1107, 631, 132, 1071, 29, 759, 159, 1051, 135, 939, 184, 1222, 1058, 438, 169, 926, 1060, 445, 61, 1031], [1129, 419, 491, 923, 948, 1084, 73, 1153, 520, 723, 509, 998, 1120, 25, 1273, 955, 957, 378, 245, 867, 91, 1005, 196, 285, 1063, 136, 770, 131, 745, 289, 228, 856, 1232, 356, 324, 849], [851, 497, 416, 1259, 1182, 516, 1233, 1004, 129, 374, 312, 869, 1047, 172, 828, 207, 1184, 226, 576, 1196, 2, 909, 862, 831, 1013, 92, 146, 1135, 1010, 498, 547, 1166, 315, 48, 330, 364], [1211, 68, 365, 1156, 990, 248, 668, 1265, 1108, 1076, 303, 883, 1144, 180, 107, 702, 933, 212, 123, 1243, 359, 1269, 18, 972, 1119, 10, 170, 412, 896, 468, 287, 457, 1113, 271, 291, 1249], [850, 341, 161, 1062, 1134, 223, 81, 808, 1023, 182, 251, 1178, 1019, 151, 756, 265, 977, 381, 199, 1067, 844, 1238, 650, 778, 1133, 215, 437, 588, 773, 260, 114, 1221, 950, 261, 695, 1080], [800, 97, 710, 348, 1278, 224, 1049, 1226, 1253, 354, 153, 1131, 674, 34, 1199, 162, 1217, 192, 78, 1132, 644, 198, 731, 1237, 1191, 511, 177, 1190, 1179, 213, 441, 859, 1150, 152, 14, 148], [1171, 163, 142, 934, 900, 240, 143, 848, 960, 1172, 236, 1164, 1137, 80, 1112, 267, 1250, 281, 1, 799, 11, 1204, 216, 105, 1268, 128, 1033, 1216, 1195, 296, 4, 1154, 980, 85, 1022, 429], [1090, 1099, 503, 1159, 1130, 401, 370, 1203, 1093, 750, 242, 1081, 739, 53, 758, 362, 1292, 757, 266, 1170, 5, 1012, 110, 194, 542, 367, 676, 1085, 633, 591, 111, 1032, 160, 227, 6, 1077], [560, 665, 525, 84, 318, 339, 681, 1029, 772, 890, 451, 1206, 648, 730, 1126, 59, 713, 1256, 966, 1091, 428, 1234, 505, 21, 290, 23, 343, 19, 1040, 1104, 567, 690, 1089, 742, 581, 561], [446, 692, 698, 514, 846, 90, 728, 527, 820, 1036, 813, 666, 738, 714, 789, 139, 687, 158, 600, 1053, 62, 794, 827, 1231, 752, 349, 736, 88, 780, 434, 884, 1248, 538, 598, 868, 403], [724, 733, 102, 231, 783, 230, 545, 636, 481, 927, 473, 839, 222, 691, 1180, 96, 788, 887, 575, 952, 302, 908, 273, 466, 871, 963, 988, 522, 526, 1143, 881, 550, 701, 878, 886, 393], [1210, 616, 829, 490, 533, 830, 765, 659, 64, 1287, 280, 402, 431, 906, 842, 488, 672, 826, 467, 630, 99, 1082, 89, 44, 1054, 552, 612, 667, 954, 907, 843, 459, 329, 529, 893, 1006], [321, 931, 744, 1183, 435, 1139, 1214, 369, 217, 918, 308, 368, 268, 582, 945, 109, 1030, 729, 786, 573, 22, 1072, 549, 553, 777, 137, 885, 326, 304, 1175, 753, 338, 489, 971, 607, 1219], [748, 332, 911, 583, 276, 970, 721, 622, 620, 743, 579, 391, 357, 655, 895, 436, 1173, 452, 587, 254, 557, 1125, 502, 1009, 571, 406, 1263, 1015, 325, 33, 962, 1044, 715, 689, 313, 512], [187, 840, 1003, 193, 322, 559, 1086, 178, 426, 562, 309, 699, 323, 707, 1266, 171, 930, 510, 861, 1105, 319, 534, 717, 513, 1115, 947, 981, 1251, 427, 494, 174, 531, 186, 938, 866, 1116], [811, 985, 629, 1261, 305, 363, 711, 619, 98, 1188, 458, 243, 727, 767, 1106, 229, 889, 204, 751, 377, 257, 1024, 580, 292, 880, 1155, 795, 603, 241, 801, 618, 320, 121, 1149, 1290, 499], [311, 1027, 17, 115, 586, 1041, 855, 577, 640, 625, 1207, 270, 263, 455, 1223, 246, 965, 1057, 613, 425, 409, 1224, 819, 556, 519, 1039, 835, 183, 507, 532, 882, 1255, 256, 924, 506, 382], [307, 904, 903, 949, 517, 961, 1123, 776, 282, 492, 693, 958, 351, 902, 1267, 232, 456, 448, 1197, 220, 264, 816, 255, 113, 1050, 595, 1205, 408, 477, 834, 798, 225, 390, 1185, 626, 167], [206, 993, 1140, 284, 487, 614, 1284, 272, 149, 1228, 83, 865, 234, 763, 1169, 342, 82, 951, 1168, 594, 395, 1020, 1096, 112, 1212, 597, 1160, 63, 134, 486, 1167, 218, 472, 1026, 1186, 94], [394, 1088, 994, 164, 440, 959, 832, 405, 314, 898, 1177, 106, 47, 221, 1294, 380, 327, 953, 239, 936, 117, 1165, 791, 975, 1000, 919, 1198, 389, 470, 1152, 974, 317, 126, 1045, 331, 209], [1260, 873, 741, 58, 912, 762, 874, 336, 195, 1277, 991, 118, 277, 1007, 1141, 37, 1276, 103, 656, 120, 130, 1078, 496, 1094, 168, 252, 1102, 8, 294, 1187, 845, 1109, 181, 627, 1122, 639], [392, 891, 810, 156, 310, 1235, 671, 238, 104, 818, 1061, 298, 262, 606, 1128, 57, 430, 1283, 1118, 652, 67, 1215, 1218, 278, 384, 1202, 1087, 191, 35, 501, 1097, 127, 1002, 1264, 678, 480], [188, 1069, 551, 31, 122, 1275, 404, 1083, 95, 1074, 749, 1021, 147, 1252, 1272, 75, 1296, 1001, 604, 176, 32, 1189, 274, 144, 155, 1017, 967, 39, 837, 1151, 471, 989, 420, 901, 1064, 211], [824, 1280, 1293, 13, 55, 675, 1073, 219, 54, 1246, 932, 40, 316, 1014, 1111, 373, 1286, 922, 1043, 1056, 347, 1245, 940, 16, 74, 720, 1161, 51, 433, 734, 608, 208, 189, 288, 1157, 350], [200, 1282, 537, 646, 599, 592, 1158, 340, 9, 1285, 879, 860, 71, 838, 1008, 249, 237, 269, 1225, 1194, 28, 1192, 565, 41, 916, 815, 1200, 233, 24, 1247, 1075, 141, 956, 450, 417, 568], [453, 654, 1146, 30, 46, 1092, 997, 609, 12, 632, 275, 166, 982, 803, 1244, 72, 344, 1121, 875, 1162, 50, 1291, 787, 43, 360, 617, 1220, 79, 634, 572, 784, 624, 697, 1229, 1201, 443]], "upper_log": null}, "37": {"n": 37, "kmax": 24, "kstar": 25, "kstar_upper": 25, "gamma": [-1, 16, -113, 450, -1033, 1010, 1350, -5918, 7450, 2, -11694, 13434, -2790, -3750, -690, -2070, 19320, -24150, 0, 24150, -19320, 2070, 690, 3750, 2790, -13434, 11694, -2, -7450, 5918, -1350, -1010, 1033, -450, 113, -16, 1], "supnorm": 24150, "bound": 24642, "n_candidates": 1, "square": [[1082, 1184, 736, 1120, 550, 1344, 708, 352, 1107, 998, 263, 1175, 1308, 716, 680, 903, 1291, 34, 1163, 1296, 58, 353, 222, 551, 122, 243, 936, 615, 93, 313, 586, 72, 572, 917, 433, 1189, 60], [1206, 1110, 853, 434, 1245, 1253, 516, 710, 915, 130, 129, 804, 1292, 1312, 1224, 1215, 1268, 26, 520, 1295, 135, 916, 106, 784, 302, 462, 451, 357, 639, 339, 258, 287, 1179, 188, 592, 330, 563], [954, 827, 445, 1002, 1103, 1127, 1180, 1000, 456, 918, 552, 1275, 317, 574, 888, 1303, 1335, 19, 547, 1358, 125, 145, 440, 555, 1036, 542, 1010, 818, 305, 1285, 65, 64, 211, 457, 828, 153, 126], [1167, 782, 607, 662, 1194, 78, 500, 890, 1173, 250, 544, 1305, 1177, 1164, 95, 1252, 1330, 18, 583, 1322, 177, 217, 1271, 659, 538, 35, 986, 839, 175, 973, 1234, 272, 117, 526, 248, 817, 168], [1339, 1146, 1214, 825, 684, 548, 691, 744, 1210, 866, 337, 623, 82, 471, 675, 1304, 929, 43, 1202, 1325, 290, 654, 865, 255, 717, 345, 1076, 266, 666, 327, 3, 886, 1337, 334, 536, 253, 277], [378, 700, 1122, 844, 1030, 955, 1147, 276, 1218, 1065, 233, 1040, 1003, 932, 74, 919, 1143, 37, 1283, 1368, 254, 1323, 770, 226, 381, 119, 981, 341, 164, 1360, 514, 1028, 475, 181, 10, 367, 84], [786, 877, 439, 369, 1217, 442, 757, 1153, 1333, 748, 694, 1281, 405, 762, 1088, 1197, 1126, 85, 763, 1352, 56, 467, 651, 379, 108, 364, 1057, 921, 303, 814, 449, 668, 725, 207, 360, 88, 854], [600, 947, 1288, 693, 191, 1047, 867, 139, 1248, 913, 301, 1336, 741, 53, 1049, 950, 1369, 14, 742, 1362, 98, 1039, 982, 603, 764, 395, 610, 632, 836, 876, 304, 140, 729, 269, 300, 612, 306], [1186, 1293, 672, 561, 948, 805, 773, 861, 997, 622, 728, 1080, 719, 159, 673, 990, 1297, 12, 667, 1298, 5, 1086, 459, 202, 107, 295, 540, 527, 99, 737, 359, 617, 1023, 802, 1053, 761, 332], [240, 807, 1267, 147, 944, 1251, 593, 1022, 637, 868, 614, 996, 977, 580, 1066, 249, 1085, 6, 899, 1262, 298, 312, 490, 730, 720, 437, 1115, 521, 556, 1311, 161, 775, 41, 713, 636, 150, 869], [1290, 1188, 852, 570, 424, 957, 1200, 1008, 1201, 1192, 284, 1162, 429, 569, 751, 179, 1166, 33, 1007, 1321, 193, 275, 497, 740, 745, 221, 1026, 200, 90, 934, 289, 209, 1077, 283, 491, 565, 727], [1093, 686, 946, 1213, 1171, 1317, 884, 101, 969, 155, 907, 1141, 165, 635, 746, 653, 1172, 30, 156, 1332, 112, 914, 389, 1033, 1034, 466, 1118, 848, 832, 354, 1001, 398, 322, 368, 57, 447, 180], [1273, 1129, 1016, 1050, 482, 850, 874, 271, 1284, 1242, 247, 652, 830, 855, 1232, 856, 1348, 46, 692, 1326, 36, 724, 581, 1272, 294, 83, 1250, 504, 803, 385, 562, 77, 478, 111, 483, 16, 131], [1243, 882, 392, 938, 1089, 1282, 1116, 937, 571, 356, 951, 891, 1111, 227, 370, 137, 1174, 59, 564, 1361, 261, 909, 780, 894, 204, 73, 908, 422, 430, 847, 558, 496, 102, 1105, 776, 116, 813], [539, 1216, 1233, 822, 1038, 956, 638, 942, 48, 738, 220, 1148, 722, 573, 961, 167, 1078, 2, 493, 1355, 214, 984, 901, 1221, 685, 535, 860, 358, 231, 513, 530, 349, 640, 329, 873, 801, 432], [1190, 314, 1238, 1340, 849, 197, 1121, 374, 1263, 819, 641, 1211, 450, 771, 279, 325, 1278, 76, 723, 1353, 105, 512, 759, 696, 879, 388, 625, 308, 49, 787, 1277, 347, 472, 285, 709, 794, 541], [1223, 681, 858, 674, 486, 1280, 1264, 234, 1021, 631, 338, 1100, 1260, 297, 460, 628, 1024, 42, 671, 1300, 79, 537, 904, 435, 883, 455, 885, 1101, 931, 1309, 591, 412, 133, 173, 242, 96, 707], [670, 993, 1130, 1274, 567, 402, 326, 749, 1087, 187, 428, 1315, 765, 752, 418, 703, 1366, 23, 859, 1345, 97, 799, 678, 281, 619, 232, 974, 494, 892, 699, 309, 589, 383, 507, 1099, 718, 616], [52, 706, 278, 262, 362, 382, 579, 162, 933, 280, 348, 1102, 340, 426, 588, 517, 1183, 24, 790, 1356, 149, 980, 372, 743, 976, 134, 949, 870, 733, 1329, 1081, 983, 1204, 1084, 1151, 864, 1073], [80, 228, 331, 174, 505, 644, 660, 235, 1152, 557, 664, 1037, 575, 183, 796, 721, 1095, 13, 415, 1328, 67, 880, 797, 611, 1097, 199, 1316, 715, 292, 648, 642, 1014, 987, 1160, 1044, 1301, 1182], [163, 264, 196, 881, 218, 812, 194, 355, 1241, 375, 216, 1318, 481, 1061, 515, 416, 1181, 47, 407, 1350, 528, 1196, 988, 1131, 420, 141, 1168, 425, 212, 1258, 229, 835, 1207, 1098, 1062, 599, 1157], [698, 346, 806, 206, 657, 609, 390, 195, 554, 1239, 596, 1144, 363, 377, 371, 826, 1117, 71, 840, 1359, 190, 793, 288, 1019, 735, 210, 1075, 756, 410, 935, 857, 1229, 871, 1054, 241, 992, 926], [578, 109, 384, 979, 484, 811, 1261, 237, 991, 1208, 113, 1018, 846, 585, 875, 427, 1279, 50, 553, 1319, 602, 273, 650, 328, 800, 409, 939, 1235, 142, 1006, 838, 522, 523, 655, 1176, 464, 676], [975, 739, 103, 1226, 529, 166, 470, 465, 343, 576, 61, 1324, 1092, 333, 488, 788, 1247, 9, 613, 1357, 63, 808, 646, 1009, 393, 489, 1046, 887, 821, 963, 391, 1005, 1031, 1063, 643, 1113, 70], [251, 224, 474, 158, 711, 132, 702, 958, 952, 682, 342, 1149, 1011, 605, 380, 995, 1294, 7, 966, 1363, 189, 1041, 508, 1228, 896, 25, 920, 549, 110, 1341, 1138, 604, 452, 408, 895, 627, 1058], [32, 1136, 143, 705, 754, 414, 299, 213, 791, 959, 361, 768, 665, 597, 245, 185, 1302, 39, 841, 1343, 171, 831, 365, 1185, 1142, 319, 1254, 816, 446, 989, 463, 795, 1257, 1020, 608, 687, 1205], [965, 293, 184, 291, 286, 366, 282, 239, 127, 714, 647, 1169, 268, 559, 923, 267, 1334, 17, 1017, 1367, 69, 1134, 669, 476, 1276, 546, 1064, 444, 661, 798, 396, 1231, 1220, 1059, 755, 943, 1289], [186, 970, 701, 772, 498, 1170, 769, 1015, 1004, 274, 151, 624, 417, 590, 928, 152, 1156, 27, 525, 1342, 201, 941, 473, 502, 815, 777, 783, 531, 176, 731, 1071, 441, 499, 1240, 1225, 399, 1269], [169, 411, 833, 587, 128, 533, 1070, 601, 1091, 318, 148, 1042, 376, 519, 584, 629, 1256, 8, 1114, 1349, 296, 532, 971, 1313, 779, 86, 1032, 618, 760, 509, 732, 1135, 1123, 734, 930, 824, 205], [238, 311, 469, 598, 431, 1079, 421, 902, 924, 1055, 136, 1266, 94, 1199, 566, 649, 1237, 20, 510, 1364, 89, 160, 689, 406, 1255, 225, 953, 419, 397, 577, 594, 968, 829, 964, 872, 1286, 1193], [492, 511, 230, 634, 911, 423, 897, 100, 453, 373, 350, 962, 324, 747, 1096, 792, 1222, 31, 208, 1306, 66, 1045, 1067, 1052, 898, 170, 1203, 543, 387, 265, 978, 863, 1094, 1133, 11, 1209, 1299], [545, 401, 344, 87, 144, 560, 256, 336, 1, 774, 438, 994, 335, 138, 1025, 750, 1287, 62, 246, 1346, 321, 1090, 781, 906, 1137, 257, 1154, 1244, 178, 1230, 1074, 726, 940, 1119, 1048, 893, 1178], [215, 259, 403, 479, 1155, 121, 1265, 461, 766, 480, 236, 878, 697, 91, 468, 477, 1270, 45, 582, 1307, 114, 1191, 454, 1106, 823, 633, 1125, 1259, 436, 1109, 945, 985, 386, 124, 922, 1227, 851], [630, 1161, 172, 1013, 120, 1072, 487, 123, 1150, 485, 51, 767, 203, 688, 606, 307, 1165, 4, 443, 1354, 22, 524, 1198, 1331, 1056, 323, 1249, 820, 1051, 690, 1029, 518, 621, 626, 1128, 663, 495], [753, 15, 1124, 458, 260, 68, 316, 503, 972, 1060, 44, 506, 28, 679, 712, 157, 1035, 40, 404, 1338, 75, 154, 1159, 810, 842, 785, 1327, 1158, 595, 1043, 1112, 1246, 645, 967, 620, 1195, 1140], [54, 400, 960, 837, 695, 683, 1104, 320, 834, 351, 146, 1068, 658, 501, 104, 92, 1314, 21, 310, 1365, 38, 999, 1083, 1187, 1347, 270, 862, 843, 925, 1145, 927, 845, 905, 413, 81, 758, 900], [809, 115, 789, 910, 252, 219, 118, 244, 778, 889, 192, 1108, 29, 315, 656, 198, 912, 55, 1027, 1351, 182, 677, 1132, 1236, 1310, 223, 1212, 1139, 1069, 534, 448, 704, 568, 1219, 1320, 1012, 394]], "upper_log": null}, "38": {"n": 38, "kmax": 24, "kstar": 25, "kstar_upper": 25, "gamma": [-1, 16, -114, 467, -1163, 1590, -263, -3295, 6177, -4643, 401, 1341, -2391, 9285, -16515, 10005, 6555, -13455, 8625, -8625, 13455, -6555, -10005, 16515, -9285, 2391, -1341, -401, 4643, -6177, 3295, 263, -1590, 1163, -467, 114, -16, 1], "supnorm": 16515, "bound": 26714, "n_candidates": 12, "square": [[489, 233, 855, 628, 1022, 876, 795, 960, 534, 774, 426, 1371, 114, 1109, 333, 725, 215, 321, 456, 240, 1156, 778, 353, 1118, 412, 1310, 727, 991, 1158, 839, 963, 140, 366, 1047, 1053, 938, 893, 737], [798, 811, 824, 944, 637, 740, 635, 1271, 1391, 17, 1097, 1326, 490, 1107, 53, 759, 821, 404, 1078, 593, 1368, 574, 186, 746, 365, 817, 440, 1050, 869, 834, 1037, 363, 559, 840, 649, 36, 265, 661], [1304, 1258, 791, 1210, 572, 1194, 1244, 610, 183, 200, 884, 929, 33, 818, 487, 523, 1293, 347, 643, 314, 1184, 141, 80, 1269, 468, 1174, 239, 896, 825, 521, 700, 377, 1000, 803, 557, 356, 1278, 750], [518, 786, 464, 1147, 611, 433, 820, 482, 1054, 691, 317, 214, 1064, 1444, 291, 968, 1290, 318, 1284, 316, 1440, 1098, 157, 1344, 513, 1338, 831, 192, 473, 496, 856, 411, 117, 947, 515, 1042, 46, 1127], [971, 1187, 736, 760, 799, 762, 1023, 943, 775, 656, 847, 415, 462, 964, 687, 887, 800, 388, 983, 43, 956, 686, 76, 1431, 1, 826, 1416, 600, 172, 823, 517, 454, 379, 1074, 714, 749, 1441, 52], [720, 729, 556, 480, 653, 281, 531, 397, 1148, 573, 1317, 633, 1171, 1229, 174, 1124, 743, 549, 1222, 198, 1380, 445, 84, 494, 254, 1430, 387, 1399, 1083, 30, 1256, 1056, 599, 452, 1005, 253, 56, 1364], [514, 857, 726, 463, 657, 1180, 934, 202, 1228, 162, 724, 754, 143, 1236, 309, 688, 1417, 276, 1342, 399, 1189, 394, 495, 922, 283, 1301, 1360, 23, 655, 873, 843, 14, 850, 1155, 1144, 658, 269, 816], [527, 300, 2, 1179, 1182, 346, 1203, 362, 1411, 450, 568, 703, 146, 772, 229, 1241, 1122, 29, 789, 24, 916, 1016, 115, 1067, 781, 756, 614, 780, 441, 1087, 880, 668, 942, 1369, 1027, 435, 580, 1396], [344, 230, 1354, 1008, 696, 875, 502, 554, 497, 732, 1319, 325, 1320, 1341, 563, 1117, 384, 82, 973, 163, 666, 275, 1084, 920, 111, 1086, 1071, 249, 472, 1061, 796, 634, 715, 1250, 977, 541, 601, 567], [891, 345, 576, 1014, 787, 770, 1327, 266, 210, 1206, 1401, 526, 939, 1321, 877, 1345, 133, 1190, 1212, 119, 717, 886, 419, 1306, 224, 764, 1235, 338, 148, 1150, 476, 222, 416, 642, 864, 423, 116, 654], [516, 434, 647, 1004, 827, 812, 1239, 501, 629, 1112, 299, 278, 590, 1113, 304, 794, 1390, 104, 1085, 122, 841, 569, 1146, 908, 62, 1265, 1282, 112, 173, 683, 1349, 320, 941, 551, 1363, 878, 507, 705], [898, 504, 185, 189, 969, 713, 846, 871, 410, 1328, 1231, 1247, 99, 1261, 106, 483, 993, 1090, 837, 168, 767, 959, 107, 1337, 250, 1298, 605, 262, 1266, 1012, 1088, 999, 261, 859, 1257, 124, 375, 201], [669, 1414, 1219, 170, 1048, 697, 708, 280, 640, 150, 1038, 34, 390, 1108, 349, 1252, 1103, 558, 305, 537, 555, 471, 1279, 1099, 35, 1353, 866, 232, 1089, 409, 1393, 1019, 359, 980, 1057, 206, 25, 1359], [1318, 882, 1281, 100, 519, 895, 1397, 37, 974, 1134, 1060, 10, 132, 1141, 322, 213, 22, 372, 1001, 90, 1437, 962, 101, 1392, 221, 1136, 1277, 617, 406, 570, 1217, 367, 398, 1020, 744, 149, 1105, 1436], [1274, 589, 909, 1422, 243, 930, 1115, 218, 1207, 906, 616, 134, 102, 1355, 49, 721, 234, 256, 1370, 326, 1181, 1165, 351, 1357, 289, 1427, 646, 540, 123, 709, 1131, 103, 337, 1237, 836, 312, 354, 1381], [946, 77, 660, 954, 1238, 976, 1106, 255, 885, 870, 1024, 130, 524, 618, 952, 193, 1081, 584, 1300, 66, 1428, 1254, 455, 1213, 50, 1361, 1334, 179, 342, 793, 813, 44, 5, 385, 1259, 936, 251, 914], [579, 1196, 1356, 311, 310, 853, 1114, 340, 332, 676, 1197, 544, 814, 1193, 236, 1382, 4, 911, 861, 571, 1096, 543, 1343, 765, 348, 530, 1145, 6, 167, 608, 1439, 597, 630, 1045, 1160, 672, 391, 190], [889, 1366, 953, 835, 598, 1169, 1295, 1032, 425, 664, 298, 623, 704, 51, 227, 327, 153, 302, 1028, 154, 139, 474, 783, 881, 171, 1267, 1185, 245, 848, 1263, 1400, 93, 609, 1100, 933, 1123, 625, 1223], [925, 481, 751, 904, 477, 295, 1340, 274, 108, 951, 907, 1214, 9, 1315, 196, 710, 296, 1226, 1388, 267, 467, 1102, 1168, 1199, 67, 819, 1245, 702, 595, 110, 1384, 807, 407, 852, 357, 228, 581, 1331], [586, 438, 651, 742, 488, 303, 499, 801, 1215, 386, 1063, 773, 241, 833, 144, 1166, 777, 328, 1177, 913, 1017, 282, 315, 690, 900, 761, 443, 978, 1062, 552, 1052, 987, 716, 1093, 1167, 323, 1243, 350], [734, 1025, 927, 27, 71, 1419, 284, 69, 1070, 681, 341, 809, 830, 1379, 539, 1286, 461, 68, 1176, 785, 1227, 380, 430, 1272, 1104, 178, 393, 776, 1264, 208, 627, 520, 1046, 1175, 860, 118, 994, 902], [719, 564, 538, 429, 361, 648, 199, 607, 279, 932, 1418, 828, 532, 176, 612, 1350, 1204, 405, 1119, 975, 1138, 294, 368, 1080, 1135, 1299, 437, 1036, 1367, 231, 1010, 1209, 96, 645, 484, 330, 470, 931], [1268, 533, 369, 1143, 432, 512, 1218, 1233, 723, 739, 451, 989, 287, 370, 624, 945, 1287, 290, 1170, 604, 1162, 45, 358, 1186, 638, 86, 542, 854, 364, 197, 402, 1432, 957, 536, 982, 1292, 1075, 160], [498, 701, 899, 510, 822, 622, 528, 677, 1211, 446, 950, 145, 901, 1358, 88, 842, 1082, 288, 548, 1309, 699, 270, 979, 1375, 20, 546, 928, 561, 1188, 1058, 712, 680, 879, 1029, 844, 421, 758, 83], [790, 689, 1035, 670, 32, 1092, 747, 1374, 988, 408, 431, 1208, 1040, 1201, 293, 1018, 301, 247, 921, 195, 636, 382, 120, 1043, 965, 486, 39, 782, 769, 665, 444, 1405, 1240, 400, 436, 1129, 585, 1249], [207, 995, 1072, 575, 1404, 872, 427, 545, 792, 503, 273, 935, 815, 594, 205, 998, 1246, 217, 1183, 308, 784, 339, 28, 1065, 135, 264, 1205, 829, 1275, 131, 730, 1033, 1125, 453, 1195, 890, 682, 1126], [958, 479, 602, 1161, 578, 838, 219, 874, 1153, 292, 313, 58, 1095, 592, 181, 674, 997, 127, 1420, 500, 1415, 547, 1291, 996, 475, 1154, 478, 1248, 1412, 65, 745, 1149, 1335, 383, 360, 242, 1009, 40], [1066, 919, 805, 862, 529, 1077, 1424, 679, 1130, 506, 248, 1413, 984, 949, 152, 970, 1322, 38, 223, 414, 1378, 392, 55, 1409, 810, 389, 211, 606, 1232, 378, 1395, 203, 155, 75, 788, 706, 1041, 522], [336, 424, 257, 652, 1394, 286, 329, 615, 1039, 334, 1055, 1283, 187, 728, 98, 1034, 1314, 1006, 808, 1044, 613, 493, 7, 1049, 1157, 260, 177, 1139, 926, 343, 678, 1294, 915, 459, 258, 1362, 1251, 851], [158, 352, 641, 285, 631, 763, 587, 11, 1297, 41, 1173, 910, 940, 1163, 159, 1403, 1426, 166, 924, 1408, 1273, 3, 95, 1011, 1013, 413, 238, 1159, 1200, 707, 12, 863, 21, 1348, 246, 1051, 1296, 1068], [225, 1289, 768, 142, 603, 525, 42, 1312, 1308, 374, 449, 986, 923, 735, 87, 888, 671, 19, 439, 1015, 1373, 698, 212, 1324, 685, 731, 845, 692, 1425, 596, 806, 1406, 892, 89, 535, 897, 1002, 447], [511, 948, 550, 619, 718, 738, 272, 64, 961, 460, 396, 883, 268, 1386, 8, 1433, 1307, 121, 867, 74, 1262, 147, 591, 1389, 755, 13, 1021, 1429, 1221, 220, 621, 1172, 1152, 1076, 466, 1111, 1133, 92], [667, 741, 865, 802, 465, 694, 469, 226, 485, 508, 128, 1164, 1280, 650, 109, 1383, 766, 306, 752, 1220, 1330, 418, 1339, 1372, 905, 403, 457, 1234, 1178, 509, 693, 565, 577, 180, 48, 1303, 1192, 72], [491, 1121, 371, 753, 1151, 992, 113, 990, 1120, 271, 620, 1442, 1376, 659, 194, 1316, 1402, 164, 748, 401, 1225, 63, 91, 1438, 428, 191, 31, 1435, 1423, 26, 105, 912, 673, 237, 277, 1069, 1332, 804], [566, 94, 771, 1091, 626, 583, 259, 1276, 1031, 1094, 129, 16, 779, 967, 175, 1398, 1140, 492, 331, 1007, 1346, 560, 417, 1365, 1407, 297, 319, 1253, 1198, 373, 161, 1311, 966, 79, 60, 1347, 70, 1101], [1073, 757, 81, 639, 588, 562, 125, 1325, 1434, 165, 695, 1216, 1313, 1385, 126, 1333, 1255, 54, 684, 136, 1351, 335, 156, 1410, 422, 355, 216, 937, 1142, 57, 85, 1116, 1387, 1202, 263, 1260, 420, 395], [662, 644, 376, 868, 722, 1059, 73, 894, 1003, 972, 442, 1026, 917, 981, 78, 1242, 1270, 188, 1128, 1137, 1421, 955, 184, 1443, 59, 553, 182, 235, 1132, 1030, 137, 582, 858, 244, 151, 1323, 903, 381], [849, 1079, 918, 1230, 832, 663, 204, 733, 1352, 448, 711, 1302, 1110, 138, 324, 1329, 1288, 169, 1305, 675, 1377, 505, 632, 1285, 252, 209, 47, 458, 15, 61, 797, 1191, 985, 307, 97, 1336, 1224, 18]], "upper_log": null}, "39": {"n": 39, "kmax": 25, "kstar": 26, "kstar_upper": 26, "gamma": [1, -17, 130, -581, 1630, -2753, 1853, 3032, -9472, 10820, -5044, -940, 3732, -11676, 25800, -26520, 3450, 20010, -22080, 17250, -22080, 20010, 3450, -26520, 25800, -11676, 3732, -940, -5044, 10820, -9472, 3032, 1853, -2753, 1630, -581, 130, -17, 1], "supnorm": 26520, "bound": 28899, "n_candidates": 1, "square": [[955, 971, 1101, 1228, 973, 748, 763, 535, 1176, 985, 807, 1151, 1045, 379, 1494, 13, 561, 1242, 208, 1204, 167, 1141, 1029, 8, 1486, 435, 584, 477, 410, 177, 359, 1368, 1004, 1308, 874, 228, 298, 365, 422], [693, 457, 1070, 628, 1334, 1143, 1461, 1137, 352, 1201, 1240, 1146, 1165, 787, 1444, 19, 713, 1501, 6, 1303, 428, 1278, 290, 146, 1478, 460, 539, 832, 1309, 328, 354, 7, 943, 1064, 580, 170, 128, 222, 323], [979, 1074, 980, 567, 1265, 1298, 1254, 662, 815, 1314, 490, 879, 578, 649, 1370, 17, 1313, 1182, 223, 1283, 104, 1310, 1032, 24, 1442, 111, 542, 273, 305, 393, 253, 568, 474, 346, 994, 556, 552, 1155, 1053], [1407, 608, 791, 646, 1354, 849, 1219, 1294, 635, 1418, 341, 1230, 521, 734, 1423, 110, 686, 1492, 100, 1211, 187, 934, 424, 51, 1415, 297, 749, 893, 287, 929, 1297, 217, 769, 286, 202, 179, 1024, 822, 648], [344, 974, 1456, 1154, 921, 730, 968, 595, 1173, 1340, 740, 975, 806, 173, 1488, 23, 1320, 1261, 389, 1110, 195, 1451, 966, 46, 1396, 327, 562, 541, 80, 864, 373, 944, 483, 1075, 781, 884, 172, 244, 355], [1089, 843, 274, 1279, 586, 358, 770, 1317, 324, 941, 356, 1123, 718, 376, 1363, 261, 1127, 1367, 275, 1142, 250, 1498, 805, 71, 1380, 486, 814, 702, 291, 942, 601, 1060, 69, 829, 1164, 962, 899, 84, 883], [643, 175, 784, 1050, 937, 380, 553, 818, 625, 1049, 1304, 458, 1116, 660, 1480, 36, 1098, 1384, 122, 958, 113, 1319, 616, 9, 1518, 743, 989, 449, 887, 666, 72, 1302, 1007, 243, 227, 1125, 923, 737, 1104], [716, 557, 1010, 1015, 641, 1043, 1210, 1274, 126, 1196, 1218, 727, 1403, 155, 1507, 34, 726, 1181, 259, 1028, 347, 1410, 1085, 42, 1489, 267, 1341, 375, 655, 752, 451, 581, 794, 668, 252, 489, 245, 771, 639], [1198, 1431, 1077, 991, 1162, 1402, 569, 719, 135, 1149, 990, 367, 969, 432, 1473, 73, 645, 1135, 112, 1189, 25, 935, 1362, 88, 1416, 256, 783, 407, 495, 1366, 529, 827, 1466, 423, 378, 294, 307, 793, 311], [687, 1186, 1061, 1096, 1067, 761, 724, 1063, 353, 1281, 566, 159, 1159, 564, 1374, 54, 1389, 824, 370, 1121, 91, 1170, 878, 63, 1505, 494, 1044, 349, 607, 1140, 614, 481, 656, 270, 427, 316, 1276, 402, 1037], [1438, 1355, 1307, 1131, 310, 889, 841, 1343, 212, 1130, 558, 844, 910, 651, 1401, 117, 388, 891, 472, 1420, 131, 1292, 640, 194, 1459, 732, 478, 715, 537, 996, 588, 627, 385, 997, 1427, 236, 254, 145, 238], [507, 823, 118, 330, 930, 1245, 1215, 320, 1329, 523, 1209, 1248, 597, 300, 1463, 14, 1289, 1195, 219, 1452, 165, 1520, 1080, 11, 1491, 28, 854, 960, 524, 1318, 332, 434, 1239, 621, 515, 638, 1083, 397, 143], [1409, 1023, 1093, 1227, 1432, 1323, 1113, 425, 654, 506, 182, 487, 1169, 701, 1397, 5, 745, 1216, 263, 1487, 235, 1471, 123, 41, 1465, 85, 692, 546, 559, 1013, 382, 1108, 1220, 439, 207, 877, 408, 455, 496], [1144, 1346, 1071, 619, 1041, 594, 866, 867, 533, 1047, 772, 585, 1288, 412, 1391, 102, 1381, 1293, 360, 1068, 348, 1244, 951, 66, 1453, 514, 697, 786, 574, 1016, 266, 1038, 289, 357, 742, 986, 150, 140, 282], [1316, 819, 653, 498, 1012, 336, 563, 847, 398, 1252, 429, 755, 1232, 811, 1458, 239, 1025, 1260, 22, 1443, 48, 1393, 846, 81, 1512, 26, 953, 708, 1357, 1305, 532, 950, 15, 751, 610, 421, 803, 198, 802], [419, 977, 1145, 604, 1147, 1122, 1350, 1339, 685, 1335, 331, 650, 932, 65, 1503, 57, 746, 1448, 30, 1161, 452, 1509, 1065, 105, 1482, 462, 915, 543, 965, 1285, 144, 237, 526, 502, 902, 224, 209, 631, 475], [1336, 683, 1091, 467, 820, 383, 142, 831, 684, 1197, 852, 418, 1124, 936, 1484, 97, 450, 1255, 338, 1330, 260, 1395, 938, 79, 1519, 321, 959, 1200, 440, 1237, 862, 620, 544, 334, 1022, 119, 1171, 739, 2], [691, 722, 623, 1222, 1048, 1157, 405, 817, 1392, 1100, 599, 721, 363, 591, 1464, 120, 859, 963, 157, 766, 333, 914, 1238, 342, 1385, 549, 401, 322, 925, 1225, 833, 978, 326, 551, 671, 704, 247, 1217, 738], [799, 850, 445, 1207, 856, 1246, 1233, 1259, 448, 1286, 185, 759, 1114, 511, 1500, 200, 134, 1508, 106, 1349, 75, 1474, 1066, 154, 1376, 33, 659, 394, 876, 368, 501, 319, 1299, 800, 390, 661, 325, 1387, 527], [101, 696, 680, 1128, 863, 570, 1034, 825, 137, 919, 554, 343, 1030, 918, 1515, 37, 1059, 1272, 192, 964, 512, 1069, 700, 58, 1506, 834, 480, 644, 160, 1468, 415, 903, 1072, 443, 1439, 798, 497, 813, 1031], [485, 731, 1020, 545, 1119, 276, 1177, 295, 589, 1421, 220, 667, 519, 603, 1457, 12, 885, 1511, 679, 778, 197, 1150, 881, 138, 1513, 454, 555, 924, 186, 1005, 339, 1027, 516, 582, 663, 1434, 1055, 983, 1088], [530, 1036, 205, 463, 587, 308, 690, 952, 411, 812, 1014, 853, 1163, 283, 1446, 98, 897, 992, 90, 1497, 178, 1191, 302, 44, 1495, 1167, 420, 809, 753, 1269, 547, 1112, 560, 1231, 895, 617, 678, 1351, 733], [470, 109, 613, 583, 504, 82, 1193, 64, 624, 602, 579, 1277, 1382, 673, 1090, 74, 1082, 1251, 249, 1253, 206, 1422, 632, 86, 1426, 189, 1042, 901, 242, 1115, 269, 1275, 1106, 141, 1344, 1361, 896, 1006, 1266], [917, 1324, 675, 304, 246, 381, 982, 377, 218, 1035, 240, 1136, 1174, 199, 1425, 164, 792, 1413, 210, 1436, 611, 1493, 374, 10, 1514, 993, 988, 518, 139, 848, 335, 395, 1256, 313, 913, 1087, 1257, 808, 1179], [1183, 413, 264, 777, 705, 1206, 860, 371, 399, 875, 372, 637, 1241, 166, 1414, 318, 384, 1332, 151, 1400, 248, 1224, 1033, 83, 1412, 391, 484, 912, 115, 1510, 534, 886, 858, 1052, 1175, 476, 1249, 765, 804], [136, 736, 970, 871, 96, 1194, 1099, 257, 403, 1076, 596, 550, 465, 461, 1268, 129, 466, 1504, 4, 1517, 50, 1325, 880, 53, 1356, 191, 1117, 868, 689, 1386, 633, 757, 1133, 630, 1011, 1009, 1086, 598, 1109], [967, 221, 911, 103, 285, 404, 1331, 855, 720, 1348, 762, 306, 775, 59, 1445, 39, 665, 1187, 78, 1440, 114, 1322, 636, 52, 1226, 441, 699, 760, 606, 1437, 204, 1296, 1002, 1158, 894, 670, 1300, 1479, 482], [288, 278, 87, 947, 1107, 163, 214, 904, 314, 948, 758, 1342, 851, 464, 1383, 16, 1134, 1460, 95, 1360, 152, 1315, 622, 45, 1406, 500, 840, 510, 493, 709, 842, 779, 1291, 605, 764, 796, 1095, 1306, 1496], [907, 949, 694, 284, 471, 436, 447, 838, 499, 1185, 961, 1250, 933, 345, 1419, 29, 571, 1338, 201, 1481, 107, 872, 1051, 62, 1447, 430, 750, 1008, 525, 1327, 698, 1223, 672, 634, 821, 1046, 801, 303, 664], [618, 629, 1094, 776, 677, 642, 414, 957, 626, 785, 723, 865, 1003, 89, 1345, 133, 600, 1358, 251, 1379, 92, 1001, 1040, 181, 1301, 592, 940, 647, 473, 939, 70, 1433, 1058, 1132, 674, 437, 882, 931, 892], [309, 790, 148, 446, 361, 35, 890, 782, 528, 296, 780, 954, 945, 1188, 1455, 3, 873, 1213, 158, 789, 60, 1235, 442, 21, 1441, 265, 1408, 707, 1388, 1229, 268, 317, 984, 920, 1375, 1311, 725, 1378, 1262], [505, 1168, 503, 531, 1390, 171, 162, 1081, 292, 1428, 688, 147, 767, 281, 1377, 1, 1347, 908, 27, 695, 196, 810, 1000, 93, 1359, 340, 1326, 1190, 1295, 1212, 1118, 1092, 1214, 1263, 168, 1234, 681, 387, 232], [538, 76, 508, 241, 417, 299, 1139, 193, 293, 1472, 312, 176, 676, 215, 1264, 55, 703, 1178, 216, 1337, 280, 1467, 747, 180, 1208, 1017, 1192, 1365, 1372, 1084, 857, 922, 714, 456, 1273, 1152, 1469, 468, 1148], [946, 898, 522, 768, 536, 426, 576, 1243, 406, 1435, 366, 830, 575, 364, 1353, 38, 1120, 1502, 203, 1103, 130, 1199, 657, 132, 1364, 517, 900, 272, 169, 1499, 188, 835, 1247, 682, 444, 1079, 1271, 1111, 773], [565, 711, 1026, 231, 956, 453, 438, 1287, 548, 277, 153, 928, 124, 315, 1475, 94, 1398, 1371, 127, 1417, 18, 1258, 1521, 20, 1203, 61, 1021, 1129, 279, 926, 710, 386, 1166, 754, 741, 826, 1057, 1429, 1280], [392, 56, 233, 836, 369, 906, 717, 1205, 49, 669, 1097, 213, 190, 520, 1449, 174, 888, 1054, 234, 1450, 43, 1321, 1333, 32, 1424, 652, 837, 1312, 1073, 1078, 1156, 1221, 905, 593, 1267, 572, 513, 590, 1056], [351, 491, 1153, 995, 459, 396, 612, 1430, 225, 909, 255, 337, 729, 362, 1490, 67, 488, 1399, 121, 1105, 77, 1404, 774, 31, 1405, 987, 1160, 845, 972, 1270, 976, 1019, 712, 728, 1018, 1485, 156, 416, 870], [329, 350, 861, 271, 409, 1102, 230, 1172, 262, 577, 301, 1062, 431, 400, 1470, 47, 573, 1394, 99, 797, 258, 1477, 1282, 68, 1290, 816, 1369, 1202, 828, 999, 226, 1411, 433, 509, 927, 981, 1184, 1284, 998], [1373, 1126, 492, 1039, 916, 469, 108, 161, 615, 1180, 735, 184, 229, 211, 1462, 40, 609, 1454, 183, 706, 116, 1476, 788, 149, 1516, 540, 1328, 744, 795, 869, 479, 756, 125, 1236, 1138, 658, 1483, 1352, 839]], "upper_log": null}, "40": {"n": 40, "kmax": 25, "kstar": 26, "kstar_upper": 26, "gamma": [2, -34, 261, -1179, 3390, -6088, 5355, 3145, -16215, 21603, -12255, -2261, 10249, -15381, 22233, -19125, -255, 17595, -16905, 5865, 5865, -16905, 17595, -255, -19125, 22233, -15381, 10249, -2261, -12255, 21603, -16215, 3145, 5355, -6088, 3390, -1179, 261, -34, 2], "supnorm": 22233, "bound": 31200, "n_candidates": 7, "square": [[504, 1355, 986, 631, 893, 1103, 789, 1477, 223, 942, 873, 695, 1036, 527, 1439, 494, 430, 701, 263, 578, 1330, 948, 1403, 794, 141, 1476, 97, 831, 686, 408, 1339, 308, 696, 911, 812, 827, 516, 576, 684, 1298], [1006, 1179, 422, 390, 945, 688, 868, 820, 57, 917, 415, 934, 1546, 716, 1502, 245, 409, 1165, 106, 1180, 690, 518, 1522, 1079, 9, 1442, 539, 1588, 1316, 517, 1370, 80, 1025, 1496, 41, 811, 280, 817, 777, 593], [897, 1190, 767, 940, 1347, 596, 939, 723, 99, 1267, 910, 173, 1455, 522, 1307, 178, 315, 1326, 144, 1047, 506, 512, 1309, 1560, 163, 1494, 399, 889, 295, 229, 449, 86, 1057, 1278, 775, 1225, 715, 1238, 709, 990], [719, 999, 1126, 566, 1027, 434, 850, 693, 915, 1167, 63, 776, 1049, 476, 1485, 343, 1231, 1177, 474, 1381, 1272, 536, 646, 683, 479, 1270, 735, 1504, 510, 4, 1373, 493, 903, 738, 616, 472, 1050, 532, 642, 611], [83, 664, 803, 1087, 668, 412, 1521, 743, 707, 1506, 872, 597, 823, 489, 563, 673, 486, 1337, 69, 988, 829, 128, 1495, 1039, 44, 1596, 628, 1104, 1289, 748, 1390, 373, 1214, 834, 795, 1218, 717, 272, 135, 1081], [456, 1075, 885, 1220, 108, 788, 937, 901, 182, 1429, 585, 760, 1493, 248, 1540, 214, 866, 1000, 2, 1011, 1230, 485, 1185, 1002, 254, 1584, 359, 491, 916, 515, 1473, 1073, 1132, 571, 1040, 465, 750, 289, 800, 706], [1554, 757, 1055, 852, 1301, 599, 1269, 1120, 778, 1595, 963, 371, 1072, 676, 1411, 766, 1253, 700, 90, 445, 675, 59, 608, 742, 161, 752, 484, 912, 745, 880, 1282, 354, 615, 640, 966, 674, 913, 724, 821, 386], [825, 344, 888, 816, 1134, 1053, 808, 981, 725, 1342, 318, 1172, 1032, 367, 1354, 146, 151, 1510, 252, 1181, 1058, 726, 883, 614, 100, 1010, 511, 1396, 181, 904, 1296, 764, 424, 1308, 217, 514, 1107, 756, 612, 1240], [1152, 35, 589, 1470, 984, 455, 529, 1106, 467, 1335, 552, 1046, 973, 586, 1328, 87, 351, 964, 375, 558, 1169, 413, 975, 10, 541, 1314, 177, 1517, 1251, 329, 1456, 519, 1375, 899, 859, 1148, 1441, 448, 244, 993], [870, 274, 839, 394, 1273, 1088, 401, 1382, 198, 1565, 88, 1184, 604, 269, 1423, 1074, 255, 1406, 238, 1576, 1434, 332, 845, 1038, 175, 1558, 34, 835, 492, 284, 1287, 1070, 802, 389, 325, 1497, 1187, 285, 1083, 667], [1348, 439, 183, 149, 1359, 231, 1146, 1227, 391, 1435, 471, 1189, 878, 1242, 1372, 12, 998, 1405, 720, 1535, 18, 575, 1389, 896, 595, 1279, 385, 770, 848, 239, 1154, 804, 378, 356, 353, 1045, 943, 221, 761, 1281], [1299, 171, 205, 211, 1068, 649, 1262, 1261, 1117, 1519, 148, 154, 1327, 357, 1417, 358, 1245, 1095, 14, 1255, 1356, 32, 1360, 160, 50, 1352, 363, 1265, 577, 207, 1583, 102, 822, 203, 933, 1305, 524, 1324, 1174, 1196], [1592, 384, 212, 1274, 1293, 440, 549, 983, 469, 1290, 328, 22, 1139, 297, 1294, 39, 651, 1524, 369, 1487, 1350, 460, 1001, 1102, 395, 1121, 420, 1054, 809, 339, 1407, 304, 771, 1366, 826, 1369, 419, 1029, 209, 633], [481, 977, 136, 1096, 1385, 900, 403, 1292, 119, 1447, 791, 416, 1297, 60, 1398, 1112, 819, 1248, 335, 1414, 1332, 281, 1033, 164, 542, 1508, 698, 1541, 694, 197, 1448, 259, 1338, 323, 334, 920, 581, 451, 215, 1035], [1195, 1285, 929, 1388, 1098, 290, 381, 679, 114, 792, 52, 1489, 372, 19, 1306, 556, 380, 805, 168, 1365, 1436, 189, 1542, 1224, 216, 1162, 388, 1105, 366, 264, 1515, 722, 1193, 627, 1024, 1422, 1149, 316, 81, 1416], [923, 62, 233, 1119, 1209, 111, 982, 1313, 561, 950, 1178, 610, 1394, 126, 1590, 162, 1059, 1254, 368, 997, 1241, 64, 1503, 1252, 31, 1413, 398, 1570, 837, 110, 1295, 133, 1206, 938, 1151, 461, 583, 46, 338, 1249], [582, 946, 407, 425, 1136, 1, 824, 922, 765, 1362, 116, 687, 1561, 47, 1133, 1376, 1408, 1378, 3, 1137, 1415, 282, 1491, 1397, 74, 1484, 29, 838, 1466, 230, 1080, 48, 1109, 16, 85, 727, 1587, 125, 1211, 1110], [1125, 364, 172, 1069, 1505, 76, 270, 1343, 1433, 1234, 21, 1526, 421, 117, 1202, 55, 1383, 1321, 8, 1458, 1543, 103, 1454, 1318, 243, 1384, 142, 1277, 1145, 73, 1507, 661, 705, 267, 150, 1257, 979, 342, 224, 1143], [1099, 158, 1129, 623, 526, 952, 307, 1401, 196, 1276, 51, 279, 1034, 27, 1445, 482, 636, 1564, 94, 1085, 1461, 89, 1082, 592, 818, 1520, 779, 1460, 653, 1217, 1144, 312, 1063, 1412, 143, 905, 1311, 495, 58, 1142], [786, 68, 898, 1549, 1393, 66, 36, 931, 689, 377, 147, 1004, 1310, 15, 944, 652, 890, 855, 93, 891, 480, 138, 1124, 1499, 875, 1591, 169, 1528, 844, 714, 1260, 737, 1594, 1317, 79, 980, 523, 974, 1108, 892], [360, 860, 570, 1336, 392, 404, 1275, 972, 796, 1552, 619, 949, 769, 670, 1530, 337, 1527, 1226, 153, 884, 531, 579, 1425, 634, 370, 1367, 249, 774, 957, 20, 1346, 54, 534, 1475, 165, 728, 1333, 736, 936, 626], [292, 237, 1100, 1141, 1559, 1067, 955, 428, 711, 1498, 678, 546, 1093, 617, 1013, 446, 1016, 1340, 180, 246, 956, 584, 704, 1065, 226, 1101, 1232, 654, 513, 352, 1511, 659, 341, 1176, 739, 989, 496, 1115, 672, 772], [286, 710, 924, 77, 914, 340, 1319, 1140, 132, 1597, 773, 1315, 1563, 564, 1443, 65, 140, 1427, 833, 261, 550, 637, 1551, 1233, 1015, 1205, 105, 299, 699, 538, 1150, 266, 488, 208, 1357, 744, 925, 908, 1116, 1203], [327, 1322, 1161, 758, 1199, 447, 1021, 650, 782, 1585, 137, 729, 287, 7, 1501, 222, 1284, 1123, 314, 298, 250, 186, 1490, 294, 313, 1400, 393, 1480, 762, 734, 1440, 587, 1118, 1547, 331, 1147, 418, 1041, 1472, 463], [978, 1094, 708, 591, 1130, 632, 697, 864, 56, 1386, 840, 525, 682, 620, 1171, 13, 849, 1173, 574, 1052, 1201, 176, 1492, 588, 763, 1453, 202, 930, 466, 858, 1582, 131, 958, 906, 1244, 139, 170, 1302, 996, 828], [383, 127, 1066, 5, 1204, 459, 1538, 503, 17, 1031, 253, 625, 1191, 498, 1523, 644, 843, 1228, 402, 544, 1062, 228, 1266, 548, 601, 1166, 187, 1349, 1197, 1022, 1432, 497, 785, 1548, 965, 755, 721, 976, 1064, 567], [278, 927, 598, 1170, 1111, 895, 1163, 1555, 406, 1114, 235, 320, 1586, 303, 1198, 95, 559, 1030, 853, 657, 1164, 350, 1153, 732, 555, 1014, 414, 220, 962, 152, 1444, 457, 1089, 1175, 1207, 365, 293, 969, 1469, 783], [947, 935, 301, 932, 1194, 1056, 1216, 1221, 71, 1430, 450, 702, 1183, 921, 1288, 296, 605, 1598, 283, 458, 349, 40, 1404, 396, 429, 1424, 1086, 1451, 1048, 227, 1371, 600, 1380, 1051, 453, 1023, 277, 535, 129, 260], [508, 1462, 1247, 300, 442, 547, 1409, 441, 288, 1158, 635, 954, 658, 219, 1395, 236, 807, 1358, 240, 607, 1323, 475, 1223, 656, 49, 1533, 638, 970, 1071, 232, 1235, 333, 799, 185, 751, 703, 1471, 1486, 1090, 886], [1263, 1127, 569, 560, 854, 879, 967, 810, 521, 1599, 909, 881, 1157, 37, 1452, 24, 926, 1268, 179, 1344, 1353, 30, 1237, 639, 305, 1236, 113, 995, 405, 602, 1210, 553, 1061, 1229, 749, 941, 387, 759, 648, 242], [487, 665, 462, 464, 537, 1091, 641, 225, 470, 1525, 276, 1208, 436, 842, 1531, 204, 1391, 1482, 551, 663, 1550, 431, 1286, 677, 302, 1259, 84, 960, 1026, 1028, 1478, 112, 432, 961, 887, 1264, 869, 502, 1076, 685], [1077, 1334, 1128, 268, 847, 1512, 543, 622, 11, 1575, 107, 753, 1044, 346, 1566, 426, 347, 1600, 987, 379, 1135, 397, 1291, 572, 362, 830, 867, 330, 193, 907, 1579, 159, 1580, 801, 258, 321, 1060, 1122, 919, 865], [1243, 1545, 1446, 798, 234, 1387, 1168, 247, 324, 1368, 468, 1084, 731, 499, 1467, 38, 857, 902, 490, 336, 166, 206, 1374, 863, 241, 1465, 438, 951, 1188, 1379, 1256, 123, 568, 477, 410, 754, 660, 1222, 1513, 134], [590, 645, 1300, 423, 118, 1246, 1568, 157, 382, 1544, 971, 501, 1449, 322, 1481, 156, 874, 1589, 580, 1377, 433, 309, 1212, 877, 545, 1572, 67, 1341, 841, 505, 1419, 326, 291, 1018, 348, 655, 262, 1019, 861, 846], [1005, 1500, 1464, 72, 257, 793, 1186, 669, 306, 1577, 968, 184, 1258, 191, 1438, 188, 540, 1463, 1304, 1159, 251, 427, 1312, 75, 275, 1364, 124, 528, 603, 953, 1363, 345, 780, 781, 473, 797, 520, 1320, 1200, 1007], [666, 1113, 573, 1410, 557, 210, 1459, 718, 155, 1283, 509, 145, 1581, 894, 1008, 121, 1428, 1325, 98, 1003, 530, 444, 1421, 376, 417, 1518, 310, 991, 621, 271, 1534, 787, 740, 1539, 115, 629, 1250, 768, 671, 832], [190, 1303, 1431, 1138, 411, 618, 1418, 122, 23, 1474, 507, 784, 400, 361, 1399, 192, 733, 1426, 1345, 1020, 1182, 199, 1239, 1593, 70, 1562, 478, 454, 554, 195, 1280, 78, 691, 1532, 876, 609, 443, 1215, 851, 624], [1219, 1156, 747, 1043, 643, 174, 836, 91, 45, 1557, 355, 1092, 985, 28, 1392, 109, 201, 1037, 790, 483, 680, 730, 1578, 374, 6, 1556, 1468, 1329, 200, 613, 1553, 167, 928, 1574, 856, 1569, 213, 918, 1131, 594], [565, 120, 1271, 813, 25, 681, 1213, 1420, 61, 1514, 814, 1160, 1529, 500, 1437, 26, 630, 1479, 692, 1536, 435, 662, 746, 1097, 92, 1402, 194, 1457, 96, 317, 882, 265, 533, 815, 741, 1042, 606, 1537, 1573, 42], [862, 1078, 1351, 273, 130, 562, 712, 1012, 43, 1509, 319, 218, 871, 1017, 1567, 33, 992, 806, 82, 1009, 959, 1155, 1361, 311, 53, 1516, 256, 1331, 437, 452, 1450, 104, 647, 1488, 1483, 994, 1192, 1571, 713, 101]], "upper_log": null}}

==> anc/lowmode_enum.c <==
/*
 * lowmode_enum.c -- exact meet-in-the-middle enumeration of n x n arrangements
 * of {1,...,N}, N = n^2, satisfying a set of LINEAR statistics
 *     T_m(S) = sum_{cells c} w_m[c] * s_c  ==  target_m .
 *
 * The cells are split into A = first k cells (row-major) and B = the remaining
 * N-k cells.  For every k-subset V of values and every bijection V -> A we pack
 * the partial statistics into a 64-bit key; for the complementary value set and
 * every bijection V^c -> B we compute (target - partial) and look it up.  Keys
 * are matched by sorting both key lists and merging.  Subsets are distributed
 * over pthreads.
 *
 * Modes (second argument):
 *   L         T1 = sum j*s_ij, T2 = sum i*s_ij, T3 = main diag, T4 = anti diag
 *             (the low-mode balanced class: Cov(X,Z)=Cov(Y,Z)=Cov(Dmain,Z)=Cov(Danti,Z)=0).
 *             Members are enumerated explicitly: breakdown by (#rows = M, #cols = M)
 *             is printed, and with a third argument the members are written to a
 *             binary file (N bytes per arrangement, row-major, values 1..N).
 *   XY        T1, T2 only (first-moment balance, no diagonals) -- count only.
 *   DIAG      T3, T4 only -- count only.
 *   MAGIC     all row sums, all column sums, both diagonals = M -- count only.
 *   SEMI      all row sums and column sums = M (semi-magic) -- count only.
 *   ROWSL     L plus all row sums = M  -- count only (cross-check of breakdown).
 *   COLSL     L plus all column sums = M -- count only.
 *
 * Build:  cc -O3 -march=native -o lowmode_enum lowmode_enum.c -lpthread
 * Run:    ./lowmode_enum 4 L members_n4.bin
 *
 * Author: Kyle Elliott Mathewson.
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <pthread.h>
#include <time.h>

#define MAXN 5
#define MAXCELLS (MAXN*MAXN)
#define MAXSTATS 10
#define MAXK 13          /* largest half we ever permute (n=5: 12/13) */

static int n, N, K, KB;          /* K = |A|, KB = |B| = N-K */
static int nstats;
static int w[MAXSTATS][MAXCELLS];
static long target[MAXSTATS];
static int shift_[MAXSTATS], bits_[MAXSTATS];
static long maxA_[MAXSTATS];
static long Mtarget;

static int nthreads = 16;
static int save_members = 0;
static int enum_mode = 0;   /* 1 for mode L: enumerate members explicitly */
static const char *outname = NULL;

/* permutations */
static uint8_t *permA, *permB;     /* [nA][K], [nB][KB] */
static long nA, nB;

/* subsets */
static uint32_t *subsets; static long nsub;

typedef struct { uint64_t key; uint32_t idx; } KI;

static long factorial(int m){ long f=1; for(int i=2;i<=m;i++) f*=i; return f; }

static uint8_t *gen_perms(int m, long *count){
    long cnt = factorial(m); *count = cnt;
    uint8_t *P = malloc((size_t)cnt*m);
    int a[MAXK]; for(int i=0;i<m;i++) a[i]=i;
    for(long p=0;p<cnt;p++){
        for(int i=0;i<m;i++) P[p*m+i]=(uint8_t)a[i];
        /* next_permutation */
        int i=m-2; while(i>=0 && a[i]>=a[i+1]) i--;
        if(i<0) break;
        int j=m-1; while(a[j]<=a[i]) j--;
        int t=a[i];a[i]=a[j];a[j]=t;
        for(int l=i+1,r=m-1;l<r;l++,r--){t=a[l];a[l]=a[r];a[r]=t;}
    }
    return P;
}

static int cmp_ki(const void*a,const void*b){
    uint64_t x=((const KI*)a)->key, y=((const KI*)b)->key;
    return x<y?-1:(x>y?1:0);
}
static int cmp_u64(const void*a,const void*b){
    uint64_t x=*(const uint64_t*)a, y=*(const uint64_t*)b;
    return x<y?-1:(x>y?1:0);
}

/* per-thread results */
typedef struct {
    int tid;
    uint64_t count;            /* number of matching arrangements */
    uint64_t hist[MAXN+1][MAXN+1];   /* [#rows==M][#cols==M] (L mode) */
    uint8_t *members; size_t nmem, capmem;  /* saved members (L mode) */
} TRes;

static void push_member(TRes *r, const uint8_t *s){
    if(r->nmem==r->capmem){ r->capmem = r->capmem? r->capmem*2 : 1<<16; r->members = realloc(r->members, r->capmem*(size_t)N); }
    memcpy(r->members + r->nmem*(size_t)N, s, N); r->nmem++;
}

static void *worker(void *arg){
    TRes *r = (TRes*)arg;
    KI  *ka = malloc(sizeof(KI)*nA);
    KI  *kb = malloc(sizeof(KI)*nB);
    int vals[MAXCELLS], comp[MAXCELLS];
    uint8_t sq[MAXCELLS];
    int enumerate = enum_mode;
    for(long si=r->tid; si<nsub; si+=nthreads){
        uint32_t mask = subsets[si];
        int a=0,b=0;
        for(int v=1; v<=N; v++){ if(mask>>(v-1)&1) vals[a++]=v; else comp[b++]=v; }
        /* side A */
        for(long p=0;p<nA;p++){
            const uint8_t *pp = permA + p*K;
            uint64_t key=0;
            for(int m=0;m<nstats;m++){
                long t=0;
                for(int c=0;c<K;c++) t += (long)w[m][c]*vals[pp[c]];
                key |= ((uint64_t)t) << shift_[m];
            }
            ka[p].key=key; ka[p].idx=(uint32_t)p;
        }
        /* side B */
        long nb_valid=0;
        for(long q=0;q<nB;q++){
            const uint8_t *pq = permB + q*KB;
            uint64_t key=0; int ok=1;
            for(int m=0;m<nstats;m++){
                long t=0;
                for(int c=0;c<KB;c++) t += (long)w[m][K+c]*comp[pq[c]];
                long need = target[m]-t;
                if(need<0 || need>maxA_[m]){ ok=0; break; }
                key |= ((uint64_t)need) << shift_[m];
            }
            if(ok){ kb[nb_valid].key=key; kb[nb_valid].idx=(uint32_t)q; nb_valid++; }
        }
        qsort(ka,nA,sizeof(KI),cmp_ki);
        qsort(kb,nb_valid,sizeof(KI),cmp_ki);
        long i=0,j=0;
        while(i<nA && j<nb_valid){
            if(ka[i].key<kb[j].key) i++;
            else if(ka[i].key>kb[j].key) j++;
            else {
                uint64_t k=ka[i].key; long i2=i,j2=j;
                while(i2<nA && ka[i2].key==k) i2++;
                while(j2<nb_valid && kb[j2].key==k) j2++;
                r->count += (uint64_t)(i2-i)*(uint64_t)(j2-j);
                if(enumerate){
                    for(long x=i;x<i2;x++) for(long y=j;y<j2;y++){
                        const uint8_t *pp=permA+ka[x].idx*K, *pq=permB+kb[y].idx*KB;
                        for(int c=0;c<K;c++) sq[c]=(uint8_t)vals[pp[c]];
                        for(int c=0;c<KB;c++) sq[K+c]=(uint8_t)comp[pq[c]];
                        int rk=0,ck=0;
                        for(int rr=0;rr<n;rr++){ long s=0; for(int cc=0;cc<n;cc++) s+=sq[rr*n+cc]; rk += (s==Mtarget); }
                        for(int cc=0;cc<n;cc++){ long s=0; for(int rr=0;rr<n;rr++) s+=sq[rr*n+cc]; ck += (s==Mtarget); }
                        r->hist[rk][ck]++;
                        if(save_members) push_member(r,sq);
                    }
                }
                i=i2;j=j2;
            }
        }
    }
    free(ka); free(kb);
    return NULL;
}

static void add_stat(const int *wc, long tgt){
    memcpy(w[nstats], wc, sizeof(int)*N); target[nstats]=tgt; nstats++;
}

int main(int argc, char **argv){
    if(argc<3){ fprintf(stderr,"usage: %s n MODE [members.bin] [threads]\n",argv[0]); return 1; }
    n=atoi(argv[1]); N=n*n; const char *mode=argv[2];
    if(argc>=4 && strcmp(argv[3],"-")!=0){ save_members=1; outname=argv[3]; }
    if(argc>=5) nthreads=atoi(argv[4]);
    K = N/2; KB = N-K;           /* n=3: 4/5, n=4: 8/8, n=5: 12/13 */
    Mtarget = (long)n*(N+1)/2;
    long T12 = (long)(n-1)*N*(N+1)/4;   /* ((n-1)/2) * N(N+1)/2 */

    int wc[MAXCELLS];
    nstats=0;
#define CELLW(expr) for(int c=0;c<N;c++){ int i=c/n, j=c%n; (void)i;(void)j; wc[c]=(expr); }
    int useL = !strcmp(mode,"L") || !strcmp(mode,"ROWSL") || !strcmp(mode,"COLSL");
    if(useL || !strcmp(mode,"XY")){
        CELLW(j); add_stat(wc,T12);
        CELLW(i); add_stat(wc,T12);
    }
    if(useL || !strcmp(mode,"DIAG") || !strcmp(mode,"MAGIC")){
        CELLW(i==j); add_stat(wc,Mtarget);
        CELLW(i+j==n-1); add_stat(wc,Mtarget);
    }
    if(!strcmp(mode,"MAGIC")||!strcmp(mode,"SEMI")||!strcmp(mode,"ROWSL")){
        for(int r=0;r<n-1;r++){ CELLW(i==r); add_stat(wc,Mtarget); }
    }
    if(!strcmp(mode,"MAGIC")||!strcmp(mode,"SEMI")||!strcmp(mode,"COLSL")){
        for(int col=0;col<n-1;col++){ CELLW(j==col); add_stat(wc,Mtarget); }
    }
    if(nstats==0){ fprintf(stderr,"unknown mode %s\n",mode); return 1; }
    if(strcmp(mode,"L")) save_members=0; else enum_mode=1;

    /* key layout: bound on A-side partial = sum over A cells of w*N */
    int sh=0;
    for(int m=0;m<nstats;m++){
        long mx=0; for(int c=0;c<K;c++) mx += (long)w[m][c]*N;
        maxA_[m]=mx; int b=1; while((1L<<b) <= mx) b++;
        bits_[m]=b; shift_[m]=sh; sh+=b;
    }
    if(sh>64){ fprintf(stderr,"key too wide (%d bits)\n",sh); return 1; }

    permA = gen_perms(K,&nA); permB = gen_perms(KB,&nB);
    /* subsets of size K of {1..N} as bitmasks (Gosper) */
    nsub=0; { long cap=1<<20; subsets=malloc(sizeof(uint32_t)*cap);
      uint32_t x=(1u<<K)-1, lim=1u<<N;
      while(x<lim){ subsets[nsub++]=x; uint32_t u=x&-x, v=u+x; x = v + (((v^x)/u)>>2); }
    }
    fprintf(stderr,"n=%d N=%d K=%d mode=%s stats=%d keybits=%d subsets=%ld permsA=%ld permsB=%ld threads=%d\n",
            n,N,K,mode,nstats,sh,nsub,nA,nB,nthreads);

    struct timespec t0,t1; clock_gettime(CLOCK_MONOTONIC,&t0);
    pthread_t th[64]; TRes res[64]; memset(res,0,sizeof(res));
    for(int t=0;t<nthreads;t++){ res[t].tid=t; pthread_create(&th[t],NULL,worker,&res[t]); }
    uint64_t total=0, hist[MAXN+1][MAXN+1]; memset(hist,0,sizeof(hist)); size_t nmem=0;
    for(int t=0;t<nthreads;t++){ pthread_join(th[t],NULL); total+=res[t].count; nmem+=res[t].nmem;
        for(int a=0;a<=n;a++)for(int b=0;b<=n;b++) hist[a][b]+=res[t].hist[a][b]; }
    clock_gettime(CLOCK_MONOTONIC,&t1);
    double secs=(t1.tv_sec-t0.tv_sec)+1e-9*(t1.tv_nsec-t0.tv_nsec);

    printf("{\"n\": %d, \"mode\": \"%s\", \"count\": %llu, \"seconds\": %.2f, \"threads\": %d",
           n,mode,(unsigned long long)total,secs,nthreads);
    if(!strcmp(mode,"L")){
        printf(", \"hist_rows_cols_equal_M\": {");
        int first=1;
        for(int a=0;a<=n;a++)for(int b=0;b<=n;b++) if(hist[a][b]){
            printf("%s\"%d,%d\": %llu",first?"":", ",a,b,(unsigned long long)hist[a][b]); first=0; }
        printf("}");
    }
    printf("}\n");
    if(save_members){
        FILE *f=fopen(outname,"wb");
        for(int t=0;t<nthreads;t++) if(res[t].nmem) fwrite(res[t].members,N,res[t].nmem,f);
        fclose(f);
        fprintf(stderr,"wrote %zu members to %s\n",nmem,outname);
    }
    return 0;
}


==> anc/lowmode_mc.c <==
/*
 * lowmode_mc.c -- Monte Carlo estimate of the probability that a uniformly
 * random arrangement of {1..n^2} satisfies the low-mode conditions.
 * Counts hits for  XY (T1=T2=target), DIAG (both diagonals = M), and L (all four).
 *
 * Build: cc -O3 -march=native -o lowmode_mc lowmode_mc.c
 * Run:   ./lowmode_mc n nsamples seed      (prints one JSON line)
 */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>

static uint64_t s[4];
static inline uint64_t rotl(uint64_t x,int k){return (x<<k)|(x>>(64-k));}
static inline uint64_t next(void){ /* xoshiro256** */
    uint64_t r=rotl(s[1]*5,7)*9, t=s[1]<<17;
    s[2]^=s[0]; s[3]^=s[1]; s[1]^=s[2]; s[0]^=s[3]; s[2]^=t; s[3]=rotl(s[3],45); return r; }
static uint64_t splitmix(uint64_t *x){ uint64_t z=(*x+=0x9E3779B97F4A7C15ULL);
    z=(z^(z>>30))*0xBF58476D1CE4E5B9ULL; z=(z^(z>>27))*0x94D049BB133111EBULL; return z^(z>>31); }

int main(int argc,char**argv){
    int n=atoi(argv[1]); long long ns=atoll(argv[2]); uint64_t seed=strtoull(argv[3],0,10), st=seed;
    for(int i=0;i<4;i++) s[i]=splitmix(&st);
    int N=n*n; int a[64]; for(int i=0;i<N;i++) a[i]=i+1;
    long T12=(long)(n-1)*N*(N+1)/4, M=(long)n*(N+1)/2;
    long long hxy=0,hd=0,hl=0;
    for(long long t=0;t<ns;t++){
        for(int i=N-1;i>0;i--){ int j=(int)(next()%(uint64_t)(i+1)); int tmp=a[i];a[i]=a[j];a[j]=tmp; }
        long T1=0,T2=0,D1=0,D2=0;
        for(int i=0;i<n;i++){ long rs=0; for(int j=0;j<n;j++){ rs+=a[i*n+j]; T1+=(long)j*a[i*n+j]; }
            T2+=(long)i*rs; D1+=a[i*n+i]; D2+=a[i*n+n-1-i]; }
        int xy=(T1==T12&&T2==T12), d=(D1==M&&D2==M);
        hxy+=xy; hd+=d; hl+=(xy&&d);
    }
    printf("{\"n\": %d, \"samples\": %lld, \"seed\": %llu, \"hits_XY\": %lld, \"hits_DIAG\": %lld, \"hits_L\": %lld}\n",
           n,ns,(unsigned long long)seed,hxy,hd,hl);
    return 0;
}


==> anc/lowmode_recount.py <==
#!/usr/bin/env python3
"""Recount of the class L_4 and of Table 4, written independently of lowmode_enum.c (NumPy).

  python3 lowmode_recount.py L      |L_4| split by the number of rows with sum 34 (row margins of Table 4; ~2-3 min)
  python3 lowmode_recount.py XY     the class <x,z> = <y,z> = 0 only (6,697,177,424), split the same way
  python3 lowmode_recount.py ROW4   members of L_4 with all four row sums 34, by the number of columns with
                                    sum 34 (the row "4" of Table 4), by direct enumeration (seconds)

Modes L and XY: meet in the middle over the top two rows (cells 0..7) and bottom two rows (cells 8..15).  For each
8-set V of values placed in the top half and each of the 8! placements of V and of its complement, the partial
sums of U1 = sum j s_ij, U2 = sum i s_ij (and, in mode L, of the two diagonal sums) are packed into an integer key;
matching keys are counted with multiplicities.  Row sums are separable across the split, so each half is tagged
with its number of rows summing to 34.  By symmetry under transposition the column margins equal the row margins.
"""
import itertools, sys, time
from collections import Counter, defaultdict
import numpy as np


def mitm(diagonals=True):
    P = np.array(list(itertools.permutations(range(8))), dtype=np.int64)
    top = [(i, j) for i in (0, 1) for j in range(4)]; bot = [(i, j) for i in (2, 3) for j in range(4)]

    def coef(cells):
        d = 1 if diagonals else 0
        return np.array([[j for i, j in cells], [i for i, j in cells], [d * int(i == j) for i, j in cells],
                         [d * int(i + j == 3) for i, j in cells]], dtype=np.int64).T
    Ct, Cb = coef(top), coef(bot)
    Rt = np.array([[int(c[0] == r) for r in (0, 1)] for c in top]); Rb = np.array([[int(c[0] == r) for r in (2, 3)] for c in bot])
    tgt = np.array([204, 204, 34 if diagonals else 0, 34 if diagonals else 0]); base = np.array([1, 1000, 10 ** 6, 10 ** 9], dtype=np.int64)
    hist = np.zeros(5, dtype=np.int64); allv = np.arange(1, 17)

    def table(keys, tags):
        u, inv = np.unique(keys, return_inverse=True); M = np.zeros((len(u), 3), dtype=np.int64); np.add.at(M, (inv, tags), 1)
        return u, M
    for V in itertools.combinations(range(1, 17), 8):
        V = np.array(V); Vc = np.setdiff1d(allv, V)
        XA = V[P]; XB = Vc[P]
        ka = (XA @ Ct) @ base; kb = (tgt - XB @ Cb) @ base
        ta = ((XA @ Rt) == 34).sum(1); tb = ((XB @ Rb) == 34).sum(1)
        ua, MA = table(ka, ta); ub, MB = table(kb, tb)
        common, ia, ib = np.intersect1d(ua, ub, return_indices=True)
        if len(common) == 0:
            continue
        A = MA[ia]; B = MB[ib]
        for a in range(3):
            for b in range(3):
                hist[a + b] += int((A[:, a] * B[:, b]).sum())
    return hist


def row4():
    S4 = [c for c in itertools.combinations(range(1, 17), 4) if sum(c) == 34]
    parts = []

    def rec(rem, acc):
        if not rem:
            parts.append(acc); return
        for c in S4:
            if set(c) <= rem:
                rec(rem - set(c), acc + [c])
    rec(set(range(1, 17)), [])
    perms = {c: list(itertools.permutations(c)) for c in S4}

    def half(r0, r1, i0):
        d = defaultdict(list)
        for p in perms[r0]:
            for q in perms[r1]:
                dm = p[i0] + q[i0 + 1]; da = p[3 - i0] + q[2 - i0]
                u = sum(j * (p[j] + q[j]) for j in range(4))
                d[(dm, da, u)].append(tuple(p[j] + q[j] for j in range(4)))
        return d
    hist = Counter()
    for Pt in parts:
        top = half(Pt[0], Pt[1], 0); bot = half(Pt[2], Pt[3], 2)
        for (dm, da, u), L in top.items():
            M = bot.get((34 - dm, 34 - da, 204 - u))
            if not M:
                continue
            for a in L:
                for b in M:
                    hist[sum(1 for j in range(4) if a[j] + b[j] == 34)] += 1
    return len(parts), hist


if __name__ == '__main__':
    mode = (sys.argv[1:] or ['L'])[0].upper(); t0 = time.time()
    if mode in ('L', 'XY'):
        h = mitm(diagonals=(mode == 'L'))
        print(mode, 'members by number of rows with sum 34 (0..4):', h.tolist(), 'total', int(h.sum()), '(%.0f s)' % (time.time() - t0))
    elif mode == 'ROW4':
        npart, h = row4()
        print('ordered partitions of 1..16 into four 34-sets:', npart)
        print('L_4 with all rows 34, by number of columns with sum 34:', sorted(h.items()), 'total', sum(h.values()))
    else:
        sys.exit(__doc__)


==> anc/lowmode_results.json <==
{
 "machine": {
  "cpu": "Apple M4 Max",
  "cores": 16,
  "platform": "macOS-15.5-arm64-arm-64bit",
  "python": "3.9.6",
  "compiler": "Apple clang 17 (cc -O3 -march=native)"
 },
 "conventions": "cells (i,j) 0-indexed; T1 = sum j s_ij, T2 = sum i s_ij, target (n-1)N(N+1)/4; T3 = main diagonal, T4 = anti-diagonal, target M = n(N+1)/2. L_n = {T1=T2=target, T3=T4=M}.",
 "n3": {
  "L": 8,
  "XY": 760,
  "DIAG": 4224,
  "MAGIC": 8,
  "SEMI": 72,
  "brute_force_reference": {
   "L": 8,
   "XY": 760,
   "DIAG": 4224,
   "MAGIC": 8,
   "SEMI": 72
  }
 },
 "n4": {
  "L4": 14639440,
  "L4_over_16fact": 6.996887163884518e-07,
  "XY": 6697177424,
  "XY_over_16fact": 0.0003200900768898454,
  "DIAG": 49932288000,
  "DIAG_independent_combinatorial_check": 49932288000,
  "MAGIC": 7040,
  "SEMI": 549504,
  "SEMI_over_8": 68688,
  "ROWSL": 117104,
  "COLSL": 117104,
  "breakdown_rows_cols_equal_34": {
   "0,0": 9637312,
   "0,1": 2172824,
   "0,4": 100728,
   "1,0": 2172824,
   "1,1": 429312,
   "1,4": 9336,
   "4,0": 100728,
   "4,1": 9336,
   "4,4": 7040
  },
  "breakdown_coarse": {
   "magic": 7040,
   "rows_all_34_not_cols": 110064,
   "cols_all_34_not_rows": 110064,
   "neither_all": 14412272,
   "no_line_equal_34": 9637312
  },
  "d4_orbits": 1829930,
  "paper_example_in_L4": true,
  "E_full_nonmagic": {
   "min": 0.015625,
   "max": 5.3125,
   "mean": 1.9124989492496105,
   "median": 1.796875
  },
  "distinct_sorted_row_deviation_patterns": 349,
  "runtime_seconds": {
   "L": 9.17,
   "XY": 5.15,
   "DIAG": 4.7,
   "MAGIC": 7.38,
   "SEMI": 6.72,
   "ROWSL": 6.45,
   "COLSL": 10.66
  },
  "threads": 16
 },
 "gaussian_local_limit": {
  "3": {
   "N_factorial": "362880",
   "sd": [
    6.708203932499369,
    6.708203932499369,
    3.872983346207417,
    3.8729833462074175
   ],
   "corr_T3T4": -1.3877787807814455e-17,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 3.752636431197694e-05,
   "gauss_count_L": 13.617567081530192,
   "exact_L": 8,
   "ratio_exact_over_gauss_L": 0.5874764524457954,
   "gauss_prob_XY": 0.0035367765131532306,
   "gauss_count_XY": 1283.4254610930443,
   "exact_XY": 760,
   "ratio_exact_over_gauss_XY": 0.5921652819266474,
   "gauss_prob_DIAG": 0.010610329539459685,
   "gauss_count_DIAG": 3850.2763832791306,
   "exact_DIAG": 4224,
   "ratio_exact_over_gauss_DIAG": 1.097064101253579
  },
  "4": {
   "N_factorial": "20922789888000",
   "sd": [
    21.29162589689508,
    21.29162589689508,
    8.246211251235321,
    8.246211251235321
   ],
   "corr_T3T4": -0.33333333333333337,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 8.715452858484275e-07,
   "gauss_count_L": 18235158.89368355,
   "exact_L": 14639440,
   "ratio_exact_over_gauss_L": 0.8028139532730332,
   "gauss_prob_XY": 0.0003510770803497691,
   "gauss_count_XY": 7345511986.650712,
   "exact_XY": 6697177424,
   "ratio_exact_over_gauss_XY": 0.911737321533345,
   "gauss_prob_DIAG": 0.002482489842344962,
   "gauss_count_DIAG": 51940613370.47789,
   "exact_DIAG": 49932288000,
   "ratio_exact_over_gauss_DIAG": 0.9613341999611543
  },
  "5": {
   "N_factorial": "15511210043330985984000000",
   "sd": [
    52.04164998665332,
    52.04164998665332,
    14.719601443879746,
    14.719601443879744
   ],
   "corr_T3T4": -2.775557561562891e-17,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 4.3166421433422044e-08,
   "gauss_count_L": 6.695634296727539e+17,
   "gauss_prob_XY": 5.8764902064699835e-05,
   "gauss_count_XY": 9.115147391013338e+20,
   "gauss_prob_DIAG": 0.0007345612758087474,
   "gauss_count_DIAG": 1.1393934238766665e+22
  },
  "6": {
   "N_factorial": "371993326789901217467999448150835200000000",
   "sd": [
    107.95832529267949,
    107.95832529267949,
    23.55843797877949,
    23.55843797877949
   ],
   "corr_T3T4": -0.19999999999999998,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 3.996680078704147e-09,
   "gauss_count_L": 1.4867383185920802e+33,
   "gauss_prob_XY": 1.3655507772792402e-05,
   "gauss_count_XY": 5.079757765406401e+36,
   "gauss_prob_DIAG": 0.0002926789794420708,
   "gauss_count_DIAG": 1.0887462724412903e+38
  },
  "7": {
   "N_factorial": "608281864034267560872252163321295376887552831379210240000000000",
   "sd": [
    200.04166232729287,
    200.04166232729287,
    35.0,
    35.0
   ],
   "corr_T3T4": 5.551115123125784e-17,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 5.167295105389995e-10,
   "gauss_count_L": 3.143171898721773e+53,
   "gauss_prob_XY": 3.977216403795803e-06,
   "gauss_count_XY": 2.419268607768577e+57,
   "gauss_prob_DIAG": 0.00012992240252399624,
   "gauss_count_DIAG": 7.902944118710685e+58
  },
  "8": {
   "N_factorial": "126886932185884164103433389335161480802865516174545192198801894375214704230400000000000000",
   "sd": [
    341.2916641232247,
    341.2916641232247,
    49.26120853842978,
    49.26120853842978
   ],
   "corr_T3T4": -0.14285714285714288,
   "lattice_index_L": 1,
   "lattice_index_XY": 1,
   "lattice_index_DIAG": 1,
   "gauss_prob_L": 9.054327477787227e-11,
   "gauss_count_L": 1.1488758366627754e+79,
   "gauss_prob_XY": 1.366371420775201e-06,
   "gauss_count_XY": 1.7337467780863313e+83,
   "gauss_prob_DIAG": 6.626549223819612e-05,
   "gauss_count_DIAG": 8.408225019892224e+84
  }
 },
 "monte_carlo": {
  "4": {
   "samples": 2000000000,
   "processes": 16,
   "XY": {
    "hits": 639772,
    "prob": 0.000319886,
    "rel_stderr": 0.0012502227157586336,
    "count_estimate": 6692907566.112768,
    "ratio_mc_over_gauss": 0.9111560335448438
   },
   "DIAG": {
    "hits": 4778271,
    "prob": 0.0023891355,
    "rel_stderr": 0.0004574720985996824,
    "count_estimate": 49987380080.46182,
    "ratio_mc_over_gauss": 0.9623948743907932
   },
   "L": {
    "hits": 1373,
    "prob": 6.865e-07,
    "rel_stderr": 0.026987629007500225,
    "count_estimate": 14363495.258112,
    "ratio_mc_over_gauss": 0.787681387469969
   }
  },
  "5": {
   "samples": 10000000000,
   "processes": 16,
   "XY": {
    "hits": 548912,
    "prob": 5.48912e-05,
    "rel_stderr": 0.0013497353968146084,
    "count_estimate": 8.514289327304898e+20,
    "ratio_mc_over_gauss": 0.9340813661114433
   },
   "DIAG": {
    "hits": 6736026,
    "prob": 0.0006736026,
    "rel_stderr": 0.00038529921358616245,
    "count_estimate": 1.0448391414333865e+22,
    "ratio_mc_over_gauss": 0.9170134911595602
   },
   "L": {
    "hits": 328,
    "prob": 3.28e-08,
    "rel_stderr": 0.05521576303742327,
    "count_estimate": 5.087676894212564e+17,
    "ratio_mc_over_gauss": 0.7598498766127568
   }
  },
  "6": {
   "samples": 20000000000,
   "processes": 16,
   "XY": {
    "hits": 261092,
    "prob": 1.30546e-05,
    "rel_stderr": 0.0019570558403867273,
    "count_estimate": 4.856224083911445e+36,
    "ratio_mc_over_gauss": 0.9559952084689471
   },
   "DIAG": {
    "hits": 5525286,
    "prob": 0.0002762643,
    "rel_stderr": 0.0004254246189638706,
    "count_estimate": 1.0276847603028333e+38,
    "ratio_mc_over_gauss": 0.9439157555033101
   },
   "L": {
    "hits": 62,
    "prob": 3.1e-09,
    "rel_stderr": 0.1270001270001905,
    "count_estimate": 1.1531793130486938e+33,
    "ratio_mc_over_gauss": 0.77564376906673
   }
  }
 },
 "estimates_L5_L6": {
  "5": {
   "gaussian_count": 6.695634296727539e+17,
   "gaussian_times_n4_ratio": 5.375348639426341e+17,
   "mc_count": 5.087676894212564e+17,
   "mc_rel_stderr": 0.05521576303742327
  },
  "6": {
   "gaussian_count": 1.4867383185920802e+33,
   "gaussian_times_n4_ratio": 1.1935742670314101e+33,
   "mc_count": 1.1531793130486938e+33,
   "mc_rel_stderr": 0.1270001270001905
  }
 },
 "gallery": [
  {
   "category": [
    0,
    0
   ],
   "label": "no row or column equals 34",
   "square": [
    [
     9,
     4,
     12,
     3
    ],
    [
     16,
     1,
     14,
     7
    ],
    [
     10,
     15,
     11,
     8
    ],
    [
     2,
     5,
     6,
     13
    ]
   ],
   "row_sums": [
    28,
    38,
    44,
    26
   ],
   "col_sums": [
    37,
    25,
    43,
    31
   ],
   "E_full": 1.546875
  },
  {
   "category": [
    1,
    0
   ],
   "label": "one row equals 34",
   "square": [
    [
     3,
     7,
     6,
     16
    ],
    [
     15,
     9,
     12,
     1
    ],
    [
     13,
     2,
     14,
     5
    ],
    [
     4,
     10,
     11,
     8
    ]
   ],
   "row_sums": [
    32,
    37,
    34,
    33
   ],
   "col_sums": [
    35,
    28,
    43,
    30
   ],
   "E_full": 0.578125
  },
  {
   "category": [
    0,
    1
   ],
   "label": "one column equals 34",
   "square": [
    [
     15,
     8,
     5,
     11
    ],
    [
     1,
     7,
     6,
     9
    ],
    [
     12,
     3,
     10,
     16
    ],
    [
     14,
     4,
     13,
     2
    ]
   ],
   "row_sums": [
    39,
    23,
    41,
    33
   ],
   "col_sums": [
    42,
    22,
    34,
    38
   ],
   "E_full": 1.640625
  },
  {
   "category": [
    1,
    1
   ],
   "label": "one row and one column equal 34",
   "square": [
    [
     1,
     16,
     10,
     5
    ],
    [
     9,
     14,
     8,
     3
    ],
    [
     2,
     15,
     12,
     11
    ],
    [
     6,
     13,
     4,
     7
    ]
   ],
   "row_sums": [
    32,
    34,
    40,
    30
   ],
   "col_sums": [
    18,
    58,
    34,
    26
   ],
   "E_full": 3.71875
  },
  {
   "category": [
    4,
    0
   ],
   "label": "all rows equal 34 (no column)",
   "square": [
    [
     10,
     3,
     8,
     13
    ],
    [
     16,
     5,
     1,
     12
    ],
    [
     9,
     14,
     4,
     7
    ],
    [
     6,
     11,
     2,
     15
    ]
   ],
   "row_sums": [
    34,
    34,
    34,
    34
   ],
   "col_sums": [
    41,
    33,
    15,
    47
   ],
   "E_full": 2.265625
  },
  {
   "category": [
    0,
    4
   ],
   "label": "all columns equal 34 (no row)",
   "square": [
    [
     10,
     2,
     13,
     5
    ],
    [
     15,
     7,
     12,
     4
    ],
    [
     8,
     16,
     3,
     11
    ],
    [
     1,
     9,
     6,
     14
    ]
   ],
   "row_sums": [
    30,
    38,
    38,
    30
   ],
   "col_sums": [
    34,
    34,
    34,
    34
   ],
   "E_full": 0.25
  }
 ]
}

==> anc/magic4_all7040.txt <==
1 2 15 16 12 14 3 5 13 7 10 4 8 11 6 9 
1 2 15 16 13 14 3 4 12 7 10 5 8 11 6 9 
1 2 16 15 13 14 4 3 12 7 9 6 8 11 5 10 
1 3 14 16 10 13 4 7 15 6 11 2 8 12 5 9 
1 3 14 16 12 13 4 5 15 8 9 2 6 10 7 11 
1 3 14 16 15 13 4 2 10 6 11 7 8 12 5 9 
1 3 14 16 15 13 4 2 12 8 9 5 6 10 7 11 
1 3 16 14 8 15 2 9 13 6 11 4 12 10 5 7 
1 3 16 14 12 15 2 5 13 10 7 4 8 6 9 11 
1 3 16 14 13 15 2 4 8 6 11 9 12 10 5 7 
1 3 16 14 13 15 2 4 12 10 7 5 8 6 9 11 
1 4 13 16 8 14 3 9 15 5 12 2 10 11 6 7 
1 4 13 16 8 15 2 9 14 5 12 3 11 10 7 6 
1 4 13 16 12 14 3 5 15 9 8 2 6 7 10 11 
1 4 13 16 12 15 2 5 14 9 8 3 7 6 11 10 
1 4 13 16 14 15 2 3 8 5 12 9 11 10 7 6 
1 4 13 16 14 15 2 3 12 9 8 5 7 6 11 10 
1 4 13 16 15 14 3 2 8 5 12 9 10 11 6 7 
1 4 13 16 15 14 3 2 12 9 8 5 6 7 10 11 
1 4 14 15 9 12 6 7 16 5 11 2 8 13 3 10 
1 4 14 15 13 16 2 3 8 5 11 10 12 9 7 6 
1 4 14 15 13 16 2 3 12 9 7 6 8 5 11 10 
1 4 14 15 16 11 5 2 9 6 12 7 8 13 3 10 
1 4 14 15 16 13 3 2 7 6 12 9 10 11 5 8 
1 4 14 15 16 13 3 2 11 10 8 5 6 7 9 12 
1 4 15 14 9 12 7 6 16 5 10 3 8 13 2 11 
1 4 15 14 13 16 3 2 8 5 10 11 12 9 6 7 
1 4 15 14 13 16 3 2 12 9 6 7 8 5 10 11 
1 4 15 14 16 10 5 3 9 7 12 6 8 13 2 11 
1 4 15 14 16 13 2 3 6 7 12 9 11 10 5 8 
1 4 15 14 16 13 2 3 10 11 8 5 7 6 9 12 
1 4 16 13 14 15 3 2 7 6 10 11 12 9 5 8 
1 4 16 13 14 15 3 2 11 10 6 7 8 5 9 12 
1 4 16 13 15 14 2 3 6 7 11 10 12 9 5 8 
1 4 16 13 15 14 2 3 10 11 7 6 8 5 9 12 
1 5 12 16 10 11 6 7 15 4 13 2 8 14 3 9 
1 5 12 16 14 11 6 3 15 8 9 2 4 10 7 13 
1 5 12 16 15 11 6 2 10 4 13 7 8 14 3 9 
1 5 12 16 15 11 6 2 14 8 9 3 4 10 7 13 
1 5 16 12 8 14 3 9 10 4 13 7 15 11 2 6 
1 5 16 12 10 14 3 7 8 4 13 9 15 11 2 6 
1 5 16 12 10 14 3 7 15 11 6 2 8 4 9 13 
1 5 16 12 15 14 3 2 10 11 6 7 8 4 9 13 
1 6 11 16 7 15 2 10 14 4 13 3 12 9 8 5 
1 6 11 16 8 12 5 9 15 3 14 2 10 13 4 7 
1 6 11 16 8 15 2 9 12 3 14 5 13 10 7 4 
1 6 11 16 12 10 7 5 13 3 14 4 8 15 2 9 
1 6 11 16 12 15 2 5 8 3 14 9 13 10 7 4 
1 6 11 16 12 15 2 5 14 9 8 3 7 4 13 10 
1 6 11 16 13 10 7 4 12 3 14 5 8 15 2 9 
1 6 11 16 14 12 5 3 15 9 8 2 4 7 10 13 
1 6 11 16 14 15 2 3 7 4 13 10 12 9 8 5 
1 6 11 16 14 15 2 3 12 9 8 5 7 4 13 10 
1 6 11 16 15 12 5 2 8 3 14 9 10 13 4 7 
1 6 11 16 15 12 5 2 14 9 8 3 4 7 10 13 
1 6 12 15 11 16 2 5 8 3 13 10 14 9 7 4 
1 6 12 15 11 16 2 5 14 9 7 4 8 3 13 10 
1 6 12 15 13 10 8 3 16 7 9 2 4 11 5 14 
1 6 12 15 16 9 7 2 13 8 10 3 4 11 5 14 
1 6 12 15 16 11 5 2 7 4 14 9 10 13 3 8 
1 6 12 15 16 11 5 2 13 10 8 3 4 7 9 14 
1 6 15 12 11 16 5 2 8 3 10 13 14 9 4 7 
1 6 15 12 11 16 5 2 14 9 4 7 8 3 10 13 
1 6 15 12 16 11 2 5 4 7 14 9 13 10 3 8 
1 6 15 12 16 11 2 5 10 13 8 3 7 4 9 14 
1 6 16 11 12 15 5 2 7 4 10 13 14 9 3 8 
1 6 16 11 12 15 5 2 13 10 4 7 8 3 9 14 
1 6 16 11 15 12 2 5 4 7 13 10 14 9 3 8 
1 6 16 11 15 12 2 5 10 13 7 4 8 3 9 14 
1 7 10 16 8 12 5 9 14 2 15 3 11 13 4 6 
1 7 10 16 8 14 3 9 12 2 15 5 13 11 6 4 
1 7 10 16 12 9 8 5 15 4 13 2 6 14 3 11 
1 7 10 16 12 14 3 5 8 2 15 9 13 11 6 4 
1 7 10 16 12 14 3 5 15 9 8 2 6 4 13 11 
1 7 10 16 14 9 8 3 15 6 11 2 4 12 5 13 
1 7 10 16 14 12 5 3 8 2 15 9 11 13 4 6 
1 7 10 16 14 12 5 3 15 9 8 2 4 6 11 13 
1 7 10 16 15 9 8 2 12 4 13 5 6 14 3 11 
1 7 10 16 15 9 8 2 14 6 11 3 4 12 5 13 
1 7 10 16 15 12 5 2 14 9 8 3 4 6 11 13 
1 7 10 16 15 14 3 2 12 9 8 5 6 4 13 11 
1 7 12 14 10 16 3 5 8 2 13 11 15 9 6 4 
1 7 12 14 10 16 3 5 15 9 6 4 8 2 13 11 
1 7 12 14 16 10 5 3 6 4 15 9 11 13 2 8 
1 7 12 14 16 10 5 3 13 11 8 2 4 6 9 15 
1 7 14 12 6 15 4 9 11 2 13 8 16 10 3 5 
1 7 14 12 8 13 2 11 9 4 15 6 16 10 3 5 
1 7 14 12 9 15 4 6 8 2 13 11 16 10 3 5 
1 7 14 12 9 15 4 6 16 10 5 3 8 2 11 13 
1 7 14 12 10 16 5 3 8 2 11 13 15 9 4 6 
1 7 14 12 10 16 5 3 15 9 4 6 8 2 11 13 
1 7 14 12 11 13 2 8 6 4 15 9 16 10 3 5 
1 7 14 12 16 10 3 5 4 6 15 9 13 11 2 8 
1 7 14 12 16 10 3 5 11 13 8 2 6 4 9 15 
1 7 16 10 11 13 4 6 14 12 5 3 8 2 9 15 
1 7 16 10 12 14 5 3 6 4 11 13 15 9 2 8 
1 7 16 10 12 14 5 3 13 11 4 6 8 2 9 15 
1 7 16 10 14 12 3 5 4 6 13 11 15 9 2 8 
1 7 16 10 14 12 3 5 11 13 6 4 8 2 9 15 
1 7 16 10 14 13 4 3 11 12 5 6 8 2 9 15 
1 8 9 16 7 13 4 10 14 2 15 3 12 11 6 5 
1 8 9 16 14 13 4 3 7 2 15 10 12 11 6 5 
1 8 10 15 5 14 4 11 16 3 13 2 12 9 7 6 
1 8 10 15 11 14 4 5 16 9 7 2 6 3 13 12 
1 8 10 15 12 13 3 6 7 2 16 9 14 11 5 4 
1 8 10 15 13 12 6 3 16 9 7 2 4 5 11 14 
1 8 10 15 14 11 5 4 7 2 16 9 12 13 3 6 
1 8 10 15 16 13 3 2 5 4 14 11 12 9 7 6 
1 8 11 14 10 15 4 5 16 9 6 3 7 2 13 12 
1 8 11 14 12 13 2 7 6 3 16 9 15 10 5 4 
1 8 11 14 13 12 7 2 16 9 6 3 4 5 10 15 
1 8 11 14 15 10 5 4 6 3 16 9 12 13 2 7 
1 8 12 13 6 15 3 10 11 2 14 7 16 9 5 4 
1 8 12 13 7 14 2 11 10 3 15 6 16 9 5 4 
1 8 12 13 10 15 3 6 7 2 14 11 16 9 5 4 
1 8 12 13 11 14 2 7 6 3 15 10 16 9 5 4 
1 8 12 13 14 11 7 2 15 10 6 3 4 5 9 16 
1 8 12 13 15 10 6 3 14 11 7 2 4 5 9 16 
1 8 13 12 3 15 6 10 16 2 11 5 14 9 4 7 
1 8 13 12 10 15 6 3 16 9 4 5 7 2 11 14 
1 8 13 12 11 14 7 2 16 9 4 5 6 3 10 15 
1 8 13 12 14 11 2 7 4 5 16 9 15 10 3 6 
1 8 13 12 15 10 3 6 4 5 16 9 14 11 2 7 
1 8 13 12 16 11 2 5 3 6 15 10 14 9 4 7 
1 8 14 11 4 15 5 10 13 2 12 7 16 9 3 6 
1 8 14 11 7 12 2 13 10 5 15 4 16 9 3 6 
1 8 14 11 10 15 5 4 7 2 12 13 16 9 3 6 
1 8 14 11 12 13 7 2 15 10 4 5 6 3 9 16 
1 8 14 11 13 12 2 7 4 5 15 10 16 9 3 6 
1 8 14 11 15 10 4 5 12 13 7 2 6 3 9 16 
1 8 15 10 4 14 5 11 13 3 12 6 16 9 2 7 
1 8 15 10 6 12 3 13 11 5 14 4 16 9 2 7 
1 8 15 10 11 14 5 4 6 3 12 13 16 9 2 7 
1 8 15 10 12 13 6 3 14 11 4 5 7 2 9 16 
1 8 15 10 13 12 3 6 4 5 14 11 16 9 2 7 
1 8 15 10 14 11 4 5 12 13 6 3 7 2 9 16 
1 9 8 16 7 15 2 10 14 4 13 3 12 6 11 5 
1 9 8 16 14 15 2 3 7 4 13 10 12 6 11 5 
1 9 16 8 4 12 5 13 14 6 11 3 15 7 2 10 
1 9 16 8 4 12 5 13 15 7 10 2 14 6 3 11 
1 9 16 8 7 15 10 2 14 4 5 11 12 6 3 13 
1 9 16 8 14 12 5 3 4 6 11 13 15 7 2 10 
1 9 16 8 15 12 5 2 4 7 10 13 14 6 3 11 
1 10 7 16 8 15 2 9 12 3 14 5 13 6 11 4 
1 10 7 16 8 15 2 9 14 5 12 3 11 4 13 6 
1 10 7 16 12 8 9 5 15 3 14 2 6 13 4 11 
1 10 7 16 12 13 4 5 15 8 9 2 6 3 14 11 
1 10 7 16 12 15 2 5 8 3 14 9 13 6 11 4 
1 10 7 16 14 8 9 3 15 5 12 2 4 11 6 13 
1 10 7 16 14 11 6 3 15 8 9 2 4 5 12 13 
1 10 7 16 14 15 2 3 8 5 12 9 11 4 13 6 
1 10 7 16 15 8 9 2 12 3 14 5 6 13 4 11 
1 10 7 16 15 8 9 2 14 5 12 3 4 11 6 13 
1 10 7 16 15 11 6 2 14 8 9 3 4 5 12 13 
1 10 7 16 15 13 4 2 12 8 9 5 6 3 14 11 
1 10 8 15 5 14 4 11 16 3 13 2 12 7 9 6 
1 10 8 15 7 16 2 9 12 3 13 6 14 5 11 4 
1 10 8 15 7 16 2 9 14 5 11 4 12 3 13 6 
1 10 8 15 16 7 9 2 11 4 14 5 6 13 3 12 
1 10 8 15 16 7 9 2 13 6 12 3 4 11 5 14 
1 10 8 15 16 13 3 2 5 4 14 11 12 7 9 6 
1 10 15 8 3 13 6 12 14 4 11 5 16 7 2 9 
1 10 15 8 5 11 4 14 12 6 13 3 16 7 2 9 
1 10 15 8 5 14 11 4 16 3 6 9 12 7 2 13 
1 10 15 8 7 16 9 2 12 3 6 13 14 5 4 11 
1 10 15 8 7 16 9 2 14 5 4 11 12 3 6 13 
1 10 15 8 12 13 6 3 5 4 11 14 16 7 2 9 
1 10 15 8 14 11 4 5 3 6 13 12 16 7 2 9 
1 10 15 8 16 6 3 9 5 11 14 4 12 7 2 13 
1 10 15 8 16 7 2 9 4 11 14 5 13 6 3 12 
1 10 15 8 16 7 2 9 6 13 12 3 11 4 5 14 
1 10 16 7 8 15 9 2 11 4 6 13 14 5 3 12 
1 10 16 7 8 15 9 2 13 6 4 11 12 3 5 14 
1 10 16 7 15 8 2 9 4 11 13 6 14 5 3 12 
1 10 16 7 15 8 2 9 6 13 11 4 12 3 5 14 
1 11 6 16 7 13 4 10 14 2 15 3 12 8 9 5 
1 11 6 16 8 14 3 9 12 2 15 5 13 7 10 4 
1 11 6 16 8 14 3 9 15 5 12 2 10 4 13 7 
1 11 6 16 12 8 9 5 14 2 15 3 7 13 4 10 
1 11 6 16 12 14 3 5 8 2 15 9 13 7 10 4 
1 11 6 16 12 14 3 5 13 7 10 4 8 2 15 9 
1 11 6 16 13 14 3 4 12 7 10 5 8 2 15 9 
1 11 6 16 14 8 9 3 12 2 15 5 7 13 4 10 
1 11 6 16 14 8 9 3 15 5 12 2 4 10 7 13 
1 11 6 16 14 13 4 3 7 2 15 10 12 8 9 5 
1 11 6 16 15 8 9 2 14 5 12 3 4 10 7 13 
1 11 6 16 15 14 3 2 8 5 12 9 10 4 13 7 
1 11 8 14 6 16 3 9 12 2 13 7 15 5 10 4 
1 11 8 14 6 16 3 9 15 5 10 4 12 2 13 7 
1 11 8 14 16 6 9 3 10 4 15 5 7 13 2 12 
1 11 8 14 16 6 9 3 13 7 12 2 4 10 5 15 
1 11 14 8 6 16 9 3 12 2 7 13 15 5 4 10 
1 11 14 8 6 16 9 3 15 5 4 10 12 2 7 13 
1 11 14 8 7 13 12 2 16 4 5 9 10 6 3 15 
1 11 14 8 16 5 4 9 7 12 13 2 10 6 3 15 
1 11 14 8 16 6 3 9 4 10 15 5 13 7 2 12 
1 11 14 8 16 6 3 9 7 13 12 2 10 4 5 15 
1 11 16 6 8 14 9 3 10 4 7 13 15 5 2 12 
1 11 16 6 8 14 9 3 13 7 4 10 12 2 5 15 
1 11 16 6 14 8 3 9 4 10 13 7 15 5 2 12 
1 11 16 6 14 8 3 9 7 13 10 4 12 2 5 15 
1 12 5 16 10 13 4 7 15 6 11 2 8 3 14 9 
1 12 5 16 14 9 8 3 15 6 11 2 4 7 10 13 
1 12 5 16 15 9 8 2 14 6 11 3 4 7 10 13 
1 12 5 16 15 13 4 2 10 6 11 7 8 3 14 9 
1 12 6 15 7 14 4 9 16 5 11 2 10 3 13 8 
1 12 6 15 8 13 3 10 11 2 16 5 14 7 9 4 
1 12 6 15 13 8 10 3 16 5 11 2 4 9 7 14 
1 12 6 15 13 10 8 3 16 7 9 2 4 5 11 14 
1 12 6 15 14 7 9 4 11 2 16 5 8 13 3 10 
1 12 6 15 16 9 7 2 13 8 10 3 4 5 11 14 
1 12 7 14 6 15 4 9 16 5 10 3 11 2 13 8 
1 12 7 14 8 13 2 11 10 3 16 5 15 6 9 4 
1 12 7 14 13 8 11 2 16 5 10 3 4 9 6 15 
1 12 7 14 15 6 9 4 10 3 16 5 8 13 2 11 
1 12 8 13 6 15 3 10 11 2 14 7 16 5 9 4 
1 12 8 13 7 14 2 11 10 3 15 6 16 5 9 4 
1 12 8 13 10 15 3 6 7 2 14 11 16 5 9 4 
1 12 8 13 11 14 2 7 6 3 15 10 16 5 9 4 
1 12 8 13 14 7 11 2 15 6 10 3 4 9 5 16 
1 12 8 13 15 6 10 3 14 7 11 2 4 9 5 16 
1 12 13 8 2 14 7 11 15 3 10 6 16 5 4 9 
1 12 13 8 3 15 10 6 16 2 7 9 14 5 4 11 
1 12 13 8 6 10 3 15 11 7 14 2 16 5 4 9 
1 12 13 8 6 15 10 3 16 5 4 9 11 2 7 14 
1 12 13 8 7 14 11 2 16 5 4 9 10 3 6 15 
1 12 13 8 11 14 7 2 6 3 10 15 16 5 4 9 
1 12 13 8 14 7 2 11 4 9 16 5 15 6 3 10 
1 12 13 8 15 6 3 10 4 9 16 5 14 7 2 11 
1 12 13 8 15 10 3 6 2 7 14 11 16 5 4 9 
1 12 13 8 16 7 2 9 3 10 15 6 14 5 4 11 
1 12 13 8 16 9 4 5 2 7 14 11 15 6 3 10 
1 12 14 7 4 15 9 6 13 2 8 11 16 5 3 10 
1 12 14 7 6 15 9 4 11 2 8 13 16 5 3 10 
1 12 14 7 8 13 11 2 15 6 4 9 10 3 5 16 
1 12 14 7 11 8 2 13 6 9 15 4 16 5 3 10 
1 12 14 7 13 8 2 11 4 9 15 6 16 5 3 10 
1 12 14 7 15 6 4 9 8 13 11 2 10 3 5 16 
1 12 15 6 3 13 8 10 14 4 9 7 16 5 2 11 
1 12 15 6 4 14 9 7 13 3 8 10 16 5 2 11 
1 12 15 6 7 9 4 14 10 8 13 3 16 5 2 11 
1 12 15 6 7 14 9 4 10 3 8 13 16 5 2 11 
1 12 15 6 8 13 10 3 14 7 4 9 11 2 5 16 
1 12 15 6 10 8 3 13 7 9 14 4 16 5 2 11 
1 12 15 6 10 13 8 3 7 4 9 14 16 5 2 11 
1 12 15 6 13 8 3 10 4 9 14 7 16 5 2 11 
1 12 15 6 14 7 4 9 8 13 10 3 11 2 5 16 
1 12 15 6 14 9 4 7 3 8 13 10 16 5 2 11 
1 13 4 16 8 12 5 9 14 2 15 3 11 7 10 6 
1 13 4 16 8 12 5 9 15 3 14 2 10 6 11 7 
1 13 4 16 12 8 9 5 14 2 15 3 7 11 6 10 
1 13 4 16 12 8 9 5 15 3 14 2 6 10 7 11 
1 13 4 16 14 8 9 3 12 2 15 5 7 11 6 10 
1 13 4 16 14 12 5 3 8 2 15 9 11 7 10 6 
1 13 4 16 15 8 9 2 12 3 14 5 6 10 7 11 
1 13 4 16 15 12 5 2 8 3 14 9 10 6 11 7 
1 13 8 12 3 15 6 10 16 2 11 5 14 4 9 7 
1 13 8 12 4 16 5 9 14 2 11 7 15 3 10 6 
1 13 8 12 4 16 5 9 15 3 10 6 14 2 11 7 
1 13 8 12 16 4 9 5 10 6 15 3 7 11 2 14 
1 13 8 12 16 4 9 5 11 7 14 2 6 10 3 15 
1 13 8 12 16 11 2 5 3 6 15 10 14 4 9 7 
1 13 12 8 2 14 7 11 15 3 10 6 16 4 5 9 
1 13 12 8 2 14 7 11 16 4 9 5 15 3 6 10 
1 13 12 8 3 15 10 6 16 2 7 9 14 4 5 11 
1 13 12 8 4 16 9 5 14 2 7 11 15 3 6 10 
1 13 12 8 4 16 9 5 15 3 6 10 14 2 7 11 
1 13 12 8 6 10 3 15 11 7 14 2 16 4 5 9 
1 13 12 8 11 14 7 2 6 3 10 15 16 4 5 9 
1 13 12 8 15 10 3 6 2 7 14 11 16 4 5 9 
1 13 12 8 16 4 5 9 6 10 15 3 11 7 2 14 
1 13 12 8 16 4 5 9 7 11 14 2 10 6 3 15 
1 13 12 8 16 7 2 9 3 10 15 6 14 4 5 11 
1 13 16 4 6 10 7 11 12 8 9 5 15 3 2 14 
1 13 16 4 8 12 9 5 10 6 7 11 15 3 2 14 
1 13 16 4 8 12 9 5 11 7 6 10 14 2 3 15 
1 13 16 4 12 8 5 9 6 10 11 7 15 3 2 14 
1 13 16 4 12 8 5 9 7 11 10 6 14 2 3 15 
1 13 16 4 12 10 7 5 6 8 9 11 15 3 2 14 
1 14 3 16 10 11 6 7 15 4 13 2 8 5 12 9 
1 14 3 16 12 9 8 5 15 4 13 2 6 7 10 11 
1 14 3 16 15 9 8 2 12 4 13 5 6 7 10 11 
1 14 3 16 15 11 6 2 10 4 13 7 8 5 12 9 
1 14 4 15 7 12 6 9 16 3 13 2 10 5 11 8 
1 14 4 15 8 11 5 10 13 2 16 3 12 7 9 6 
1 14 4 15 9 12 6 7 16 5 11 2 8 3 13 10 
1 14 4 15 11 8 10 5 16 3 13 2 6 9 7 12 
1 14 4 15 12 7 9 6 13 2 16 3 8 11 5 10 
1 14 4 15 16 11 5 2 9 6 12 7 8 3 13 10 
1 14 7 12 4 15 6 9 16 3 10 5 13 2 11 8 
1 14 7 12 6 15 4 9 11 2 13 8 16 3 10 5 
1 14 7 12 8 11 2 13 10 5 16 3 15 4 9 6 
1 14 7 12 8 13 2 11 9 4 15 6 16 3 10 5 
1 14 7 12 9 15 4 6 8 2 13 11 16 3 10 5 
1 14 7 12 11 8 13 2 16 3 10 5 6 9 4 15 
1 14 7 12 11 13 2 8 6 4 15 9 16 3 10 5 
1 14 7 12 15 4 9 6 10 5 16 3 8 11 2 13 
1 14 7 12 16 5 10 3 9 4 15 6 8 11 2 13 
1 14 8 11 4 15 5 10 13 2 12 7 16 3 9 6 
1 14 8 11 7 12 2 13 10 5 15 4 16 3 9 6 
1 14 8 11 10 15 5 4 7 2 12 13 16 3 9 6 
1 14 8 11 12 7 13 2 15 4 10 5 6 9 3 16 
1 14 8 11 13 12 2 7 4 5 15 10 16 3 9 6 
1 14 8 11 15 4 10 5 12 7 13 2 6 9 3 16 
1 14 11 8 4 15 10 5 16 3 6 9 13 2 7 12 
1 14 11 8 7 12 13 2 16 3 6 9 10 5 4 15 
1 14 11 8 7 13 12 2 16 4 5 9 10 3 6 15 
1 14 11 8 12 7 2 13 6 9 16 3 15 4 5 10 
1 14 11 8 15 4 5 10 6 9 16 3 12 7 2 13 
1 14 11 8 16 5 4 9 7 12 13 2 10 3 6 15 
1 14 12 7 4 15 9 6 13 2 8 11 16 3 5 10 
1 14 12 7 6 15 9 4 11 2 8 13 16 3 5 10 
1 14 12 7 8 11 13 2 15 4 6 9 10 5 3 16 
1 14 12 7 11 8 2 13 6 9 15 4 16 3 5 10 
1 14 12 7 13 8 2 11 4 9 15 6 16 3 5 10 
1 14 12 7 15 4 6 9 8 11 13 2 10 5 3 16 
1 14 15 4 5 11 8 10 12 6 9 7 16 3 2 13 
1 14 15 4 6 12 9 7 11 5 8 10 16 3 2 13 
1 14 15 4 7 9 6 12 10 8 11 5 16 3 2 13 
1 14 15 4 7 12 9 6 10 5 8 11 16 3 2 13 
1 14 15 4 8 11 10 5 12 7 6 9 13 2 3 16 
1 14 15 4 10 8 5 11 7 9 12 6 16 3 2 13 
1 14 15 4 10 11 8 5 7 6 9 12 16 3 2 13 
1 14 15 4 11 8 5 10 6 9 12 7 16 3 2 13 
1 14 15 4 12 7 6 9 8 11 10 5 13 2 3 16 
1 14 15 4 12 9 6 7 5 8 11 10 16 3 2 13 
1 15 2 16 12 10 7 5 13 3 14 4 8 6 11 9 
1 15 2 16 13 10 7 4 12 3 14 5 8 6 11 9 
1 15 4 14 6 12 7 9 16 2 13 3 11 5 10 8 
1 15 4 14 8 10 5 11 13 3 16 2 12 6 9 7 
1 15 4 14 9 12 7 6 16 5 10 3 8 2 13 11 
1 15 4 14 10 8 11 5 16 2 13 3 7 9 6 12 
1 15 4 14 12 6 9 7 13 3 16 2 8 10 5 11 
1 15 4 14 16 10 5 3 9 7 12 6 8 2 13 11 
1 15 6 12 4 14 7 9 16 2 11 5 13 3 10 8 
1 15 6 12 8 10 3 13 11 5 16 2 14 4 9 7 
1 15 6 12 10 8 13 3 16 2 11 5 7 9 4 14 
1 15 6 12 14 4 9 7 11 5 16 2 8 10 3 13 
1 15 8 10 4 14 5 11 13 3 12 6 16 2 9 7 
1 15 8 10 6 12 3 13 11 5 14 4 16 2 9 7 
1 15 8 10 11 14 5 4 6 3 12 13 16 2 9 7 
1 15 8 10 12 6 13 3 14 4 11 5 7 9 2 16 
1 15 8 10 13 12 3 6 4 5 14 11 16 2 9 7 
1 15 8 10 14 4 11 5 12 6 13 3 7 9 2 16 
1 15 10 8 3 13 6 12 14 4 11 5 16 2 7 9 
1 15 10 8 4 14 11 5 16 2 7 9 13 3 6 12 
1 15 10 8 5 11 4 14 12 6 13 3 16 2 7 9 
1 15 10 8 5 14 11 4 16 3 6 9 12 2 7 13 
1 15 10 8 6 12 13 3 16 2 7 9 11 5 4 14 
1 15 10 8 12 6 3 13 7 9 16 2 14 4 5 11 
1 15 10 8 12 13 6 3 5 4 11 14 16 2 7 9 
1 15 10 8 14 4 5 11 7 9 16 2 12 6 3 13 
1 15 10 8 14 11 4 5 3 6 13 12 16 2 7 9 
1 15 10 8 16 6 3 9 5 11 14 4 12 2 7 13 
1 15 12 6 3 13 8 10 14 4 9 7 16 2 5 11 
1 15 12 6 4 14 9 7 13 3 8 10 16 2 5 11 
1 15 12 6 7 9 4 14 10 8 13 3 16 2 5 11 
1 15 12 6 7 14 9 4 10 3 8 13 16 2 5 11 
1 15 12 6 8 10 13 3 14 4 7 9 11 5 2 16 
1 15 12 6 10 8 3 13 7 9 14 4 16 2 5 11 
1 15 12 6 10 13 8 3 7 4 9 14 16 2 5 11 
1 15 12 6 13 8 3 10 4 9 14 7 16 2 5 11 
1 15 12 6 14 4 7 9 8 10 13 3 11 5 2 16 
1 15 12 6 14 9 4 7 3 8 13 10 16 2 5 11 
1 15 14 4 5 11 8 10 12 6 9 7 16 2 3 13 
1 15 14 4 6 12 9 7 11 5 8 10 16 2 3 13 
1 15 14 4 7 9 6 12 10 8 11 5 16 2 3 13 
1 15 14 4 7 12 9 6 10 5 8 11 16 2 3 13 
1 15 14 4 8 10 11 5 12 6 7 9 13 3 2 16 
1 15 14 4 10 8 5 11 7 9 12 6 16 2 3 13 
1 15 14 4 10 11 8 5 7 6 9 12 16 2 3 13 
1 15 14 4 11 8 5 10 6 9 12 7 16 2 3 13 
1 15 14 4 12 6 7 9 8 10 11 5 13 3 2 16 
1 15 14 4 12 9 6 7 5 8 11 10 16 2 3 13 
1 16 2 15 12 9 7 6 13 4 14 3 8 5 11 10 
1 16 3 14 8 11 6 9 13 2 15 4 12 5 10 7 
1 16 3 14 12 7 10 5 13 2 15 4 8 9 6 11 
1 16 3 14 13 7 10 4 12 2 15 5 8 9 6 11 
1 16 3 14 13 11 6 4 8 2 15 9 12 5 10 7 
1 16 4 13 6 11 7 10 15 2 14 3 12 5 9 8 
1 16 4 13 7 10 6 11 14 3 15 2 12 5 9 8 
1 16 4 13 10 7 11 6 15 2 14 3 8 9 5 12 
1 16 4 13 11 6 10 7 14 3 15 2 8 9 5 12 
1 16 5 12 8 13 4 9 10 3 14 7 15 2 11 6 
1 16 5 12 10 6 11 7 15 3 14 2 8 9 4 13 
1 16 5 12 10 13 4 7 8 3 14 9 15 2 11 6 
1 16 5 12 15 6 11 2 10 3 14 7 8 9 4 13 
1 16 6 11 4 13 7 10 15 2 12 5 14 3 9 8 
1 16 6 11 7 10 4 13 12 5 15 2 14 3 9 8 
1 16 6 11 10 7 13 4 15 2 12 5 8 9 3 14 
1 16 6 11 13 4 10 7 12 5 15 2 8 9 3 14 
1 16 7 10 4 13 6 11 14 3 12 5 15 2 9 8 
1 16 7 10 6 11 4 13 12 5 14 3 15 2 9 8 
1 16 7 10 11 5 12 6 14 4 13 3 8 9 2 15 
1 16 7 10 11 6 13 4 14 3 12 5 8 9 2 15 
1 16 7 10 13 4 11 6 12 5 14 3 8 9 2 15 
1 16 7 10 14 5 12 3 11 4 13 6 8 9 2 15 
1 16 9 8 4 10 7 13 15 5 12 2 14 3 6 11 
1 16 9 8 4 11 6 13 14 5 12 3 15 2 7 10 
1 16 9 8 14 5 4 11 7 10 15 2 12 3 6 13 
1 16 9 8 14 11 6 3 4 5 12 13 15 2 7 10 
1 16 9 8 15 10 7 2 4 5 12 13 14 3 6 11 
1 16 10 7 4 13 11 6 15 2 8 9 14 3 5 12 
1 16 10 7 6 11 13 4 15 2 8 9 12 5 3 14 
1 16 10 7 11 6 4 13 8 9 15 2 14 3 5 12 
1 16 10 7 13 4 6 11 8 9 15 2 12 5 3 14 
1 16 11 6 4 13 10 7 14 3 8 9 15 2 5 12 
1 16 11 6 7 10 13 4 14 3 8 9 12 5 2 15 
1 16 11 6 10 7 4 13 8 9 14 3 15 2 5 12 
1 16 11 6 13 4 7 10 8 9 14 3 12 5 2 15 
1 16 13 4 6 9 8 11 12 7 10 5 15 2 3 14 
1 16 13 4 6 11 10 7 12 5 8 9 15 2 3 14 
1 16 13 4 7 10 11 6 12 5 8 9 14 3 2 15 
1 16 13 4 10 7 6 11 8 9 12 5 15 2 3 14 
1 16 13 4 11 6 7 10 8 9 12 5 14 3 2 15 
1 16 13 4 12 9 8 5 6 7 10 11 15 2 3 14 
2 1 15 16 14 13 3 4 11 8 10 5 7 12 6 9 
2 1 16 15 11 13 4 6 14 8 9 3 7 12 5 10 
2 1 16 15 14 13 4 3 11 8 9 6 7 12 5 10 
2 3 13 16 10 11 5 8 15 6 12 1 7 14 4 9 
2 3 13 16 14 15 1 4 7 6 12 9 11 10 8 5 
2 3 13 16 14 15 1 4 11 10 8 5 7 6 12 9 
2 3 13 16 15 12 6 1 10 5 11 8 7 14 4 9 
2 3 13 16 15 14 4 1 8 5 11 10 9 12 6 7 
2 3 13 16 15 14 4 1 12 9 7 6 5 8 10 11 
2 3 14 15 7 13 4 10 16 6 11 1 9 12 5 8 
2 3 14 15 7 16 1 10 13 6 11 4 12 9 8 5 
2 3 14 15 8 16 1 9 11 5 12 6 13 10 7 4 
2 3 14 15 11 13 4 6 16 10 7 1 5 8 9 12 
2 3 14 15 11 16 1 6 8 5 12 9 13 10 7 4 
2 3 14 15 11 16 1 6 13 10 7 4 8 5 12 9 
2 3 14 15 13 16 1 4 7 6 11 10 12 9 8 5 
2 3 14 15 13 16 1 4 11 10 7 6 8 5 12 9 
2 3 14 15 16 13 4 1 7 6 11 10 9 12 5 8 
2 3 14 15 16 13 4 1 11 10 7 6 5 8 9 12 
2 3 15 14 13 16 4 1 8 5 9 12 11 10 6 7 
2 3 15 14 13 16 4 1 12 9 5 8 7 6 10 11 
2 3 15 14 16 13 1 4 5 8 12 9 11 10 6 7 
2 3 15 14 16 13 1 4 9 12 8 5 7 6 10 11 
2 3 16 13 10 11 8 5 15 6 9 4 7 14 1 12 
2 3 16 13 14 15 4 1 7 6 9 12 11 10 5 8 
2 3 16 13 14 15 4 1 11 10 5 8 7 6 9 12 
2 3 16 13 15 9 6 4 10 8 11 5 7 14 1 12 
2 3 16 13 15 14 1 4 5 8 11 10 12 9 6 7 
2 3 16 13 15 14 1 4 9 12 7 6 8 5 10 11 
2 4 13 15 14 16 3 1 7 5 10 12 11 9 8 6 
2 4 13 15 14 16 3 1 11 9 6 8 7 5 12 10 
2 4 13 15 16 14 1 3 5 7 12 10 11 9 8 6 
2 4 13 15 16 14 1 3 9 11 8 6 7 5 12 10 
2 4 15 13 5 14 3 12 16 7 10 1 11 9 6 8 
2 4 15 13 9 14 3 8 16 11 6 1 7 5 10 12 
2 4 15 13 16 14 3 1 5 7 10 12 11 9 6 8 
2 4 15 13 16 14 3 1 9 11 6 8 7 5 10 12 
2 5 11 16 12 15 1 6 7 4 14 9 13 10 8 3 
2 5 11 16 12 15 1 6 13 10 8 3 7 4 14 9 
2 5 11 16 14 9 7 4 15 8 10 1 3 12 6 13 
2 5 11 16 15 10 8 1 14 7 9 4 3 12 6 13 
2 5 11 16 15 12 6 1 8 3 13 10 9 14 4 7 
2 5 11 16 15 12 6 1 14 9 7 4 3 8 10 13 
2 5 12 15 7 11 6 10 16 4 13 1 9 14 3 8 
2 5 12 15 7 16 1 10 11 4 13 6 14 9 8 3 
2 5 12 15 11 9 8 6 14 4 13 3 7 16 1 10 
2 5 12 15 11 16 1 6 7 4 13 10 14 9 8 3 
2 5 12 15 11 16 1 6 13 10 7 4 8 3 14 9 
2 5 12 15 13 11 6 4 16 10 7 1 3 8 9 14 
2 5 12 15 13 16 1 4 11 10 7 6 8 3 14 9 
2 5 12 15 14 9 8 3 11 4 13 6 7 16 1 10 
2 5 12 15 14 16 3 1 11 9 6 8 7 4 13 10 
2 5 12 15 16 11 6 1 7 4 13 10 9 14 3 8 
2 5 12 15 16 11 6 1 13 10 7 4 3 8 9 14 
2 5 12 15 16 14 1 3 9 11 8 6 7 4 13 10 
2 5 15 12 11 16 6 1 8 3 9 14 13 10 4 7 
2 5 15 12 11 16 6 1 14 9 3 8 7 4 10 13 
2 5 15 12 16 11 1 6 3 8 14 9 13 10 4 7 
2 5 15 12 16 11 1 6 9 14 8 3 7 4 10 13 
2 5 16 11 4 14 7 9 15 3 10 6 13 12 1 8 
2 5 16 11 8 12 1 13 9 7 14 4 15 10 3 6 
2 5 16 11 12 15 6 1 7 4 9 14 13 10 3 8 
2 5 16 11 12 15 6 1 13 10 3 8 7 4 9 14 
2 5 16 11 13 12 1 8 4 7 14 9 15 10 3 6 
2 5 16 11 15 10 3 6 4 7 14 9 13 12 1 8 
2 5 16 11 15 12 1 6 3 8 13 10 14 9 4 7 
2 5 16 11 15 12 1 6 9 14 7 4 8 3 10 13 
2 6 15 11 7 13 4 10 9 3 14 8 16 12 1 5 
2 6 15 11 9 13 4 8 7 3 14 10 16 12 1 5 
2 6 15 11 9 13 4 8 16 12 5 1 7 3 10 14 
2 6 15 11 16 13 4 1 9 12 5 8 7 3 10 14 
2 7 9 16 6 13 3 12 15 4 14 1 11 10 8 5 
2 7 9 16 11 14 4 5 8 1 15 10 13 12 6 3 
2 7 9 16 12 13 3 6 15 10 8 1 5 4 14 11 
2 7 9 16 13 12 6 3 8 1 15 10 11 14 4 5 
2 7 9 16 14 11 5 4 15 10 8 1 3 6 12 13 
2 7 9 16 15 14 4 1 6 3 13 12 11 10 8 5 
2 7 10 15 8 12 5 9 11 1 16 6 13 14 3 4 
2 7 10 15 11 12 5 6 8 1 16 9 13 14 3 4 
2 7 11 14 5 16 4 9 12 1 13 8 15 10 6 3 
2 7 11 14 8 13 1 12 9 4 16 5 15 10 6 3 
2 7 11 14 9 16 4 5 8 1 13 12 15 10 6 3 
2 7 11 14 12 13 1 8 5 4 16 9 15 10 6 3 
2 7 11 14 13 12 8 1 16 9 5 4 3 6 10 15 
2 7 11 14 16 9 5 4 13 12 8 1 3 6 10 15 
2 7 12 13 9 16 3 6 15 10 5 4 8 1 14 11 
2 7 12 13 11 14 1 8 5 4 15 10 16 9 6 3 
2 7 12 13 14 11 8 1 15 10 5 4 3 6 9 16 
2 7 12 13 16 9 6 3 5 4 15 10 11 14 1 8 
2 7 13 12 3 16 6 9 14 1 11 8 15 10 4 5 
2 7 13 12 8 11 1 14 9 6 16 3 15 10 4 5 
2 7 13 12 9 16 6 3 8 1 11 14 15 10 4 5 
2 7 13 12 11 14 8 1 16 9 3 6 5 4 10 15 
2 7 13 12 14 11 1 8 3 6 16 9 15 10 4 5 
2 7 13 12 16 9 3 6 11 14 8 1 5 4 10 15 
2 7 14 11 8 10 3 13 9 5 16 4 15 12 1 6 
2 7 14 11 9 16 5 4 15 10 3 6 8 1 12 13 
2 7 14 11 12 13 8 1 15 10 3 6 5 4 9 16 
2 7 14 11 13 10 3 8 4 5 16 9 15 12 1 6 
2 7 14 11 13 12 1 8 3 6 15 10 16 9 4 5 
2 7 14 11 16 9 4 5 3 6 15 10 13 12 1 8 
2 7 16 9 3 13 6 12 14 4 11 5 15 10 1 8 
2 7 16 9 5 11 4 14 12 6 13 3 15 10 1 8 
2 7 16 9 11 14 5 4 13 12 3 6 8 1 10 15 
2 7 16 9 12 13 6 3 5 4 11 14 15 10 1 8 
2 7 16 9 13 12 3 6 11 14 5 4 8 1 10 15 
2 7 16 9 14 11 4 5 3 6 13 12 15 10 1 8 
2 8 9 15 5 12 7 10 16 1 14 3 11 13 4 6 
2 8 9 15 7 10 5 12 14 3 16 1 11 13 4 6 
2 8 9 15 7 11 6 10 13 1 16 4 12 14 3 5 
2 8 9 15 7 13 4 10 11 1 16 6 14 12 5 3 
2 8 9 15 11 13 4 6 7 1 16 10 14 12 5 3 
2 8 9 15 11 13 4 6 16 10 7 1 5 3 14 12 
2 8 9 15 13 11 6 4 7 1 16 10 12 14 3 5 
2 8 9 15 13 11 6 4 16 10 7 1 3 5 12 14 
2 8 9 15 16 11 6 1 13 10 7 4 3 5 12 14 
2 8 9 15 16 13 4 1 11 10 7 6 5 3 14 12 
2 8 11 13 3 16 5 10 14 1 12 7 15 9 6 4 
2 8 11 13 7 12 1 14 10 5 16 3 15 9 6 4 
2 8 11 13 9 15 4 6 7 1 14 12 16 10 5 3 
2 8 11 13 9 15 4 6 16 10 5 3 7 1 14 12 
2 8 11 13 10 16 5 3 7 1 12 14 15 9 6 4 
2 8 11 13 10 16 5 3 15 9 4 6 7 1 14 12 
2 8 11 13 14 12 1 7 3 5 16 10 15 9 6 4 
2 8 11 13 15 9 6 4 5 3 16 10 12 14 1 7 
2 8 11 13 15 9 6 4 14 12 7 1 3 5 10 16 
2 8 13 11 9 15 6 4 7 1 12 14 16 10 3 5 
2 8 13 11 9 15 6 4 16 10 3 5 7 1 12 14 
2 8 13 11 15 9 4 6 3 5 16 10 14 12 1 7 
2 8 13 11 15 9 4 6 12 14 7 1 5 3 10 16 
2 8 15 9 11 12 5 6 14 13 4 3 7 1 10 16 
2 8 15 9 11 13 6 4 5 3 12 14 16 10 1 7 
2 8 15 9 11 13 6 4 14 12 3 5 7 1 10 16 
2 8 15 9 13 11 4 6 3 5 14 12 16 10 1 7 
2 8 15 9 13 11 4 6 12 14 5 3 7 1 10 16 
2 8 15 9 14 12 5 3 11 13 4 6 7 1 10 16 
2 9 7 16 6 13 3 12 15 4 14 1 11 8 10 5 
2 9 7 16 8 15 1 10 11 4 14 5 13 6 12 3 
2 9 7 16 8 15 1 10 13 6 12 3 11 4 14 5 
2 9 7 16 15 8 10 1 12 3 13 6 5 14 4 11 
2 9 7 16 15 8 10 1 14 5 11 4 3 12 6 13 
2 9 7 16 15 14 4 1 6 3 13 12 11 8 10 5 
2 9 8 15 7 16 1 10 11 4 13 6 14 5 12 3 
2 9 8 15 7 16 1 10 13 6 11 4 12 3 14 5 
2 9 8 15 11 7 10 6 16 4 13 1 5 14 3 12 
2 9 8 15 11 16 1 6 7 4 13 10 14 5 12 3 
2 9 8 15 13 7 10 4 16 6 11 1 3 12 5 14 
2 9 8 15 13 16 1 4 7 6 11 10 12 3 14 5 
2 9 8 15 14 16 3 1 7 5 10 12 11 4 13 6 
2 9 8 15 16 7 10 1 11 4 13 6 5 14 3 12 
2 9 8 15 16 7 10 1 13 6 11 4 3 12 5 14 
2 9 8 15 16 14 1 3 5 7 12 10 11 4 13 6 
2 9 15 8 7 16 10 1 12 3 5 14 13 6 4 11 
2 9 15 8 7 16 10 1 14 5 3 12 11 4 6 13 
2 9 15 8 16 7 1 10 3 12 14 5 13 6 4 11 
2 9 15 8 16 7 1 10 5 14 12 3 11 4 6 13 
2 9 16 7 4 14 11 5 15 3 6 10 13 8 1 12 
2 9 16 7 6 13 12 3 15 4 5 10 11 8 1 14 
2 9 16 7 8 15 10 1 11 4 5 14 13 6 3 12 
2 9 16 7 8 15 10 1 13 6 3 12 11 4 5 14 
2 9 16 7 12 8 1 13 5 11 14 4 15 6 3 10 
2 9 16 7 13 8 1 12 4 11 14 5 15 6 3 10 
2 9 16 7 15 5 4 10 6 12 13 3 11 8 1 14 
2 9 16 7 15 6 3 10 4 11 14 5 13 8 1 12 
2 9 16 7 15 8 1 10 3 12 13 6 14 5 4 11 
2 9 16 7 15 8 1 10 5 14 11 4 12 3 6 13 
2 10 7 15 8 16 1 9 11 5 12 6 13 3 14 4 
2 10 7 15 11 16 1 6 8 5 12 9 13 3 14 4 
2 10 15 7 3 11 6 14 13 5 12 4 16 8 1 9 
2 10 15 7 3 11 6 14 16 8 9 1 13 5 4 12 
2 10 15 7 8 16 9 1 11 5 4 14 13 3 6 12 
2 10 15 7 13 11 6 4 3 5 12 14 16 8 1 9 
2 10 15 7 16 11 6 1 3 8 9 14 13 5 4 12 
2 11 5 16 7 14 4 9 12 1 15 6 13 8 10 3 
2 11 5 16 8 13 3 10 15 6 12 1 9 4 14 7 
2 11 5 16 13 8 10 3 12 1 15 6 7 14 4 9 
2 11 5 16 14 7 9 4 15 6 12 1 3 10 8 13 
2 11 5 16 14 9 7 4 15 8 10 1 3 6 12 13 
2 11 5 16 15 10 8 1 14 7 9 4 3 6 12 13 
2 11 7 14 5 16 4 9 12 1 13 8 15 6 10 3 
2 11 7 14 8 13 1 12 9 4 16 5 15 6 10 3 
2 11 7 14 9 16 4 5 8 1 13 12 15 6 10 3 
2 11 7 14 12 13 1 8 5 4 16 9 15 6 10 3 
2 11 7 14 13 8 12 1 16 5 9 4 3 10 6 15 
2 11 7 14 16 5 9 4 13 8 12 1 3 10 6 15 
2 11 8 13 3 16 5 10 14 1 12 7 15 6 9 4 
2 11 8 13 5 16 3 10 15 6 9 4 12 1 14 7 
2 11 8 13 7 12 1 14 10 5 16 3 15 6 9 4 
2 11 8 13 7 14 1 12 9 4 15 6 16 5 10 3 
2 11 8 13 10 16 5 3 7 1 12 14 15 6 9 4 
2 11 8 13 14 7 12 1 15 6 9 4 3 10 5 16 
2 11 8 13 14 12 1 7 3 5 16 10 15 6 9 4 
2 11 8 13 15 4 9 6 10 5 16 3 7 14 1 12 
2 11 8 13 16 5 10 3 9 4 15 6 7 14 1 12 
2 11 13 8 3 16 10 5 14 1 7 12 15 6 4 9 
2 11 13 8 5 16 10 3 12 1 7 14 15 6 4 9 
2 11 13 8 7 14 12 1 16 5 3 10 9 4 6 15 
2 11 13 8 12 7 1 14 5 10 16 3 15 6 4 9 
2 11 13 8 14 7 1 12 3 10 16 5 15 6 4 9 
2 11 13 8 16 5 3 10 7 14 12 1 9 4 6 15 
2 11 14 7 1 13 8 12 16 4 9 5 15 6 3 10 
2 11 14 7 5 9 4 16 12 8 13 1 15 6 3 10 
2 11 14 7 5 16 9 4 15 6 3 10 12 1 8 13 
2 11 14 7 8 12 13 1 15 5 4 10 9 6 3 16 
2 11 14 7 8 13 12 1 15 6 3 10 9 4 5 16 
2 11 14 7 12 6 3 13 5 9 16 4 15 8 1 10 
2 11 14 7 12 13 8 1 5 4 9 16 15 6 3 10 
2 11 14 7 13 6 3 12 4 9 16 5 15 8 1 10 
2 11 14 7 13 8 1 12 3 10 15 6 16 5 4 9 
2 11 14 7 15 4 5 10 8 13 12 1 9 6 3 16 
2 11 14 7 15 10 3 6 1 8 13 12 16 5 4 9 
2 11 14 7 16 5 4 9 3 10 15 6 13 8 1 12 
2 11 14 7 16 9 4 5 1 8 13 12 15 6 3 10 
2 11 16 5 3 13 10 8 14 4 7 9 15 6 1 12 
2 11 16 5 7 14 9 4 13 8 3 10 12 1 6 15 
2 11 16 5 8 13 10 3 9 4 7 14 15 6 1 12 
2 11 16 5 9 7 4 14 8 10 13 3 15 6 1 12 
2 11 16 5 13 8 3 10 7 14 9 4 12 1 6 15 
2 11 16 5 14 7 4 9 3 10 13 8 15 6 1 12 
2 12 5 15 7 13 4 10 11 1 16 6 14 8 9 3 
2 12 5 15 7 13 4 10 16 6 11 1 9 3 14 8 
2 12 5 15 9 8 11 6 16 1 14 3 7 13 4 10 
2 12 5 15 11 6 9 8 14 3 16 1 7 13 4 10 
2 12 5 15 11 7 10 6 13 1 16 4 8 14 3 9 
2 12 5 15 11 13 4 6 7 1 16 10 14 8 9 3 
2 12 5 15 11 13 4 6 14 8 9 3 7 1 16 10 
2 12 5 15 13 7 10 4 11 1 16 6 8 14 3 9 
2 12 5 15 13 7 10 4 16 6 11 1 3 9 8 14 
2 12 5 15 14 13 4 3 11 8 9 6 7 1 16 10 
2 12 5 15 16 7 10 1 13 6 11 4 3 9 8 14 
2 12 5 15 16 13 4 1 7 6 11 10 9 3 14 8 
2 12 7 13 5 15 4 10 11 1 14 8 16 6 9 3 
2 12 7 13 5 15 4 10 16 6 9 3 11 1 14 8 
2 12 7 13 15 5 10 4 9 3 16 6 8 14 1 11 
2 12 7 13 15 5 10 4 14 8 11 1 3 9 6 16 
2 12 13 7 5 15 10 4 11 1 8 14 16 6 3 9 
2 12 13 7 5 15 10 4 16 6 3 9 11 1 8 14 
2 12 13 7 15 5 4 10 3 9 16 6 14 8 1 11 
2 12 13 7 15 5 4 10 8 14 11 1 9 3 6 16 
2 12 15 5 7 13 10 4 9 3 8 14 16 6 1 11 
2 12 15 5 7 13 10 4 14 8 3 9 11 1 6 16 
2 12 15 5 13 7 4 10 3 9 14 8 16 6 1 11 
2 12 15 5 13 7 4 10 8 14 9 3 11 1 6 16 
2 13 3 16 7 12 6 9 14 1 15 4 11 8 10 5 
2 13 3 16 8 11 5 10 15 4 14 1 9 6 12 7 
2 13 3 16 10 11 5 8 15 6 12 1 7 4 14 9 
2 13 3 16 11 8 10 5 14 1 15 4 7 12 6 9 
2 13 3 16 12 7 9 6 15 4 14 1 5 10 8 11 
2 13 3 16 15 12 6 1 10 5 11 8 7 4 14 9 
2 13 4 15 5 12 7 10 16 1 14 3 11 8 9 6 
2 13 4 15 7 10 5 12 14 3 16 1 11 8 9 6 
2 13 4 15 9 8 11 6 16 1 14 3 7 12 5 10 
2 13 4 15 11 6 9 8 14 3 16 1 7 12 5 10 
2 13 7 12 3 16 6 9 14 1 11 8 15 4 10 5 
2 13 7 12 8 11 1 14 9 6 16 3 15 4 10 5 
2 13 7 12 9 16 6 3 8 1 11 14 15 4 10 5 
2 13 7 12 11 8 14 1 16 3 9 6 5 10 4 15 
2 13 7 12 14 11 1 8 3 6 16 9 15 4 10 5 
2 13 7 12 16 3 9 6 11 8 14 1 5 10 4 15 
2 13 8 11 3 16 5 10 15 4 9 6 14 1 12 7 
2 13 8 11 7 12 1 14 9 6 15 4 16 3 10 5 
2 13 8 11 12 7 14 1 15 4 9 6 5 10 3 16 
2 13 8 11 16 3 10 5 9 6 15 4 7 12 1 14 
2 13 11 8 3 16 10 5 14 1 7 12 15 4 6 9 
2 13 11 8 5 16 10 3 12 1 7 14 15 4 6 9 
2 13 11 8 7 12 14 1 16 3 5 10 9 6 4 15 
2 13 11 8 12 7 1 14 5 10 16 3 15 4 6 9 
2 13 11 8 14 7 1 12 3 10 16 5 15 4 6 9 
2 13 11 8 16 3 5 10 7 12 14 1 9 6 4 15 
2 13 12 7 3 16 9 6 15 4 5 10 14 1 8 11 
2 13 12 7 8 11 14 1 15 4 5 10 9 6 3 16 
2 13 12 7 11 8 1 14 5 10 15 4 16 3 6 9 
2 13 12 7 16 3 6 9 5 10 15 4 11 8 1 14 
2 13 16 3 5 11 10 8 12 6 7 9 15 4 1 14 
2 13 16 3 7 12 9 6 11 8 5 10 14 1 4 15 
2 13 16 3 8 11 10 5 9 6 7 12 15 4 1 14 
2 13 16 3 9 7 6 12 8 10 11 5 15 4 1 14 
2 13 16 3 11 8 5 10 7 12 9 6 14 1 4 15 
2 13 16 3 12 7 6 9 5 10 11 8 15 4 1 14 
2 14 3 15 7 11 6 10 13 1 16 4 12 8 9 5 
2 14 3 15 7 11 6 10 16 4 13 1 9 5 12 8 
2 14 3 15 8 12 5 9 11 1 16 6 13 7 10 4 
2 14 3 15 11 7 10 6 13 1 16 4 8 12 5 9 
2 14 3 15 11 7 10 6 16 4 13 1 5 9 8 12 
2 14 3 15 11 12 5 6 8 1 16 9 13 7 10 4 
2 14 3 15 13 7 10 4 11 1 16 6 8 12 5 9 
2 14 3 15 13 11 6 4 7 1 16 10 12 8 9 5 
2 14 3 15 16 7 10 1 11 4 13 6 5 9 8 12 
2 14 3 15 16 11 6 1 7 4 13 10 9 5 12 8 
2 14 7 11 3 15 6 10 13 1 12 8 16 4 9 5 
2 14 7 11 3 15 6 10 16 4 9 5 13 1 12 8 
2 14 7 11 4 16 5 9 13 3 10 8 15 1 12 6 
2 14 7 11 9 16 5 4 8 3 10 13 15 1 12 6 
2 14 7 11 15 3 10 6 9 5 16 4 8 12 1 13 
2 14 7 11 15 3 10 6 12 8 13 1 5 9 4 16 
2 14 11 7 1 13 8 12 15 3 10 6 16 4 5 9 
2 14 11 7 1 13 8 12 16 4 9 5 15 3 6 10 
2 14 11 7 3 15 10 6 13 1 8 12 16 4 5 9 
2 14 11 7 3 15 10 6 16 4 5 9 13 1 8 12 
2 14 11 7 4 16 9 5 13 3 6 12 15 1 8 10 
2 14 11 7 5 9 4 16 12 8 13 1 15 3 6 10 
2 14 11 7 5 16 9 4 12 3 6 13 15 1 8 10 
2 14 11 7 8 12 13 1 15 5 4 10 9 3 6 16 
2 14 11 7 12 13 8 1 5 4 9 16 15 3 6 10 
2 14 11 7 15 3 6 10 5 9 16 4 12 8 1 13 
2 14 11 7 15 3 6 10 8 12 13 1 9 5 4 16 
2 14 11 7 15 4 5 10 8 13 12 1 9 3 6 16 
2 14 11 7 16 9 4 5 1 8 13 12 15 3 6 10 
2 14 15 3 5 9 8 12 11 7 10 6 16 4 1 13 
2 14 15 3 7 11 10 6 9 5 8 12 16 4 1 13 
2 14 15 3 7 11 10 6 12 8 5 9 13 1 4 16 
2 14 15 3 11 7 6 10 5 9 12 8 16 4 1 13 
2 14 15 3 11 7 6 10 8 12 9 5 13 1 4 16 
2 14 15 3 11 9 8 6 5 7 10 12 16 4 1 13 
2 15 1 16 11 10 8 5 14 3 13 4 7 6 12 9 
2 15 3 14 5 12 8 9 16 1 13 4 11 6 10 7 
2 15 3 14 8 9 5 12 13 4 16 1 11 6 10 7 
2 15 3 14 9 8 12 5 16 1 13 4 7 10 6 11 
2 15 3 14 12 5 9 8 13 4 16 1 7 10 6 11 
2 15 4 13 5 10 7 12 16 3 14 1 11 6 9 8 
2 15 4 13 9 6 11 8 16 3 14 1 7 10 5 12 
2 15 4 13 16 6 11 1 9 3 14 8 7 10 5 12 
2 15 4 13 16 10 7 1 5 3 14 12 11 6 9 8 
2 15 5 12 3 14 8 9 16 1 11 6 13 4 10 7 
2 15 5 12 8 9 3 14 11 6 16 1 13 4 10 7 
2 15 5 12 9 8 14 3 16 1 11 6 7 10 4 13 
2 15 5 12 14 3 9 8 11 6 16 1 7 10 4 13 
2 15 6 11 7 14 3 10 9 4 13 8 16 1 12 5 
2 15 6 11 9 5 12 8 16 4 13 1 7 10 3 14 
2 15 6 11 9 14 3 8 7 4 13 10 16 1 12 5 
2 15 6 11 16 5 12 1 9 4 13 8 7 10 3 14 
2 15 8 9 3 14 5 12 13 4 11 6 16 1 10 7 
2 15 8 9 5 12 3 14 11 6 13 4 16 1 10 7 
2 15 8 9 11 4 13 6 14 5 12 3 7 10 1 16 
2 15 8 9 12 5 14 3 13 4 11 6 7 10 1 16 
2 15 8 9 14 3 12 5 11 6 13 4 7 10 1 16 
2 15 8 9 14 4 13 3 11 5 12 6 7 10 1 16 
2 15 9 8 3 14 12 5 16 1 7 10 13 4 6 11 
2 15 9 8 5 12 14 3 16 1 7 10 11 6 4 13 
2 15 9 8 12 5 3 14 7 10 16 1 13 4 6 11 
2 15 9 8 14 3 5 12 7 10 16 1 11 6 4 13 
2 15 10 7 3 9 8 14 16 6 11 1 13 4 5 12 
2 15 10 7 3 12 5 14 13 6 11 4 16 1 8 9 
2 15 10 7 11 4 5 14 8 9 16 1 13 6 3 12 
2 15 10 7 13 12 5 4 3 6 11 14 16 1 8 9 
2 15 10 7 16 9 8 1 3 6 11 14 13 4 5 12 
2 15 12 5 3 14 9 8 13 4 7 10 16 1 6 11 
2 15 12 5 8 9 14 3 13 4 7 10 11 6 1 16 
2 15 12 5 9 8 3 14 7 10 13 4 16 1 6 11 
2 15 12 5 14 3 8 9 7 10 13 4 11 6 1 16 
2 15 14 3 5 10 7 12 11 8 9 6 16 1 4 13 
2 15 14 3 5 12 9 8 11 6 7 10 16 1 4 13 
2 15 14 3 8 9 12 5 11 6 7 10 13 4 1 16 
2 15 14 3 9 8 5 12 7 10 11 6 16 1 4 13 
2 15 14 3 11 10 7 6 5 8 9 12 16 1 4 13 
2 15 14 3 12 5 8 9 7 10 11 6 13 4 1 16 
2 16 1 15 11 9 8 6 14 4 13 3 7 5 12 10 
2 16 1 15 14 9 8 3 11 4 13 6 7 5 12 10 
2 16 3 13 5 11 8 10 15 1 14 4 12 6 9 7 
2 16 3 13 7 9 6 12 14 4 15 1 11 5 10 8 
2 16 3 13 9 7 12 6 15 1 14 4 8 10 5 11 
2 16 3 13 10 11 8 5 15 6 9 4 7 1 14 12 
2 16 3 13 11 5 10 8 14 4 15 1 7 9 6 12 
2 16 3 13 15 9 6 4 10 8 11 5 7 1 14 12 
2 16 5 11 3 13 8 10 15 1 12 6 14 4 9 7 
2 16 5 11 4 14 7 9 13 1 12 8 15 3 10 6 
2 16 5 11 4 14 7 9 15 3 10 6 13 1 12 8 
2 16 5 11 7 9 4 14 12 6 15 1 13 3 10 8 
2 16 5 11 9 7 14 4 15 1 12 6 8 10 3 13 
2 16 5 11 9 14 7 4 8 1 12 13 15 3 10 6 
2 16 5 11 13 3 10 8 12 6 15 1 7 9 4 14 
2 16 5 11 15 10 3 6 4 7 14 9 13 1 12 8 
2 16 7 9 3 13 6 12 14 4 11 5 15 1 10 8 
2 16 7 9 5 11 4 14 12 6 13 3 15 1 10 8 
2 16 7 9 11 5 14 4 13 3 12 6 8 10 1 15 
2 16 7 9 12 13 6 3 5 4 11 14 15 1 10 8 
2 16 7 9 13 3 12 6 11 5 14 4 8 10 1 15 
2 16 7 9 14 11 4 5 3 6 13 12 15 1 10 8 
2 16 9 7 3 13 12 6 15 1 8 10 14 4 5 11 
2 16 9 7 4 14 11 5 13 1 8 12 15 3 6 10 
2 16 9 7 4 14 11 5 15 3 6 10 13 1 8 12 
2 16 9 7 5 11 14 4 15 1 8 10 12 6 3 13 
2 16 9 7 5 14 11 4 12 1 8 13 15 3 6 10 
2 16 9 7 6 13 12 3 15 4 5 10 11 1 8 14 
2 16 9 7 11 5 4 14 8 10 15 1 13 3 6 12 
2 16 9 7 13 3 6 12 8 10 15 1 11 5 4 14 
2 16 9 7 15 5 4 10 6 12 13 3 11 1 8 14 
2 16 9 7 15 6 3 10 4 11 14 5 13 1 8 12 
2 16 11 5 3 13 10 8 14 4 7 9 15 1 6 12 
2 16 11 5 7 9 14 4 13 3 8 10 12 6 1 15 
2 16 11 5 8 13 10 3 9 4 7 14 15 1 6 12 
2 16 11 5 9 7 4 14 8 10 13 3 15 1 6 12 
2 16 11 5 13 3 8 10 7 9 14 4 12 6 1 15 
2 16 11 5 14 7 4 9 3 10 13 8 15 1 6 12 
2 16 13 3 5 11 10 8 12 6 7 9 15 1 4 14 
2 16 13 3 7 9 12 6 11 5 8 10 14 4 1 15 
2 16 13 3 8 11 10 5 9 6 7 12 15 1 4 14 
2 16 13 3 9 7 6 12 8 10 11 5 15 1 4 14 
2 16 13 3 11 5 8 10 7 9 12 6 14 4 1 15 
2 16 13 3 12 7 6 9 5 10 11 8 15 1 4 14 
3 1 14 16 8 15 2 9 13 6 11 4 10 12 7 5 
3 1 14 16 12 15 2 5 13 10 7 4 6 8 11 9 
3 1 14 16 13 15 2 4 8 6 11 9 10 12 7 5 
3 1 14 16 13 15 2 4 12 10 7 5 6 8 11 9 
3 1 16 14 13 15 4 2 8 6 9 11 10 12 5 7 
3 1 16 14 13 15 4 2 12 10 5 7 6 8 9 11 
3 1 16 14 15 13 2 4 6 8 11 9 10 12 5 7 
3 1 16 14 15 13 2 4 10 12 7 5 6 8 9 11 
3 2 13 16 11 10 5 8 14 7 12 1 6 15 4 9 
3 2 13 16 14 12 7 1 11 5 10 8 6 15 4 9 
3 2 13 16 14 15 4 1 8 5 10 11 9 12 7 6 
3 2 13 16 14 15 4 1 12 9 6 7 5 8 11 10 
3 2 13 16 15 14 1 4 6 7 12 9 10 11 8 5 
3 2 13 16 15 14 1 4 10 11 8 5 6 7 12 9 
3 2 14 15 13 16 4 1 8 5 9 12 10 11 7 6 
3 2 14 15 13 16 4 1 12 9 5 8 6 7 11 10 
3 2 14 15 16 13 1 4 5 8 12 9 10 11 7 6 
3 2 14 15 16 13 1 4 9 12 8 5 6 7 11 10 
3 2 15 14 6 13 4 11 16 7 10 1 9 12 5 8 
3 2 15 14 6 16 1 11 13 7 10 4 12 9 8 5 
3 2 15 14 10 13 4 7 16 11 6 1 5 8 9 12 
3 2 15 14 10 16 1 7 13 11 6 4 8 5 12 9 
3 2 15 14 12 16 5 1 13 9 4 8 6 7 10 11 
3 2 15 14 13 16 1 4 6 7 10 11 12 9 8 5 
3 2 15 14 13 16 1 4 10 11 6 7 8 5 12 9 
3 2 15 14 16 12 1 5 9 13 8 4 6 7 10 11 
3 2 15 14 16 13 4 1 6 7 10 11 9 12 5 8 
3 2 15 14 16 13 4 1 10 11 6 7 5 8 9 12 
3 2 16 13 7 12 6 9 14 5 11 4 10 15 1 8 
3 2 16 13 8 15 1 10 9 6 12 7 14 11 5 4 
3 2 16 13 10 15 1 8 7 6 12 9 14 11 5 4 
3 2 16 13 11 10 8 5 14 7 9 4 6 15 1 12 
3 2 16 13 14 9 7 4 11 8 10 5 6 15 1 12 
3 2 16 13 14 11 5 4 7 6 12 9 10 15 1 8 
3 2 16 13 14 15 1 4 5 8 10 11 12 9 7 6 
3 2 16 13 14 15 1 4 9 12 6 7 8 5 11 10 
3 2 16 13 15 14 4 1 6 7 9 12 10 11 5 8 
3 2 16 13 15 14 4 1 10 11 5 8 6 7 9 12 
3 4 13 14 6 16 1 11 15 9 8 2 10 5 12 7 
3 4 13 14 15 16 1 2 6 9 8 11 10 5 12 7 
3 4 14 13 15 16 2 1 6 9 7 12 10 5 11 8 
3 5 10 16 12 14 1 7 6 4 15 9 13 11 8 2 
3 5 10 16 12 14 1 7 13 11 8 2 6 4 15 9 
3 5 10 16 14 12 7 1 8 2 13 11 9 15 4 6 
3 5 10 16 14 12 7 1 15 9 6 4 2 8 11 13 
3 5 12 14 6 10 7 11 16 4 13 1 9 15 2 8 
3 5 12 14 6 11 8 9 15 2 13 4 10 16 1 7 
3 5 12 14 6 16 1 11 10 4 13 7 15 9 8 2 
3 5 12 14 6 16 1 11 15 9 8 2 10 4 13 7 
3 5 12 14 8 9 6 11 13 4 15 2 10 16 1 7 
3 5 12 14 10 16 1 7 6 4 13 11 15 9 8 2 
3 5 12 14 10 16 1 7 13 11 6 4 8 2 15 9 
3 5 12 14 13 10 7 4 16 11 6 1 2 8 9 15 
3 5 12 14 13 16 1 4 10 11 6 7 8 2 15 9 
3 5 12 14 15 16 1 2 6 9 8 11 10 4 13 7 
3 5 12 14 16 10 7 1 6 4 13 11 9 15 2 8 
3 5 12 14 16 10 7 1 13 11 6 4 2 8 9 15 
3 5 14 12 10 16 7 1 8 2 9 15 13 11 4 6 
3 5 14 12 10 16 7 1 15 9 2 8 6 4 11 13 
3 5 14 12 16 10 1 7 2 8 15 9 13 11 4 6 
3 5 14 12 16 10 1 7 9 15 8 2 6 4 11 13 
3 5 16 10 12 14 7 1 6 4 9 15 13 11 2 8 
3 5 16 10 12 14 7 1 13 11 2 8 6 4 9 15 
3 5 16 10 14 12 1 7 2 8 13 11 15 9 4 6 
3 5 16 10 14 12 1 7 9 15 6 4 8 2 11 13 
3 6 9 16 10 15 4 5 8 1 14 11 13 12 7 2 
3 6 9 16 12 13 2 7 14 11 8 1 5 4 15 10 
3 6 9 16 13 12 7 2 8 1 14 11 10 15 4 5 
3 6 9 16 15 10 5 4 14 11 8 1 2 7 12 13 
3 6 10 15 5 16 4 9 12 1 13 8 14 11 7 2 
3 6 10 15 8 13 1 12 9 4 16 5 14 11 7 2 
3 6 10 15 9 16 4 5 8 1 13 12 14 11 7 2 
3 6 10 15 12 13 1 8 5 4 16 9 14 11 7 2 
3 6 10 15 13 12 8 1 16 9 5 4 2 7 11 14 
3 6 10 15 16 9 5 4 13 12 8 1 2 7 11 14 
3 6 12 13 8 11 5 10 9 2 16 7 14 15 1 4 
3 6 12 13 9 16 2 7 14 11 5 4 8 1 15 10 
3 6 12 13 10 11 5 8 7 2 16 9 14 15 1 4 
3 6 12 13 10 15 1 8 5 4 14 11 16 9 7 2 
3 6 12 13 14 7 9 4 15 10 8 1 2 11 5 16 
3 6 12 13 15 8 10 1 14 9 7 4 2 11 5 16 
3 6 12 13 15 10 8 1 14 11 5 4 2 7 9 16 
3 6 12 13 16 9 7 2 5 4 14 11 10 15 1 8 
3 6 13 12 2 16 7 9 15 1 10 8 14 11 4 5 
3 6 13 12 8 10 1 15 9 7 16 2 14 11 4 5 
3 6 13 12 9 16 7 2 8 1 10 15 14 11 4 5 
3 6 13 12 10 15 8 1 16 9 2 7 5 4 11 14 
3 6 13 12 15 10 1 8 2 7 16 9 14 11 4 5 
3 6 13 12 16 9 2 7 10 15 8 1 5 4 11 14 
3 6 15 10 4 16 9 5 13 1 8 12 14 11 2 7 
3 6 15 10 5 11 2 16 12 8 13 1 14 9 4 7 
3 6 15 10 5 16 9 4 12 1 8 13 14 11 2 7 
3 6 15 10 9 16 5 4 14 11 2 7 8 1 12 13 
3 6 15 10 12 8 1 13 5 9 16 4 14 11 2 7 
3 6 15 10 12 13 8 1 14 11 2 7 5 4 9 16 
3 6 15 10 13 8 1 12 4 9 16 5 14 11 2 7 
3 6 15 10 13 12 1 8 2 7 14 11 16 9 4 5 
3 6 15 10 14 7 2 11 4 9 16 5 13 12 1 8 
3 6 15 10 16 9 4 5 2 7 14 11 13 12 1 8 
3 6 15 10 16 11 2 5 1 8 13 12 14 9 4 7 
3 6 16 9 2 13 7 12 15 4 10 5 14 11 1 8 
3 6 16 9 5 10 4 15 12 7 13 2 14 11 1 8 
3 6 16 9 10 15 5 4 13 12 2 7 8 1 11 14 
3 6 16 9 12 13 7 2 5 4 10 15 14 11 1 8 
3 6 16 9 13 12 2 7 10 15 5 4 8 1 11 14 
3 6 16 9 15 10 4 5 2 7 13 12 14 11 1 8 
3 7 10 14 12 16 5 1 6 2 11 15 13 9 8 4 
3 7 10 14 12 16 5 1 13 9 4 8 6 2 15 11 
3 7 10 14 16 12 1 5 2 6 15 11 13 9 8 4 
3 7 10 14 16 12 1 5 9 13 8 4 6 2 15 11 
3 7 14 10 2 12 5 15 16 6 11 1 13 9 4 8 
3 7 14 10 9 12 5 8 16 13 4 1 6 2 11 15 
3 7 14 10 16 12 5 1 2 6 11 15 13 9 4 8 
3 7 14 10 16 12 5 1 9 13 4 8 6 2 11 15 
3 8 9 14 2 15 6 11 16 1 12 5 13 10 7 4 
3 8 9 14 6 10 7 11 13 1 16 4 12 15 2 5 
3 8 9 14 6 11 2 15 12 5 16 1 13 10 7 4 
3 8 9 14 6 13 4 11 10 1 16 7 15 12 5 2 
3 8 9 14 10 13 4 7 6 1 16 11 15 12 5 2 
3 8 9 14 10 13 4 7 16 11 6 1 5 2 15 12 
3 8 9 14 13 10 7 4 6 1 16 11 12 15 2 5 
3 8 9 14 13 10 7 4 16 11 6 1 2 5 12 15 
3 8 9 14 13 15 4 2 12 10 5 7 6 1 16 11 
3 8 9 14 15 13 2 4 10 12 7 5 6 1 16 11 
3 8 9 14 16 10 7 1 13 11 6 4 2 5 12 15 
3 8 9 14 16 13 4 1 10 11 6 7 5 2 15 12 
3 8 10 13 9 14 4 7 6 1 15 12 16 11 5 2 
3 8 10 13 9 14 4 7 16 11 5 2 6 1 15 12 
3 8 10 13 14 9 7 4 5 2 16 11 12 15 1 6 
3 8 10 13 14 9 7 4 15 12 6 1 2 5 11 16 
3 8 13 10 1 15 6 12 14 2 11 7 16 9 4 5 
3 8 13 10 5 9 4 16 12 6 15 1 14 11 2 7 
3 8 13 10 9 14 7 4 6 1 12 15 16 11 2 5 
3 8 13 10 9 14 7 4 16 11 2 5 6 1 12 15 
3 8 13 10 14 9 4 7 2 5 16 11 15 12 1 6 
3 8 13 10 14 9 4 7 12 15 6 1 5 2 11 16 
3 8 13 10 14 11 2 7 1 6 15 12 16 9 4 5 
3 8 13 10 16 9 4 5 1 6 15 12 14 11 2 7 
3 8 14 9 10 13 7 4 5 2 12 15 16 11 1 6 
3 8 14 9 10 13 7 4 15 12 2 5 6 1 11 16 
3 8 14 9 13 10 4 7 2 5 15 12 16 11 1 6 
3 8 14 9 13 10 4 7 12 15 5 2 6 1 11 16 
3 9 6 16 8 14 1 11 10 4 15 5 13 7 12 2 
3 9 6 16 8 14 1 11 13 7 12 2 10 4 15 5 
3 9 6 16 14 8 11 1 12 2 13 7 5 15 4 10 
3 9 6 16 14 8 11 1 15 5 10 4 2 12 7 13 
3 9 8 14 6 16 1 11 10 4 13 7 15 5 12 2 
3 9 8 14 6 16 1 11 13 7 10 4 12 2 15 5 
3 9 8 14 10 6 11 7 16 4 13 1 5 15 2 12 
3 9 8 14 10 7 12 5 15 2 13 4 6 16 1 11 
3 9 8 14 10 16 1 7 6 4 13 11 15 5 12 2 
3 9 8 14 12 5 10 7 13 4 15 2 6 16 1 11 
3 9 8 14 12 16 5 1 6 2 11 15 13 7 10 4 
3 9 8 14 13 6 11 4 16 7 10 1 2 12 5 15 
3 9 8 14 13 16 1 4 6 7 10 11 12 2 15 5 
3 9 8 14 16 6 11 1 10 4 13 7 5 15 2 12 
3 9 8 14 16 6 11 1 13 7 10 4 2 12 5 15 
3 9 8 14 16 12 1 5 2 6 15 11 13 7 10 4 
3 9 14 8 6 16 11 1 12 2 5 15 13 7 4 10 
3 9 14 8 6 16 11 1 15 5 2 12 10 4 7 13 
3 9 14 8 16 6 1 11 2 12 15 5 13 7 4 10 
3 9 14 8 16 6 1 11 5 15 12 2 10 4 7 13 
3 9 16 6 7 12 13 2 14 5 4 11 10 8 1 15 
3 9 16 6 8 14 11 1 10 4 5 15 13 7 2 12 
3 9 16 6 8 14 11 1 13 7 2 12 10 4 5 15 
3 9 16 6 10 8 1 15 7 13 12 2 14 4 5 11 
3 9 16 6 14 4 5 11 7 13 12 2 10 8 1 15 
3 9 16 6 14 8 1 11 2 12 13 7 15 5 4 10 
3 9 16 6 14 8 1 11 5 15 10 4 12 2 7 13 
3 9 16 6 15 8 1 10 2 13 12 7 14 4 5 11 
3 10 5 16 6 15 4 9 12 1 14 7 13 8 11 2 
3 10 5 16 8 13 2 11 14 7 12 1 9 4 15 6 
3 10 5 16 13 8 11 2 12 1 14 7 6 15 4 9 
3 10 5 16 15 6 9 4 14 7 12 1 2 11 8 13 
3 10 6 15 5 16 4 9 12 1 13 8 14 7 11 2 
3 10 6 15 8 13 1 12 9 4 16 5 14 7 11 2 
3 10 6 15 9 16 4 5 8 1 13 12 14 7 11 2 
3 10 6 15 12 13 1 8 5 4 16 9 14 7 11 2 
3 10 6 15 13 8 12 1 16 5 9 4 2 11 7 14 
3 10 6 15 16 5 9 4 13 8 12 1 2 11 7 14 
3 10 7 14 2 15 6 11 16 1 12 5 13 8 9 4 
3 10 7 14 6 11 2 15 12 5 16 1 13 8 9 4 
3 10 7 14 9 8 13 4 16 1 12 5 6 15 2 11 
3 10 7 14 13 4 9 8 12 5 16 1 6 15 2 11 
3 10 8 13 5 16 2 11 14 7 9 4 12 1 15 6 
3 10 8 13 6 15 1 12 9 4 14 7 16 5 11 2 
3 10 8 13 15 6 12 1 14 7 9 4 2 11 5 16 
3 10 8 13 16 5 11 2 9 4 14 7 6 15 1 12 
3 10 13 8 2 16 11 5 15 1 6 12 14 7 4 9 
3 10 13 8 5 16 11 2 12 1 6 15 14 7 4 9 
3 10 13 8 6 15 12 1 16 5 2 11 9 4 7 14 
3 10 13 8 12 6 1 15 5 11 16 2 14 7 4 9 
3 10 13 8 15 6 1 12 2 11 16 5 14 7 4 9 
3 10 13 8 16 5 2 11 6 15 12 1 9 4 7 14 
3 10 15 6 5 16 9 4 14 7 2 11 12 1 8 13 
3 10 15 6 8 13 12 1 14 7 2 11 9 4 5 16 
3 10 15 6 9 7 2 16 8 12 13 1 14 5 4 11 
3 10 15 6 13 8 1 12 2 11 14 7 16 5 4 9 
3 10 15 6 16 5 4 9 2 11 14 7 13 8 1 12 
3 10 15 6 16 7 2 9 1 12 13 8 14 5 4 11 
3 10 16 5 2 13 11 8 15 4 6 9 14 7 1 12 
3 10 16 5 6 15 9 4 13 8 2 11 12 1 7 14 
3 10 16 5 8 13 11 2 9 4 6 15 14 7 1 12 
3 10 16 5 9 6 4 15 8 11 13 2 14 7 1 12 
3 10 16 5 13 8 2 11 6 15 9 4 12 1 7 14 
3 10 16 5 15 6 4 9 2 11 13 8 14 7 1 12 
3 11 14 6 2 10 7 15 13 5 12 4 16 8 1 9 
3 11 14 6 2 10 7 15 16 8 9 1 13 5 4 12 
3 11 14 6 13 10 7 4 2 5 12 15 16 8 1 9 
3 11 14 6 16 10 7 1 2 8 9 15 13 5 4 12 
3 12 5 14 6 8 9 11 15 1 16 2 10 13 4 7 
3 12 5 14 6 13 4 11 10 1 16 7 15 8 9 2 
3 12 5 14 6 13 4 11 16 7 10 1 9 2 15 8 
3 12 5 14 10 6 11 7 13 1 16 4 8 15 2 9 
3 12 5 14 10 13 4 7 6 1 16 11 15 8 9 2 
3 12 5 14 13 6 11 4 10 1 16 7 8 15 2 9 
3 12 5 14 13 6 11 4 16 7 10 1 2 9 8 15 
3 12 5 14 13 15 4 2 8 6 9 11 10 1 16 7 
3 12 5 14 15 8 9 2 6 1 16 11 10 13 4 7 
3 12 5 14 15 13 2 4 6 8 11 9 10 1 16 7 
3 12 5 14 16 6 11 1 13 7 10 4 2 9 8 15 
3 12 5 14 16 13 4 1 6 7 10 11 9 2 15 8 
3 12 6 13 5 14 4 11 10 1 15 8 16 7 9 2 
3 12 6 13 5 14 4 11 16 7 9 2 10 1 15 8 
3 12 6 13 7 16 2 9 10 5 11 8 14 1 15 4 
3 12 6 13 9 16 2 7 8 5 11 10 14 1 15 4 
3 12 6 13 14 5 11 4 9 2 16 7 8 15 1 10 
3 12 6 13 14 5 11 4 15 8 10 1 2 9 7 16 
3 12 6 13 14 7 9 4 15 10 8 1 2 5 11 16 
3 12 6 13 15 8 10 1 14 9 7 4 2 5 11 16 
3 12 13 6 1 15 10 8 14 2 7 11 16 5 4 9 
3 12 13 6 2 16 9 7 15 5 4 10 14 1 8 11 
3 12 13 6 5 14 11 4 10 1 8 15 16 7 2 9 
3 12 13 6 5 14 11 4 16 7 2 9 10 1 8 15 
3 12 13 6 7 16 9 2 10 5 4 15 14 1 8 11 
3 12 13 6 9 5 4 16 8 10 15 1 14 7 2 11 
3 12 13 6 14 5 4 11 2 9 16 7 15 8 1 10 
3 12 13 6 14 5 4 11 8 15 10 1 9 2 7 16 
3 12 13 6 14 7 2 11 1 10 15 8 16 5 4 9 
3 12 13 6 16 5 4 9 1 10 15 8 14 7 2 11 
3 12 14 5 6 13 11 4 9 2 8 15 16 7 1 10 
3 12 14 5 6 13 11 4 15 8 2 9 10 1 7 16 
3 12 14 5 13 6 4 11 2 9 15 8 16 7 1 10 
3 12 14 5 13 6 4 11 8 15 9 2 10 1 7 16 
3 13 2 16 6 12 7 9 15 1 14 4 10 8 11 5 
3 13 2 16 8 10 5 11 14 4 15 1 9 7 12 6 
3 13 2 16 10 8 11 5 15 1 14 4 6 12 7 9 
3 13 2 16 11 10 5 8 14 7 12 1 6 4 15 9 
3 13 2 16 12 6 9 7 14 4 15 1 5 11 8 10 
3 13 2 16 14 12 7 1 11 5 10 8 6 4 15 9 
3 13 4 14 6 8 9 11 15 1 16 2 10 12 5 7 
3 13 4 14 15 8 9 2 6 1 16 11 10 12 5 7 
3 13 6 12 2 16 7 9 15 1 10 8 14 4 11 5 
3 13 6 12 8 10 1 15 9 7 16 2 14 4 11 5 
3 13 6 12 9 16 7 2 8 1 10 15 14 4 11 5 
3 13 6 12 10 8 15 1 16 2 9 7 5 11 4 14 
3 13 6 12 15 10 1 8 2 7 16 9 14 4 11 5 
3 13 6 12 16 2 9 7 10 8 15 1 5 11 4 14 
3 13 8 10 1 15 6 12 14 2 11 7 16 4 9 5 
3 13 8 10 1 15 6 12 16 4 9 5 14 2 11 7 
3 13 8 10 2 16 5 11 14 4 9 7 15 1 12 6 
3 13 8 10 6 12 1 15 9 7 14 4 16 2 11 5 
3 13 8 10 12 6 15 1 14 4 9 7 5 11 2 16 
3 13 8 10 12 15 6 1 5 4 9 16 14 2 11 7 
3 13 8 10 14 11 2 7 1 6 15 12 16 4 9 5 
3 13 8 10 16 2 11 5 9 7 14 4 6 12 1 15 
3 13 10 8 2 16 11 5 15 1 6 12 14 4 7 9 
3 13 10 8 5 16 11 2 12 1 6 15 14 4 7 9 
3 13 10 8 6 12 15 1 16 2 5 11 9 7 4 14 
3 13 10 8 12 6 1 15 5 11 16 2 14 4 7 9 
3 13 10 8 15 6 1 12 2 11 16 5 14 4 7 9 
3 13 10 8 16 2 5 11 6 12 15 1 9 7 4 14 
3 13 12 6 1 15 10 8 14 2 7 11 16 4 5 9 
3 13 12 6 1 15 10 8 16 4 5 9 14 2 7 11 
3 13 12 6 2 16 9 7 14 4 5 11 15 1 8 10 
3 13 12 6 8 10 15 1 14 4 5 11 9 7 2 16 
3 13 12 6 8 15 10 1 9 4 5 16 14 2 7 11 
3 13 12 6 10 4 5 15 7 9 16 2 14 8 1 11 
3 13 12 6 10 8 1 15 5 11 14 4 16 2 7 9 
3 13 12 6 14 7 2 11 1 10 15 8 16 4 5 9 
3 13 12 6 15 4 5 10 2 9 16 7 14 8 1 11 
3 13 12 6 16 2 7 9 5 11 14 4 10 8 1 15 
3 13 16 2 5 10 11 8 12 7 6 9 14 4 1 15 
3 13 16 2 6 12 9 7 10 8 5 11 15 1 4 14 
3 13 16 2 8 10 11 5 9 7 6 12 14 4 1 15 
3 13 16 2 9 6 7 12 8 11 10 5 14 4 1 15 
3 13 16 2 10 8 5 11 6 12 9 7 15 1 4 14 
3 13 16 2 12 6 7 9 5 11 10 8 14 4 1 15 
3 14 1 16 8 11 6 9 13 2 15 4 10 7 12 5 
3 14 1 16 12 7 10 5 13 2 15 4 6 11 8 9 
3 14 1 16 13 7 10 4 12 2 15 5 6 11 8 9 
3 14 1 16 13 11 6 4 8 2 15 9 10 7 12 5 
3 14 2 15 5 12 8 9 16 1 13 4 10 7 11 6 
3 14 2 15 8 9 5 12 13 4 16 1 10 7 11 6 
3 14 2 15 9 8 12 5 16 1 13 4 6 11 7 10 
3 14 2 15 12 5 9 8 13 4 16 1 6 11 7 10 
3 14 4 13 6 7 9 12 15 2 16 1 10 11 5 8 
3 14 5 12 2 15 8 9 16 1 10 7 13 4 11 6 
3 14 5 12 8 9 2 15 10 7 16 1 13 4 11 6 
3 14 5 12 9 8 15 2 16 1 10 7 6 11 4 13 
3 14 5 12 15 2 9 8 10 7 16 1 6 11 4 13 
3 14 7 10 2 11 6 15 16 5 12 1 13 4 9 8 
3 14 7 10 9 4 13 8 16 5 12 1 6 11 2 15 
3 14 7 10 16 4 13 1 9 5 12 8 6 11 2 15 
3 14 7 10 16 11 6 1 2 5 12 15 13 4 9 8 
3 14 8 9 2 15 5 12 13 4 10 7 16 1 11 6 
3 14 8 9 5 12 2 15 10 7 13 4 16 1 11 6 
3 14 8 9 12 5 15 2 13 4 10 7 6 11 1 16 
3 14 8 9 15 2 12 5 10 7 13 4 6 11 1 16 
3 14 9 8 2 15 12 5 16 1 6 11 13 4 7 10 
3 14 9 8 5 12 15 2 16 1 6 11 10 7 4 13 
3 14 9 8 12 5 2 15 6 11 16 1 13 4 7 10 
3 14 9 8 15 2 5 12 6 11 16 1 10 7 4 13 
3 14 11 6 2 9 8 15 16 7 10 1 13 4 5 12 
3 14 11 6 2 12 5 15 13 7 10 4 16 1 8 9 
3 14 11 6 13 12 5 4 2 7 10 15 16 1 8 9 
3 14 11 6 16 9 8 1 2 7 10 15 13 4 5 12 
3 14 12 5 2 15 9 8 13 4 6 11 16 1 7 10 
3 14 12 5 8 9 15 2 13 4 6 11 10 7 1 16 
3 14 12 5 9 8 2 15 6 11 13 4 16 1 7 10 
3 14 12 5 15 2 8 9 6 11 13 4 10 7 1 16 
3 14 15 2 5 12 9 8 10 7 6 11 16 1 4 13 
3 14 15 2 6 7 10 11 12 9 8 5 13 4 1 16 
3 14 15 2 8 9 12 5 10 7 6 11 13 4 1 16 
3 14 15 2 9 8 5 12 6 11 10 7 16 1 4 13 
3 14 15 2 12 5 8 9 6 11 10 7 13 4 1 16 
3 14 15 2 12 7 10 5 6 9 8 11 13 4 1 16 
3 15 2 14 6 10 7 11 13 1 16 4 12 8 9 5 
3 15 2 14 6 10 7 11 16 4 13 1 9 5 12 8 
3 15 2 14 9 8 13 4 16 1 12 5 6 10 7 11 
3 15 2 14 10 6 11 7 13 1 16 4 8 12 5 9 
3 15 2 14 10 6 11 7 16 4 13 1 5 9 8 12 
3 15 2 14 13 4 9 8 12 5 16 1 6 10 7 11 
3 15 2 14 13 6 11 4 10 1 16 7 8 12 5 9 
3 15 2 14 13 10 7 4 6 1 16 11 12 8 9 5 
3 15 2 14 16 6 11 1 10 4 13 7 5 9 8 12 
3 15 2 14 16 10 7 1 6 4 13 11 9 5 12 8 
3 15 6 10 1 13 8 12 16 2 11 5 14 4 9 7 
3 15 6 10 2 14 7 11 13 1 12 8 16 4 9 5 
3 15 6 10 2 14 7 11 16 4 9 5 13 1 12 8 
3 15 6 10 4 16 9 5 13 1 8 12 14 2 11 7 
3 15 6 10 4 16 9 5 14 2 7 11 13 1 12 8 
3 15 6 10 5 16 9 4 12 1 8 13 14 2 11 7 
3 15 6 10 12 8 1 13 5 9 16 4 14 2 11 7 
3 15 6 10 12 13 8 1 5 2 11 16 14 4 9 7 
3 15 6 10 13 8 1 12 4 9 16 5 14 2 11 7 
3 15 6 10 14 2 11 7 9 5 16 4 8 12 1 13 
3 15 6 10 14 2 11 7 12 8 13 1 5 9 4 16 
3 15 10 6 1 13 12 8 16 2 7 9 14 4 5 11 
3 15 10 6 2 14 11 7 13 1 8 12 16 4 5 9 
3 15 10 6 2 14 11 7 16 4 5 9 13 1 8 12 
3 15 10 6 8 13 12 1 9 2 7 16 14 4 5 11 
3 15 10 6 14 2 7 11 5 9 16 4 12 8 1 13 
3 15 10 6 14 2 7 11 8 12 13 1 9 5 4 16 
3 15 14 2 6 8 9 11 12 10 7 5 13 1 4 16 
3 15 14 2 6 10 11 7 9 5 8 12 16 4 1 13 
3 15 14 2 6 10 11 7 12 8 5 9 13 1 4 16 
3 15 14 2 10 6 7 11 5 9 12 8 16 4 1 13 
3 15 14 2 10 6 7 11 8 12 9 5 13 1 4 16 
3 15 14 2 12 8 9 5 6 10 7 11 13 1 4 16 
3 16 1 14 6 11 8 9 15 2 13 4 10 5 12 7 
3 16 1 14 8 9 6 11 13 4 15 2 10 5 12 7 
3 16 1 14 10 7 12 5 15 2 13 4 6 9 8 11 
3 16 1 14 12 5 10 7 13 4 15 2 6 9 8 11 
3 16 2 13 5 10 8 11 14 1 15 4 12 7 9 6 
3 16 2 13 6 9 7 12 15 4 14 1 10 5 11 8 
3 16 2 13 7 12 6 9 10 1 15 8 14 5 11 4 
3 16 2 13 7 12 6 9 14 5 11 4 10 1 15 8 
3 16 2 13 9 6 12 7 14 1 15 4 8 11 5 10 
3 16 2 13 9 12 6 7 8 1 15 10 14 5 11 4 
3 16 2 13 10 5 11 8 15 4 14 1 6 9 7 12 
3 16 2 13 11 10 8 5 14 7 9 4 6 1 15 12 
3 16 2 13 14 9 7 4 11 8 10 5 6 1 15 12 
3 16 2 13 14 11 5 4 7 6 12 9 10 1 15 8 
3 16 5 10 2 13 8 11 14 1 12 7 15 4 9 6 
3 16 5 10 6 9 4 15 12 7 14 1 13 2 11 8 
3 16 5 10 9 6 15 4 14 1 12 7 8 11 2 13 
3 16 5 10 13 2 11 8 12 7 14 1 6 9 4 15 
3 16 6 9 2 13 7 12 15 4 10 5 14 1 11 8 
3 16 6 9 5 10 4 15 12 7 13 2 14 1 11 8 
3 16 6 9 10 5 15 4 13 2 12 7 8 11 1 14 
3 16 6 9 12 13 7 2 5 4 10 15 14 1 11 8 
3 16 6 9 13 2 12 7 10 5 15 4 8 11 1 14 
3 16 6 9 15 10 4 5 2 7 13 12 14 1 11 8 
3 16 9 6 2 12 13 7 15 1 8 10 14 5 4 11 
3 16 9 6 2 13 12 7 14 1 8 11 15 4 5 10 
3 16 9 6 5 10 15 4 14 1 8 11 12 7 2 13 
3 16 9 6 7 12 13 2 10 1 8 15 14 5 4 11 
3 16 9 6 7 12 13 2 14 5 4 11 10 1 8 15 
3 16 9 6 10 5 4 15 8 11 14 1 13 2 7 12 
3 16 9 6 13 2 7 12 8 11 14 1 10 5 4 15 
3 16 9 6 14 4 5 11 7 13 12 2 10 1 8 15 
3 16 10 5 2 13 11 8 15 4 6 9 14 1 7 12 
3 16 10 5 6 9 15 4 13 2 8 11 12 7 1 14 
3 16 10 5 8 13 11 2 9 4 6 15 14 1 7 12 
3 16 10 5 9 6 4 15 8 11 13 2 14 1 7 12 
3 16 10 5 13 2 8 11 6 9 15 4 12 7 1 14 
3 16 10 5 15 6 4 9 2 11 13 8 14 1 7 12 
3 16 13 2 5 10 11 8 12 7 6 9 14 1 4 15 
3 16 13 2 6 9 12 7 10 5 8 11 15 4 1 14 
3 16 13 2 8 10 11 5 9 7 6 12 14 1 4 15 
3 16 13 2 9 6 7 12 8 11 10 5 14 1 4 15 
3 16 13 2 10 5 8 11 6 9 12 7 15 4 1 14 
3 16 13 2 12 6 7 9 5 11 10 8 14 1 4 15 
4 1 13 16 14 15 3 2 7 6 10 11 9 12 8 5 
4 1 13 16 14 15 3 2 11 10 6 7 5 8 12 9 
4 1 13 16 15 14 2 3 6 7 11 10 9 12 8 5 
4 1 13 16 15 14 2 3 10 11 7 6 5 8 12 9 
4 1 14 15 12 9 6 7 13 8 11 2 5 16 3 10 
4 1 14 15 13 11 8 2 12 6 9 7 5 16 3 10 
4 1 14 15 13 16 3 2 7 6 9 12 10 11 8 5 
4 1 14 15 13 16 3 2 11 10 5 8 6 7 12 9 
4 1 14 15 16 13 2 3 5 8 11 10 9 12 7 6 
4 1 14 15 16 13 2 3 9 12 7 6 5 8 11 10 
4 1 15 14 7 16 2 9 10 5 11 8 13 12 6 3 
4 1 15 14 8 11 5 10 13 6 12 3 9 16 2 7 
4 1 15 14 9 16 2 7 8 5 11 10 13 12 6 3 
4 1 15 14 12 9 7 6 13 8 10 3 5 16 2 11 
4 1 15 14 13 10 8 3 12 7 9 6 5 16 2 11 
4 1 15 14 13 12 6 3 8 5 11 10 9 16 2 7 
4 1 15 14 13 16 2 3 6 7 9 12 11 10 8 5 
4 1 15 14 13 16 2 3 10 11 5 8 7 6 12 9 
4 1 15 14 16 13 3 2 5 8 10 11 9 12 6 7 
4 1 15 14 16 13 3 2 9 12 6 7 5 8 10 11 
4 1 16 13 5 14 3 12 15 8 9 2 10 11 6 7 
4 1 16 13 5 15 2 12 14 8 9 3 11 10 7 6 
4 1 16 13 6 12 5 11 15 7 10 2 9 14 3 8 
4 1 16 13 9 14 3 8 15 12 5 2 6 7 10 11 
4 1 16 13 9 15 2 8 14 12 5 3 7 6 11 10 
4 1 16 13 11 15 6 2 14 10 3 7 5 8 9 12 
4 1 16 13 14 15 2 3 5 8 9 12 11 10 7 6 
4 1 16 13 14 15 2 3 9 12 5 8 7 6 11 10 
4 1 16 13 15 11 2 6 10 14 7 3 5 8 9 12 
4 1 16 13 15 12 5 2 6 7 10 11 9 14 3 8 
4 1 16 13 15 14 3 2 5 8 9 12 10 11 6 7 
4 1 16 13 15 14 3 2 9 12 5 8 6 7 10 11 
4 2 13 15 5 14 3 12 16 7 10 1 9 11 8 6 
4 2 13 15 9 14 3 8 16 11 6 1 5 7 12 10 
4 2 13 15 16 14 3 1 5 7 10 12 9 11 8 6 
4 2 13 15 16 14 3 1 9 11 6 8 5 7 12 10 
4 2 15 13 5 16 1 12 14 9 8 3 11 7 10 6 
4 2 15 13 7 16 1 10 14 11 6 3 9 5 12 8 
4 2 15 13 14 16 1 3 5 9 8 12 11 7 10 6 
4 2 15 13 14 16 1 3 7 11 6 10 9 5 12 8 
4 3 13 14 16 15 1 2 5 10 8 11 9 6 12 7 
4 3 14 13 5 15 2 12 16 10 7 1 9 6 11 8 
4 3 14 13 6 10 7 11 15 5 12 2 9 16 1 8 
4 3 14 13 6 16 1 11 9 5 12 8 15 10 7 2 
4 3 14 13 9 16 1 8 6 5 12 11 15 10 7 2 
4 3 14 13 10 16 7 1 15 9 2 8 5 6 11 12 
4 3 14 13 15 10 7 2 6 5 12 11 9 16 1 8 
4 3 14 13 16 10 1 7 9 15 8 2 5 6 11 12 
4 3 14 13 16 15 2 1 5 10 7 12 9 6 11 8 
4 5 9 16 6 15 3 10 11 2 14 7 13 12 8 1 
4 5 9 16 7 14 2 11 10 3 15 6 13 12 8 1 
4 5 9 16 10 15 3 6 7 2 14 11 13 12 8 1 
4 5 9 16 11 14 2 7 6 3 15 10 13 12 8 1 
4 5 9 16 14 11 7 2 15 10 6 3 1 8 12 13 
4 5 9 16 15 10 6 3 14 11 7 2 1 8 12 13 
4 5 10 15 9 16 3 6 7 2 13 12 14 11 8 1 
4 5 10 15 11 14 1 8 13 12 7 2 6 3 16 9 
4 5 10 15 14 11 8 1 7 2 13 12 9 16 3 6 
4 5 10 15 16 9 6 3 13 12 7 2 1 8 11 14 
4 5 11 14 7 12 6 9 10 1 15 8 13 16 2 3 
4 5 11 14 9 12 6 7 8 1 15 10 13 16 2 3 
4 5 11 14 9 16 2 7 6 3 13 12 15 10 8 1 
4 5 11 14 10 15 1 8 13 12 6 3 7 2 16 9 
4 5 11 14 13 8 10 3 16 9 7 2 1 12 6 15 
4 5 11 14 15 10 8 1 6 3 13 12 9 16 2 7 
4 5 11 14 16 7 9 2 13 10 8 3 1 12 6 15 
4 5 11 14 16 9 7 2 13 12 6 3 1 8 10 15 
4 5 12 13 7 16 1 10 14 11 6 3 9 2 15 8 
4 5 12 13 14 8 9 3 15 11 6 2 1 10 7 16 
4 5 12 13 14 16 1 3 7 11 6 10 9 2 15 8 
4 5 12 13 15 8 9 2 14 11 6 3 1 10 7 16 
4 5 14 11 1 15 8 10 16 2 9 7 13 12 3 6 
4 5 14 11 2 16 9 7 15 1 8 10 13 12 3 6 
4 5 14 11 7 9 2 16 10 8 15 1 13 12 3 6 
4 5 14 11 7 16 9 2 10 1 8 15 13 12 3 6 
4 5 14 11 9 16 7 2 15 10 1 8 6 3 12 13 
4 5 14 11 10 8 1 15 7 9 16 2 13 12 3 6 
4 5 14 11 10 15 8 1 7 2 9 16 13 12 3 6 
4 5 14 11 15 8 1 10 2 9 16 7 13 12 3 6 
4 5 14 11 15 10 1 8 9 16 7 2 6 3 12 13 
4 5 14 11 16 9 2 7 1 8 15 10 13 12 3 6 
4 5 15 10 1 14 8 11 16 3 9 6 13 12 2 7 
4 5 15 10 6 9 3 16 11 8 14 1 13 12 2 7 
4 5 15 10 9 16 6 3 14 11 1 8 7 2 12 13 
4 5 15 10 11 14 8 1 6 3 9 16 13 12 2 7 
4 5 15 10 14 11 1 8 9 16 6 3 7 2 12 13 
4 5 15 10 16 9 3 6 1 8 14 11 13 12 2 7 
4 5 16 9 2 14 7 11 13 3 10 8 15 12 1 6 
4 5 16 9 3 15 10 6 14 2 7 11 13 12 1 8 
4 5 16 9 6 15 10 3 11 2 7 14 13 12 1 8 
4 5 16 9 10 15 6 3 13 12 1 8 7 2 11 14 
4 5 16 9 11 7 2 14 6 10 15 3 13 12 1 8 
4 5 16 9 11 14 7 2 13 12 1 8 6 3 10 15 
4 5 16 9 13 8 1 12 3 10 15 6 14 11 2 7 
4 5 16 9 13 10 3 8 2 7 14 11 15 12 1 6 
4 5 16 9 14 7 2 11 3 10 15 6 13 12 1 8 
4 5 16 9 14 11 2 7 1 8 13 12 15 10 3 6 
4 5 16 9 15 10 3 6 1 8 13 12 14 11 2 7 
4 6 9 15 3 16 5 10 14 1 12 7 13 11 8 2 
4 6 9 15 7 12 1 14 10 5 16 3 13 11 8 2 
4 6 9 15 10 16 5 3 7 1 12 14 13 11 8 2 
4 6 9 15 11 13 2 8 5 3 16 10 14 12 7 1 
4 6 9 15 11 13 2 8 14 12 7 1 5 3 16 10 
4 6 9 15 13 11 8 2 7 1 14 12 10 16 3 5 
4 6 9 15 13 11 8 2 16 10 5 3 1 7 12 14 
4 6 9 15 14 12 1 7 3 5 16 10 13 11 8 2 
4 6 9 15 14 12 1 7 11 13 8 2 5 3 16 10 
4 6 11 13 5 9 8 12 15 3 14 2 10 16 1 7 
4 6 11 13 5 15 2 12 9 3 14 8 16 10 7 1 
4 6 11 13 5 15 2 12 16 10 7 1 9 3 14 8 
4 6 11 13 9 15 2 8 5 3 14 12 16 10 7 1 
4 6 11 13 9 15 2 8 14 12 5 3 7 1 16 10 
4 6 11 13 10 16 7 1 15 9 2 8 5 3 14 12 
4 6 11 13 14 9 8 3 15 12 5 2 1 7 10 16 
4 6 11 13 14 15 2 3 9 12 5 8 7 1 16 10 
4 6 11 13 15 9 8 2 5 3 14 12 10 16 1 7 
4 6 11 13 15 9 8 2 14 12 5 3 1 7 10 16 
4 6 11 13 16 10 1 7 9 15 8 2 5 3 14 12 
4 6 11 13 16 15 2 1 5 10 7 12 9 3 14 8 
4 6 13 11 9 15 8 2 7 1 10 16 14 12 3 5 
4 6 13 11 9 15 8 2 16 10 1 7 5 3 12 14 
4 6 13 11 15 9 2 8 1 7 16 10 14 12 3 5 
4 6 13 11 15 9 2 8 10 16 7 1 5 3 12 14 
4 6 15 9 1 12 7 14 16 5 10 3 13 11 2 8 
4 6 15 9 3 10 5 16 14 7 12 1 13 11 2 8 
4 6 15 9 11 13 8 2 5 3 10 16 14 12 1 7 
4 6 15 9 11 13 8 2 14 12 1 7 5 3 10 16 
4 6 15 9 13 11 2 8 1 7 14 12 16 10 3 5 
4 6 15 9 13 11 2 8 10 16 5 3 7 1 12 14 
4 6 15 9 14 12 7 1 3 5 10 16 13 11 2 8 
4 6 15 9 14 12 7 1 11 13 2 8 5 3 10 16 
4 6 15 9 16 10 5 3 1 7 12 14 13 11 2 8 
4 7 9 14 10 13 3 8 5 2 16 11 15 12 6 1 
4 7 9 14 10 13 3 8 15 12 6 1 5 2 16 11 
4 7 9 14 13 10 8 3 6 1 15 12 11 16 2 5 
4 7 9 14 13 10 8 3 16 11 5 2 1 6 12 15 
4 7 10 13 1 16 5 12 15 2 11 6 14 9 8 3 
4 7 10 13 5 9 8 12 14 2 15 3 11 16 1 6 
4 7 10 13 5 12 1 16 11 6 15 2 14 9 8 3 
4 7 10 13 5 14 3 12 9 2 15 8 16 11 6 1 
4 7 10 13 5 16 1 12 14 9 8 3 11 2 15 6 
4 7 10 13 6 12 5 11 9 1 16 8 15 14 3 2 
4 7 10 13 9 12 5 8 6 1 16 11 15 14 3 2 
4 7 10 13 9 14 3 8 5 2 15 12 16 11 6 1 
4 7 10 13 9 14 3 8 15 12 5 2 6 1 16 11 
4 7 10 13 14 6 11 3 15 9 8 2 1 12 5 16 
4 7 10 13 14 9 8 3 5 2 15 12 11 16 1 6 
4 7 10 13 14 9 8 3 15 12 5 2 1 6 11 16 
4 7 10 13 14 16 1 3 5 9 8 12 11 2 15 6 
4 7 10 13 15 6 11 2 14 9 8 3 1 12 5 16 
4 7 10 13 15 9 8 2 14 12 5 3 1 6 11 16 
4 7 10 13 15 14 3 2 9 12 5 8 6 1 16 11 
4 7 13 10 9 14 8 3 6 1 11 16 15 12 2 5 
4 7 13 10 9 14 8 3 16 11 1 6 5 2 12 15 
4 7 13 10 14 9 3 8 1 6 16 11 15 12 2 5 
4 7 13 10 14 9 3 8 11 16 6 1 5 2 12 15 
4 7 14 9 2 16 11 5 15 1 6 12 13 10 3 8 
4 7 14 9 5 16 11 2 12 1 6 15 13 10 3 8 
4 7 14 9 10 13 8 3 5 2 11 16 15 12 1 6 
4 7 14 9 10 13 8 3 15 12 1 6 5 2 11 16 
4 7 14 9 12 6 1 15 5 11 16 2 13 10 3 8 
4 7 14 9 13 10 3 8 1 6 15 12 16 11 2 5 
4 7 14 9 13 10 3 8 11 16 5 2 6 1 12 15 
4 7 14 9 15 6 1 12 2 11 16 5 13 10 3 8 
4 8 9 13 11 15 6 2 5 1 12 16 14 10 7 3 
4 8 9 13 11 15 6 2 14 10 3 7 5 1 16 12 
4 8 9 13 15 11 2 6 1 5 16 12 14 10 7 3 
4 8 9 13 15 11 2 6 10 14 7 3 5 1 16 12 
4 8 13 9 1 11 6 16 15 5 12 2 14 10 3 7 
4 8 13 9 10 11 6 7 15 14 3 2 5 1 12 16 
4 8 13 9 15 11 6 2 1 5 12 16 14 10 3 7 
4 8 13 9 15 11 6 2 10 14 3 7 5 1 12 16 
4 9 5 16 6 15 3 10 11 2 14 7 13 8 12 1 
4 9 5 16 7 14 2 11 10 3 15 6 13 8 12 1 
4 9 5 16 10 15 3 6 7 2 14 11 13 8 12 1 
4 9 5 16 11 14 2 7 6 3 15 10 13 8 12 1 
4 9 5 16 14 7 11 2 15 6 10 3 1 12 8 13 
4 9 5 16 15 6 10 3 14 7 11 2 1 12 8 13 
4 9 6 15 3 16 5 10 14 1 12 7 13 8 11 2 
4 9 6 15 5 16 3 10 11 2 13 8 14 7 12 1 
4 9 6 15 7 12 1 14 10 5 16 3 13 8 11 2 
4 9 6 15 7 14 1 12 13 8 11 2 10 3 16 5 
4 9 6 15 10 16 5 3 7 1 12 14 13 8 11 2 
4 9 6 15 11 8 13 2 14 1 12 7 5 16 3 10 
4 9 6 15 14 7 12 1 11 2 13 8 5 16 3 10 
4 9 6 15 14 12 1 7 3 5 16 10 13 8 11 2 
4 9 6 15 16 5 10 3 13 8 11 2 1 12 7 14 
4 9 7 14 5 16 2 11 10 3 13 8 15 6 12 1 
4 9 7 14 6 15 1 12 13 8 10 3 11 2 16 5 
4 9 7 14 15 6 12 1 10 3 13 8 5 16 2 11 
4 9 7 14 16 5 11 2 13 8 10 3 1 12 6 15 
4 9 8 13 1 16 5 12 15 2 11 6 14 7 10 3 
4 9 8 13 5 12 1 16 11 6 15 2 14 7 10 3 
4 9 8 13 10 7 14 3 15 2 11 6 5 16 1 12 
4 9 8 13 14 3 10 7 11 6 15 2 5 16 1 12 
4 9 14 7 1 15 12 6 16 2 5 11 13 8 3 10 
4 9 14 7 5 16 11 2 15 6 1 12 10 3 8 13 
4 9 14 7 6 15 12 1 11 2 5 16 13 8 3 10 
4 9 14 7 11 5 2 16 6 12 15 1 13 8 3 10 
4 9 14 7 15 6 1 12 5 16 11 2 10 3 8 13 
4 9 14 7 16 5 2 11 1 12 15 6 13 8 3 10 
4 9 15 6 1 14 12 7 16 3 5 10 13 8 2 11 
4 9 15 6 5 16 10 3 14 7 1 12 11 2 8 13 
4 9 15 6 7 14 12 1 10 3 5 16 13 8 2 11 
4 9 15 6 10 5 3 16 7 12 14 1 13 8 2 11 
4 9 15 6 14 7 1 12 5 16 10 3 11 2 8 13 
4 9 15 6 16 5 3 10 1 12 14 7 13 8 2 11 
4 9 16 5 2 14 11 7 13 3 6 12 15 8 1 10 
4 9 16 5 6 15 10 3 13 8 1 12 11 2 7 14 
4 9 16 5 7 14 11 2 13 8 1 12 10 3 6 15 
4 9 16 5 11 8 1 14 6 15 10 3 13 2 7 12 
4 9 16 5 13 6 3 12 2 11 14 7 15 8 1 10 
4 9 16 5 14 7 2 11 1 12 13 8 15 6 3 10 
4 9 16 5 14 8 1 11 3 15 10 6 13 2 7 12 
4 9 16 5 15 6 3 10 1 12 13 8 14 7 2 11 
4 10 5 15 7 13 2 12 9 3 16 6 14 8 11 1 
4 10 5 15 7 13 2 12 14 8 11 1 9 3 16 6 
4 10 5 15 13 7 12 2 11 1 14 8 6 16 3 9 
4 10 5 15 13 7 12 2 16 6 9 3 1 11 8 14 
4 10 7 13 5 8 9 12 14 1 16 3 11 15 2 6 
4 10 7 13 5 15 2 12 9 3 14 8 16 6 11 1 
4 10 7 13 5 15 2 12 14 8 9 3 11 1 16 6 
4 10 7 13 6 16 1 11 9 5 12 8 15 3 14 2 
4 10 7 13 9 5 12 8 15 3 14 2 6 16 1 11 
4 10 7 13 9 15 2 8 5 3 14 12 16 6 11 1 
4 10 7 13 9 16 1 8 6 5 12 11 15 3 14 2 
4 10 7 13 11 15 6 2 5 1 12 16 14 8 9 3 
4 10 7 13 14 5 12 3 15 8 9 2 1 11 6 16 
4 10 7 13 14 8 9 3 5 1 16 12 11 15 2 6 
4 10 7 13 14 8 9 3 15 11 6 2 1 5 12 16 
4 10 7 13 14 15 2 3 5 8 9 12 11 1 16 6 
4 10 7 13 15 5 12 2 9 3 14 8 6 16 1 11 
4 10 7 13 15 5 12 2 14 8 9 3 1 11 6 16 
4 10 7 13 15 8 9 2 14 11 6 3 1 5 12 16 
4 10 7 13 15 11 2 6 1 5 16 12 14 8 9 3 
4 10 13 7 5 15 12 2 11 1 6 16 14 8 3 9 
4 10 13 7 5 15 12 2 16 6 1 11 9 3 8 14 
4 10 13 7 15 5 2 12 1 11 16 6 14 8 3 9 
4 10 13 7 15 5 2 12 6 16 11 1 9 3 8 14 
4 10 15 5 3 16 9 6 14 7 2 11 13 1 8 12 
4 10 15 5 6 16 9 3 11 7 2 14 13 1 8 12 
4 10 15 5 7 13 12 2 9 3 6 16 14 8 1 11 
4 10 15 5 7 13 12 2 14 8 1 11 9 3 6 16 
4 10 15 5 8 11 14 1 13 6 3 12 9 7 2 16 
4 10 15 5 9 7 2 16 8 14 11 1 13 3 6 12 
4 10 15 5 13 3 6 12 8 14 11 1 9 7 2 16 
4 10 15 5 13 7 2 12 1 11 14 8 16 6 3 9 
4 10 15 5 13 7 2 12 6 16 9 3 11 1 8 14 
4 10 15 5 16 7 2 9 1 14 11 8 13 3 6 12 
4 11 5 14 6 13 3 12 9 2 16 7 15 8 10 1 
4 11 5 14 6 13 3 12 15 8 10 1 9 2 16 7 
4 11 5 14 8 15 1 10 9 6 12 7 13 2 16 3 
4 11 5 14 10 15 1 8 7 6 12 9 13 2 16 3 
4 11 5 14 13 6 12 3 10 1 15 8 7 16 2 9 
4 11 5 14 13 6 12 3 16 7 9 2 1 10 8 15 
4 11 5 14 13 8 10 3 16 9 7 2 1 6 12 15 
4 11 5 14 16 7 9 2 13 10 8 3 1 6 12 15 
4 11 6 13 5 7 10 12 16 2 15 1 9 14 3 8 
4 11 6 13 5 14 3 12 9 2 15 8 16 7 10 1 
4 11 6 13 5 14 3 12 15 8 9 2 10 1 16 7 
4 11 6 13 9 5 12 8 14 2 15 3 7 16 1 10 
4 11 6 13 9 8 15 2 16 1 10 7 5 14 3 12 
4 11 6 13 9 14 3 8 5 2 15 12 16 7 10 1 
4 11 6 13 14 5 12 3 9 2 15 8 7 16 1 10 
4 11 6 13 14 5 12 3 15 8 9 2 1 10 7 16 
4 11 6 13 15 2 9 8 10 7 16 1 5 14 3 12 
4 11 6 13 15 5 12 2 14 8 9 3 1 10 7 16 
4 11 6 13 15 14 3 2 5 8 9 12 10 1 16 7 
4 11 6 13 16 7 10 1 5 2 15 12 9 14 3 8 
4 11 13 6 5 14 12 3 10 1 7 16 15 8 2 9 
4 11 13 6 5 14 12 3 16 7 1 10 9 2 8 15 
4 11 13 6 14 5 3 12 1 10 16 7 15 8 2 9 
4 11 13 6 14 5 3 12 7 16 10 1 9 2 8 15 
4 11 14 5 1 15 10 8 16 6 3 9 13 2 7 12 
4 11 14 5 6 13 12 3 9 2 7 16 15 8 1 10 
4 11 14 5 6 13 12 3 15 8 1 10 9 2 7 16 
4 11 14 5 8 15 10 1 9 6 3 16 13 2 7 12 
4 11 14 5 9 8 1 16 6 13 12 3 15 2 7 10 
4 11 14 5 13 6 3 12 1 10 15 8 16 7 2 9 
4 11 14 5 13 6 3 12 7 16 9 2 10 1 8 15 
4 11 14 5 15 2 7 10 6 13 12 3 9 8 1 16 
4 12 5 13 7 6 11 10 14 1 16 3 9 15 2 8 
4 12 5 13 14 6 11 3 7 1 16 10 9 15 2 8 
4 12 5 13 14 6 11 3 15 9 8 2 1 7 10 16 
4 12 5 13 15 6 11 2 14 9 8 3 1 7 10 16 
4 12 13 5 1 9 8 16 14 6 11 3 15 7 2 10 
4 12 13 5 1 9 8 16 15 7 10 2 14 6 3 11 
4 12 13 5 14 9 8 3 1 6 11 16 15 7 2 10 
4 12 13 5 15 9 8 2 1 7 10 16 14 6 3 11 
4 13 1 16 6 11 7 10 15 2 14 3 9 8 12 5 
4 13 1 16 7 10 6 11 14 3 15 2 9 8 12 5 
4 13 1 16 10 7 11 6 15 2 14 3 5 12 8 9 
4 13 1 16 11 6 10 7 14 3 15 2 5 12 8 9 
4 13 2 15 5 10 7 12 16 3 14 1 9 8 11 6 
4 13 2 15 9 6 11 8 16 3 14 1 5 12 7 10 
4 13 2 15 16 6 11 1 9 3 14 8 5 12 7 10 
4 13 2 15 16 10 7 1 5 3 14 12 9 8 11 6 
4 13 3 14 5 8 10 11 16 1 15 2 9 12 6 7 
4 13 6 11 1 16 7 10 15 2 9 8 14 3 12 5 
4 13 6 11 7 10 1 16 9 8 15 2 14 3 12 5 
4 13 6 11 10 7 16 1 15 2 9 8 5 12 3 14 
4 13 6 11 16 1 10 7 9 8 15 2 5 12 3 14 
4 13 7 10 1 16 6 11 14 3 9 8 15 2 12 5 
4 13 7 10 6 11 1 16 9 8 14 3 15 2 12 5 
4 13 7 10 11 6 16 1 14 3 9 8 5 12 2 15 
4 13 7 10 16 1 11 6 9 8 14 3 5 12 2 15 
4 13 8 9 1 12 5 16 15 6 11 2 14 3 10 7 
4 13 8 9 10 3 14 7 15 6 11 2 5 12 1 16 
4 13 8 9 15 3 14 2 10 6 11 7 5 12 1 16 
4 13 8 9 15 12 5 2 1 6 11 16 14 3 10 7 
4 13 10 7 1 16 11 6 15 2 5 12 14 3 8 9 
4 13 10 7 6 11 16 1 15 2 5 12 9 8 3 14 
4 13 10 7 11 6 1 16 5 12 15 2 14 3 8 9 
4 13 10 7 16 1 6 11 5 12 15 2 9 8 3 14 
4 13 11 6 1 16 10 7 14 3 5 12 15 2 8 9 
4 13 11 6 7 10 16 1 14 3 5 12 9 8 2 15 
4 13 11 6 10 7 1 16 5 12 14 3 15 2 8 9 
4 13 11 6 16 1 7 10 5 12 14 3 9 8 2 15 
4 13 12 5 1 10 7 16 15 8 9 2 14 3 6 11 
4 13 12 5 1 11 6 16 14 8 9 3 15 2 7 10 
4 13 12 5 14 11 6 3 1 8 9 16 15 2 7 10 
4 13 12 5 15 10 7 2 1 8 9 16 14 3 6 11 
4 13 16 1 5 8 9 12 11 10 7 6 14 3 2 15 
4 13 16 1 6 11 10 7 9 8 5 12 15 2 3 14 
4 13 16 1 7 10 11 6 9 8 5 12 14 3 2 15 
4 13 16 1 10 7 6 11 5 12 9 8 15 2 3 14 
4 13 16 1 11 6 7 10 5 12 9 8 14 3 2 15 
4 13 16 1 11 8 9 6 5 10 7 12 14 3 2 15 
4 14 1 15 5 11 8 10 16 2 13 3 9 7 12 6 
4 14 1 15 7 9 6 12 13 3 16 2 10 8 11 5 
4 14 1 15 9 7 12 6 16 2 13 3 5 11 8 10 
4 14 1 15 11 5 10 8 13 3 16 2 6 12 7 9 
4 14 1 15 12 9 6 7 13 8 11 2 5 3 16 10 
4 14 1 15 13 11 8 2 12 6 9 7 5 3 16 10 
4 14 3 13 5 7 10 12 16 2 15 1 9 11 6 8 
4 14 3 13 6 12 5 11 9 1 16 8 15 7 10 2 
4 14 3 13 6 12 5 11 15 7 10 2 9 1 16 8 
4 14 3 13 9 8 15 2 16 1 10 7 5 11 6 12 
4 14 3 13 9 12 5 8 6 1 16 11 15 7 10 2 
4 14 3 13 15 2 9 8 10 7 16 1 5 11 6 12 
4 14 3 13 15 12 5 2 6 7 10 11 9 1 16 8 
4 14 3 13 16 7 10 1 5 2 15 12 9 11 6 8 
4 14 5 11 1 15 8 10 16 2 9 7 13 3 12 6 
4 14 5 11 2 16 9 7 15 1 8 10 13 3 12 6 
4 14 5 11 7 9 2 16 10 8 15 1 13 3 12 6 
4 14 5 11 7 16 9 2 10 1 8 15 13 3 12 6 
4 14 5 11 9 7 16 2 15 1 10 8 6 12 3 13 
4 14 5 11 10 8 1 15 7 9 16 2 13 3 12 6 
4 14 5 11 10 15 8 1 7 2 9 16 13 3 12 6 
4 14 5 11 15 1 10 8 9 7 16 2 6 12 3 13 
4 14 5 11 15 8 1 10 2 9 16 7 13 3 12 6 
4 14 5 11 16 9 2 7 1 8 15 10 13 3 12 6 
4 14 7 9 1 15 6 12 13 3 10 8 16 2 11 5 
4 14 7 9 2 16 11 5 15 1 6 12 13 3 10 8 
4 14 7 9 5 11 2 16 10 8 13 3 15 1 12 6 
4 14 7 9 5 16 11 2 12 1 6 15 13 3 10 8 
4 14 7 9 11 5 16 2 13 3 10 8 6 12 1 15 
4 14 7 9 12 6 1 15 5 11 16 2 13 3 10 8 
4 14 7 9 15 1 12 6 10 8 13 3 5 11 2 16 
4 14 7 9 15 6 1 12 2 11 16 5 13 3 10 8 
4 14 9 7 1 15 12 6 16 2 5 11 13 3 8 10 
4 14 9 7 5 11 16 2 15 1 6 12 10 8 3 13 
4 14 9 7 6 15 12 1 11 2 5 16 13 3 8 10 
4 14 9 7 11 5 2 16 6 12 15 1 13 3 8 10 
4 14 9 7 15 1 6 12 5 11 16 2 10 8 3 13 
4 14 9 7 16 5 2 11 1 12 15 6 13 3 8 10 
4 14 11 5 1 15 10 8 13 3 6 12 16 2 7 9 
4 14 11 5 6 12 13 3 9 1 8 16 15 7 2 10 
4 14 11 5 6 12 13 3 15 7 2 10 9 1 8 16 
4 14 11 5 7 9 16 2 13 3 6 12 10 8 1 15 
4 14 11 5 9 3 6 16 8 10 15 1 13 7 2 12 
4 14 11 5 9 7 2 16 6 12 13 3 15 1 8 10 
4 14 11 5 15 1 8 10 6 12 13 3 9 7 2 16 
4 14 11 5 16 3 6 9 1 10 15 8 13 7 2 12 
4 14 15 1 5 8 11 10 12 9 6 7 13 3 2 16 
4 14 15 1 5 11 10 8 9 7 6 12 16 2 3 13 
4 14 15 1 6 9 12 7 11 8 5 10 13 3 2 16 
4 14 15 1 7 6 9 12 10 11 8 5 13 3 2 16 
4 14 15 1 7 9 12 6 10 8 5 11 13 3 2 16 
4 14 15 1 9 7 6 12 5 11 10 8 16 2 3 13 
4 14 15 1 10 5 8 11 7 12 9 6 13 3 2 16 
4 14 15 1 10 8 11 5 7 9 6 12 13 3 2 16 
4 14 15 1 11 5 8 10 6 12 9 7 13 3 2 16 
4 14 15 1 12 6 9 7 5 11 8 10 13 3 2 16 
4 15 1 14 5 10 8 11 16 3 13 2 9 6 12 7 
4 15 1 14 6 9 7 12 13 2 16 3 11 8 10 5 
4 15 1 14 8 11 5 10 9 2 16 7 13 6 12 3 
4 15 1 14 8 11 5 10 13 6 12 3 9 2 16 7 
4 15 1 14 9 6 12 7 16 3 13 2 5 10 8 11 
4 15 1 14 10 5 11 8 13 2 16 3 7 12 6 9 
4 15 1 14 10 11 5 8 7 2 16 9 13 6 12 3 
4 15 1 14 12 9 7 6 13 8 10 3 5 2 16 11 
4 15 1 14 13 10 8 3 12 7 9 6 5 2 16 11 
4 15 1 14 13 12 6 3 8 5 11 10 9 2 16 7 
4 15 2 13 5 8 9 12 14 1 16 3 11 10 7 6 
4 15 2 13 7 6 11 10 14 1 16 3 9 12 5 8 
4 15 2 13 14 6 11 3 7 1 16 10 9 12 5 8 
4 15 2 13 14 8 9 3 5 1 16 12 11 10 7 6 
4 15 5 10 1 14 8 11 16 3 9 6 13 2 12 7 
4 15 5 10 6 9 3 16 11 8 14 1 13 2 12 7 
4 15 5 10 9 6 16 3 14 1 11 8 7 12 2 13 
4 15 5 10 11 14 8 1 6 3 9 16 13 2 12 7 
4 15 5 10 14 1 11 8 9 6 16 3 7 12 2 13 
4 15 5 10 16 9 3 6 1 8 14 11 13 2 12 7 
4 15 6 9 1 12 7 14 16 5 10 3 13 2 11 8 
4 15 6 9 1 14 7 12 13 2 11 8 16 3 10 5 
4 15 6 9 3 10 5 16 14 7 12 1 13 2 11 8 
4 15 6 9 5 10 3 16 11 8 13 2 14 1 12 7 
4 15 6 9 10 5 16 3 13 2 11 8 7 12 1 14 
4 15 6 9 11 2 13 8 14 7 12 1 5 10 3 16 
4 15 6 9 14 1 12 7 11 8 13 2 5 10 3 16 
4 15 6 9 14 12 7 1 3 5 10 16 13 2 11 8 
4 15 6 9 16 10 5 3 1 7 12 14 13 2 11 8 
4 15 9 6 1 14 12 7 16 3 5 10 13 2 8 11 
4 15 9 6 5 10 16 3 14 1 7 12 11 8 2 13 
4 15 9 6 7 14 12 1 10 3 5 16 13 2 8 11 
4 15 9 6 10 5 3 16 7 12 14 1 13 2 8 11 
4 15 9 6 14 1 7 12 5 10 16 3 11 8 2 13 
4 15 9 6 16 5 3 10 1 12 14 7 13 2 8 11 
4 15 10 5 1 11 14 8 16 2 7 9 13 6 3 12 
4 15 10 5 1 14 11 8 13 2 7 12 16 3 6 9 
4 15 10 5 6 9 16 3 13 2 7 12 11 8 1 14 
4 15 10 5 8 11 14 1 9 2 7 16 13 6 3 12 
4 15 10 5 8 11 14 1 13 6 3 12 9 2 7 16 
4 15 10 5 9 6 3 16 7 12 13 2 14 1 8 11 
4 15 10 5 11 2 7 14 6 9 16 3 13 8 1 12 
4 15 10 5 13 3 6 12 8 14 11 1 9 2 7 16 
4 15 10 5 14 1 8 11 7 12 13 2 9 6 3 16 
4 15 10 5 14 2 7 11 3 9 16 6 13 8 1 12 
4 15 14 1 5 8 11 10 12 9 6 7 13 2 3 16 
4 15 14 1 5 10 11 8 9 6 7 12 16 3 2 13 
4 15 14 1 6 9 12 7 11 8 5 10 13 2 3 16 
4 15 14 1 7 6 9 12 10 11 8 5 13 2 3 16 
4 15 14 1 7 9 12 6 10 8 5 11 13 2 3 16 
4 15 14 1 9 6 7 12 5 10 11 8 16 3 2 13 
4 15 14 1 10 5 8 11 7 12 9 6 13 2 3 16 
4 15 14 1 10 8 11 5 7 9 6 12 13 2 3 16 
4 15 14 1 11 5 8 10 6 12 9 7 13 2 3 16 
4 15 14 1 12 6 9 7 5 11 8 10 13 2 3 16 
4 16 1 13 5 9 8 12 14 2 15 3 11 7 10 6 
4 16 1 13 5 9 8 12 15 3 14 2 10 6 11 7 
4 16 1 13 6 10 7 11 15 5 12 2 9 3 14 8 
4 16 1 13 9 5 12 8 14 2 15 3 7 11 6 10 
4 16 1 13 9 5 12 8 15 3 14 2 6 10 7 11 
4 16 1 13 10 7 14 3 15 2 11 6 5 9 8 12 
4 16 1 13 14 3 10 7 11 6 15 2 5 9 8 12 
4 16 1 13 14 5 12 3 9 2 15 8 7 11 6 10 
4 16 1 13 14 9 8 3 5 2 15 12 11 7 10 6 
4 16 1 13 15 5 12 2 9 3 14 8 6 10 7 11 
4 16 1 13 15 9 8 2 5 3 14 12 10 6 11 7 
4 16 1 13 15 10 7 2 6 5 12 11 9 3 14 8 
4 16 5 9 1 13 8 12 14 2 11 7 15 3 10 6 
4 16 5 9 1 13 8 12 15 3 10 6 14 2 11 7 
4 16 5 9 2 14 7 11 13 3 10 8 15 1 12 6 
4 16 5 9 3 15 10 6 13 1 8 12 14 2 11 7 
4 16 5 9 3 15 10 6 14 2 7 11 13 1 12 8 
4 16 5 9 6 15 10 3 11 2 7 14 13 1 12 8 
4 16 5 9 11 7 2 14 6 10 15 3 13 1 12 8 
4 16 5 9 13 1 12 8 10 6 15 3 7 11 2 14 
4 16 5 9 13 1 12 8 11 7 14 2 6 10 3 15 
4 16 5 9 13 10 3 8 2 7 14 11 15 1 12 6 
4 16 5 9 14 7 2 11 3 10 15 6 13 1 12 8 
4 16 9 5 1 13 12 8 14 2 7 11 15 3 6 10 
4 16 9 5 1 13 12 8 15 3 6 10 14 2 7 11 
4 16 9 5 2 14 11 7 13 3 6 12 15 1 8 10 
4 16 9 5 3 10 15 6 14 1 8 11 13 7 2 12 
4 16 9 5 6 10 15 3 11 1 8 14 13 7 2 12 
4 16 9 5 13 1 8 12 6 10 15 3 11 7 2 14 
4 16 9 5 13 1 8 12 7 11 14 2 10 6 3 15 
4 16 9 5 13 6 3 12 2 11 14 7 15 1 8 10 
4 16 13 1 5 7 10 12 11 9 8 6 14 2 3 15 
4 16 13 1 5 9 12 8 10 6 7 11 15 3 2 14 
4 16 13 1 5 9 12 8 11 7 6 10 14 2 3 15 
4 16 13 1 9 5 8 12 6 10 11 7 15 3 2 14 
4 16 13 1 9 5 8 12 7 11 10 6 14 2 3 15 
4 16 13 1 11 7 10 6 5 9 8 12 14 2 3 15 
5 1 12 16 8 14 3 9 10 4 13 7 11 15 6 2 
5 1 12 16 10 14 3 7 8 4 13 9 11 15 6 2 
5 1 12 16 10 14 3 7 15 11 6 2 4 8 13 9 
5 1 12 16 15 14 3 2 10 11 6 7 4 8 13 9 
5 1 16 12 10 14 7 3 8 4 9 13 11 15 2 6 
5 1 16 12 10 14 7 3 15 11 2 6 4 8 9 13 
5 1 16 12 14 10 3 7 4 8 13 9 11 15 2 6 
5 1 16 12 14 10 3 7 11 15 6 2 4 8 9 13 
5 2 11 16 12 15 6 1 8 3 10 13 9 14 7 4 
5 2 11 16 12 15 6 1 14 9 4 7 3 8 13 10 
5 2 11 16 15 12 1 6 4 7 14 9 10 13 8 3 
5 2 11 16 15 12 1 6 10 13 8 3 4 7 14 9 
5 2 12 15 11 16 6 1 8 3 9 14 10 13 7 4 
5 2 12 15 11 16 6 1 14 9 3 8 4 7 13 10 
5 2 12 15 16 11 1 6 3 8 14 9 10 13 7 4 
5 2 12 15 16 11 1 6 9 14 8 3 4 7 13 10 
5 2 15 12 3 13 4 14 16 8 9 1 10 11 6 7 
5 2 15 12 4 11 6 13 16 7 10 1 9 14 3 8 
5 2 15 12 4 13 8 9 14 3 10 7 11 16 1 6 
5 2 15 12 4 16 1 13 11 7 10 6 14 9 8 3 
5 2 15 12 8 9 4 13 10 7 14 3 11 16 1 6 
5 2 15 12 8 16 9 1 11 3 6 14 10 13 4 7 
5 2 15 12 10 11 6 7 16 13 4 1 3 8 9 14 
5 2 15 12 10 16 1 7 11 13 4 6 8 3 14 9 
5 2 15 12 11 16 1 6 4 7 10 13 14 9 8 3 
5 2 15 12 11 16 1 6 10 13 4 7 8 3 14 9 
5 2 15 12 16 8 1 9 3 11 14 6 10 13 4 7 
5 2 15 12 16 11 6 1 4 7 10 13 9 14 3 8 
5 2 15 12 16 11 6 1 10 13 4 7 3 8 9 14 
5 2 15 12 16 13 4 1 3 8 9 14 10 11 6 7 
5 2 16 11 4 15 1 14 13 10 8 3 12 7 9 6 
5 2 16 11 12 7 9 6 13 10 8 3 4 15 1 14 
5 2 16 11 12 15 1 6 3 8 10 13 14 9 7 4 
5 2 16 11 12 15 1 6 9 14 4 7 8 3 13 10 
5 2 16 11 13 8 10 3 12 9 7 6 4 15 1 14 
5 2 16 11 14 15 1 4 3 10 8 13 12 7 9 6 
5 2 16 11 15 12 6 1 4 7 9 14 10 13 3 8 
5 2 16 11 15 12 6 1 10 13 3 8 4 7 9 14 
5 3 10 16 6 15 4 9 11 2 13 8 12 14 7 1 
5 3 10 16 8 13 2 11 9 4 15 6 12 14 7 1 
5 3 10 16 9 15 4 6 8 2 13 11 12 14 7 1 
5 3 10 16 11 13 2 8 6 4 15 9 12 14 7 1 
5 3 10 16 11 13 2 8 14 12 7 1 4 6 15 9 
5 3 10 16 12 14 7 1 8 2 11 13 9 15 6 4 
5 3 10 16 12 14 7 1 15 9 4 6 2 8 13 11 
5 3 10 16 14 12 1 7 4 6 15 9 11 13 8 2 
5 3 10 16 14 12 1 7 11 13 8 2 4 6 15 9 
5 3 12 14 10 16 7 1 8 2 9 15 11 13 6 4 
5 3 12 14 10 16 7 1 15 9 2 8 4 6 13 11 
5 3 12 14 16 10 1 7 2 8 15 9 11 13 6 4 
5 3 12 14 16 10 1 7 9 15 8 2 4 6 13 11 
5 3 14 12 4 10 7 13 16 6 11 1 9 15 2 8 
5 3 14 12 4 16 1 13 10 6 11 7 15 9 8 2 
5 3 14 12 8 16 9 1 10 2 7 15 11 13 4 6 
5 3 14 12 9 15 8 2 16 10 1 7 4 6 11 13 
5 3 14 12 10 16 1 7 4 6 11 13 15 9 8 2 
5 3 14 12 10 16 1 7 11 13 4 6 8 2 15 9 
5 3 14 12 11 10 7 6 16 13 4 1 2 8 9 15 
5 3 14 12 11 16 1 6 10 13 4 7 8 2 15 9 
5 3 14 12 15 9 2 8 10 16 7 1 4 6 11 13 
5 3 14 12 16 8 1 9 2 10 15 7 11 13 4 6 
5 3 14 12 16 10 7 1 4 6 11 13 9 15 2 8 
5 3 14 12 16 10 7 1 11 13 4 6 2 8 9 15 
5 3 16 10 2 13 8 11 15 4 9 6 12 14 1 7 
5 3 16 10 4 14 1 15 13 11 8 2 12 6 9 7 
5 3 16 10 6 9 4 15 11 8 13 2 12 14 1 7 
5 3 16 10 11 13 8 2 6 4 9 15 12 14 1 7 
5 3 16 10 11 13 8 2 14 12 1 7 4 6 9 15 
5 3 16 10 12 6 9 7 13 11 8 2 4 14 1 15 
5 3 16 10 12 14 1 7 2 8 11 13 15 9 6 4 
5 3 16 10 12 14 1 7 9 15 4 6 8 2 13 11 
5 3 16 10 13 8 11 2 12 9 6 7 4 14 1 15 
5 3 16 10 14 12 7 1 4 6 9 15 11 13 2 8 
5 3 16 10 14 12 7 1 11 13 2 8 4 6 9 15 
5 3 16 10 15 9 4 6 2 8 13 11 12 14 1 7 
5 3 16 10 15 14 1 4 2 11 8 13 12 6 9 7 
5 4 9 16 7 11 2 14 12 6 15 1 10 13 8 3 
5 4 9 16 10 15 6 3 8 1 12 13 11 14 7 2 
5 4 9 16 11 14 7 2 8 1 12 13 10 15 6 3 
5 4 9 16 12 15 6 1 7 2 11 14 10 13 8 3 
5 4 9 16 14 11 2 7 12 13 8 1 3 6 15 10 
5 4 9 16 15 10 3 6 12 13 8 1 2 7 14 11 
5 4 10 15 3 16 6 9 14 1 11 8 12 13 7 2 
5 4 10 15 8 11 1 14 9 6 16 3 12 13 7 2 
5 4 10 15 9 16 6 3 8 1 11 14 12 13 7 2 
5 4 10 15 11 14 8 1 16 9 3 6 2 7 13 12 
5 4 10 15 14 11 1 8 3 6 16 9 12 13 7 2 
5 4 10 15 16 9 3 6 11 14 8 1 2 7 13 12 
5 4 11 14 2 16 7 9 15 1 10 8 12 13 6 3 
5 4 11 14 8 10 1 15 9 7 16 2 12 13 6 3 
5 4 11 14 9 16 7 2 8 1 10 15 12 13 6 3 
5 4 11 14 10 15 8 1 16 9 2 7 3 6 13 12 
5 4 11 14 15 10 1 8 2 7 16 9 12 13 6 3 
5 4 11 14 16 9 2 7 10 15 8 1 3 6 13 12 
5 4 13 12 2 15 10 7 16 1 8 9 11 14 3 6 
5 4 13 12 3 14 11 6 16 1 8 9 10 15 2 7 
5 4 13 12 10 7 2 15 8 9 16 1 11 14 3 6 
5 4 13 12 11 6 3 14 8 9 16 1 10 15 2 7 
5 4 14 11 2 13 3 16 15 8 10 1 12 9 7 6 
5 4 14 11 9 16 2 7 12 13 3 6 8 1 15 10 
5 4 14 11 10 15 1 8 3 6 12 13 16 9 7 2 
5 4 14 11 15 10 8 1 12 13 3 6 2 7 9 16 
5 4 14 11 16 9 7 2 3 6 12 13 10 15 1 8 
5 4 14 11 16 13 3 2 1 8 10 15 12 9 7 6 
5 4 15 10 9 16 3 6 12 13 2 7 8 1 14 11 
5 4 15 10 11 14 1 8 2 7 12 13 16 9 6 3 
5 4 15 10 14 11 8 1 12 13 2 7 3 6 9 16 
5 4 15 10 16 9 6 3 2 7 12 13 11 14 1 8 
5 4 16 9 2 11 7 14 15 6 10 3 12 13 1 8 
5 4 16 9 3 10 6 15 14 7 11 2 12 13 1 8 
5 4 16 9 10 15 3 6 11 14 2 7 8 1 13 12 
5 4 16 9 11 14 2 7 10 15 3 6 8 1 13 12 
5 4 16 9 14 11 7 2 3 6 10 15 12 13 1 8 
5 4 16 9 15 10 6 3 2 7 11 14 12 13 1 8 
5 6 11 12 3 9 8 14 16 4 13 1 10 15 2 7 
5 6 11 12 3 15 2 14 10 4 13 7 16 9 8 1 
5 6 11 12 9 15 8 2 16 10 1 7 4 3 14 13 
5 6 11 12 10 15 2 7 3 4 13 14 16 9 8 1 
5 6 11 12 15 9 2 8 10 16 7 1 4 3 14 13 
5 6 11 12 16 9 8 1 3 4 13 14 10 15 2 7 
5 7 12 10 4 11 6 13 9 2 15 8 16 14 1 3 
5 7 12 10 9 11 6 8 4 2 15 13 16 14 1 3 
5 7 12 10 9 11 6 8 16 14 3 1 4 2 13 15 
5 7 12 10 16 11 6 1 9 14 3 8 4 2 13 15 
5 8 9 12 3 13 4 14 10 2 15 7 16 11 6 1 
5 8 9 12 4 10 7 13 11 1 16 6 14 15 2 3 
5 8 9 12 4 11 6 13 10 1 16 7 15 14 3 2 
5 8 9 12 10 11 6 7 4 1 16 13 15 14 3 2 
5 8 9 12 10 11 6 7 16 13 4 1 3 2 15 14 
5 8 9 12 10 13 4 7 3 2 15 14 16 11 6 1 
5 8 9 12 10 14 7 3 15 11 2 6 4 1 16 13 
5 8 9 12 11 10 7 6 4 1 16 13 14 15 2 3 
5 8 9 12 11 10 7 6 16 13 4 1 2 3 14 15 
5 8 9 12 14 10 3 7 11 15 6 2 4 1 16 13 
5 8 9 12 16 10 7 1 11 13 4 6 2 3 14 15 
5 8 9 12 16 11 6 1 10 13 4 7 3 2 15 14 
5 8 10 11 1 14 4 15 12 3 13 6 16 9 7 2 
5 8 10 11 2 9 7 16 15 4 14 1 12 13 3 6 
5 8 10 11 3 16 2 13 14 9 7 4 12 1 15 6 
5 8 10 11 9 12 6 7 4 1 15 14 16 13 3 2 
5 8 10 11 9 12 6 7 16 13 3 2 4 1 15 14 
5 8 10 11 12 9 7 6 3 2 16 13 14 15 1 4 
5 8 10 11 12 9 7 6 15 14 4 1 2 3 13 16 
5 8 10 11 12 13 3 6 1 4 14 15 16 9 7 2 
5 8 10 11 13 16 2 3 4 9 7 14 12 1 15 6 
5 8 10 11 16 9 7 2 1 4 14 15 12 13 3 6 
5 8 11 10 2 16 3 13 15 9 6 4 12 1 14 7 
5 8 11 10 9 12 7 6 4 1 14 15 16 13 2 3 
5 8 11 10 9 12 7 6 16 13 2 3 4 1 14 15 
5 8 11 10 12 9 6 7 2 3 16 13 15 14 1 4 
5 8 11 10 12 9 6 7 14 15 4 1 3 2 13 16 
5 8 11 10 13 16 3 2 4 9 6 15 12 1 14 7 
5 8 12 9 10 11 7 6 3 2 14 15 16 13 1 4 
5 8 12 9 10 11 7 6 15 14 2 3 4 1 13 16 
5 8 12 9 11 10 6 7 2 3 15 14 16 13 1 4 
5 8 12 9 11 10 6 7 14 15 3 2 4 1 13 16 
5 9 4 16 7 11 2 14 12 6 15 1 10 8 13 3 
5 9 4 16 8 12 1 13 10 6 15 3 11 7 14 2 
5 9 4 16 8 12 1 13 11 7 14 2 10 6 15 3 
5 9 4 16 12 8 13 1 14 2 11 7 3 15 6 10 
5 9 4 16 12 8 13 1 15 3 10 6 2 14 7 11 
5 9 4 16 12 15 6 1 7 2 11 14 10 8 13 3 
5 9 8 12 3 15 2 14 10 4 13 7 16 6 11 1 
5 9 8 12 4 16 1 13 10 6 11 7 15 3 14 2 
5 9 8 12 4 16 1 13 11 7 10 6 14 2 15 3 
5 9 8 12 10 4 13 7 16 6 11 1 3 15 2 14 
5 9 8 12 10 15 2 7 3 4 13 14 16 6 11 1 
5 9 8 12 10 16 1 7 4 6 11 13 15 3 14 2 
5 9 8 12 11 4 13 6 16 7 10 1 2 14 3 15 
5 9 8 12 11 6 15 2 14 3 10 7 4 16 1 13 
5 9 8 12 11 16 1 6 4 7 10 13 14 2 15 3 
5 9 8 12 15 2 11 6 10 7 14 3 4 16 1 13 
5 9 8 12 16 4 13 1 10 6 11 7 3 15 2 14 
5 9 8 12 16 4 13 1 11 7 10 6 2 14 3 15 
5 9 12 8 4 16 13 1 14 2 3 15 11 7 6 10 
5 9 12 8 4 16 13 1 15 3 2 14 10 6 7 11 
5 9 12 8 16 4 1 13 2 14 15 3 11 7 6 10 
5 9 12 8 16 4 1 13 3 15 14 2 10 6 7 11 
5 9 16 4 3 15 10 6 14 8 1 11 12 2 7 13 
5 9 16 4 6 15 10 3 11 8 1 14 12 2 7 13 
5 9 16 4 7 11 14 2 12 6 3 13 10 8 1 15 
5 9 16 4 8 12 13 1 10 6 3 15 11 7 2 14 
5 9 16 4 8 12 13 1 11 7 2 14 10 6 3 15 
5 9 16 4 12 3 6 13 7 14 11 2 10 8 1 15 
5 9 16 4 12 8 1 13 2 14 11 7 15 3 6 10 
5 9 16 4 12 8 1 13 3 15 10 6 14 2 7 11 
5 10 3 16 4 15 6 9 14 1 12 7 11 8 13 2 
5 10 3 16 6 15 4 9 11 2 13 8 12 7 14 1 
5 10 3 16 8 11 2 13 12 7 14 1 9 6 15 4 
5 10 3 16 8 13 2 11 9 4 15 6 12 7 14 1 
5 10 3 16 9 15 4 6 8 2 13 11 12 7 14 1 
5 10 3 16 11 8 13 2 14 1 12 7 4 15 6 9 
5 10 3 16 11 13 2 8 6 4 15 9 12 7 14 1 
5 10 3 16 14 7 12 1 11 2 13 8 4 15 6 9 
5 10 3 16 15 4 9 6 12 7 14 1 2 13 8 11 
5 10 4 15 3 16 6 9 14 1 11 8 12 7 13 2 
5 10 4 15 8 11 1 14 9 6 16 3 12 7 13 2 
5 10 4 15 9 16 6 3 8 1 11 14 12 7 13 2 
5 10 4 15 11 8 14 1 16 3 9 6 2 13 7 12 
5 10 4 15 14 11 1 8 3 6 16 9 12 7 13 2 
5 10 4 15 16 3 9 6 11 8 14 1 2 13 7 12 
5 10 8 11 1 14 4 15 12 3 13 6 16 7 9 2 
5 10 8 11 1 14 4 15 16 7 9 2 12 3 13 6 
5 10 8 11 3 16 2 13 12 7 9 6 14 1 15 4 
5 10 8 11 4 7 9 14 13 2 16 3 12 15 1 6 
5 10 8 11 4 15 1 14 9 6 12 7 16 3 13 2 
5 10 8 11 12 13 3 6 1 4 14 15 16 7 9 2 
5 10 8 11 14 7 9 4 3 2 16 13 12 15 1 6 
5 10 8 11 15 4 14 1 12 7 9 6 2 13 3 16 
5 10 8 11 15 14 4 1 2 7 9 16 12 3 13 6 
5 10 8 11 16 3 13 2 9 6 12 7 4 15 1 14 
5 10 11 8 2 16 13 3 15 1 4 14 12 7 6 9 
5 10 11 8 3 16 13 2 14 1 4 15 12 7 6 9 
5 10 11 8 4 15 14 1 16 3 2 13 9 6 7 12 
5 10 11 8 14 4 1 15 3 13 16 2 12 7 6 9 
5 10 11 8 15 4 1 14 2 13 16 3 12 7 6 9 
5 10 11 8 16 3 2 13 4 15 14 1 9 6 7 12 
5 10 15 4 1 14 11 8 12 3 6 13 16 7 2 9 
5 10 15 4 1 14 11 8 16 7 2 9 12 3 6 13 
5 10 15 4 3 16 9 6 12 7 2 13 14 1 8 11 
5 10 15 4 8 11 14 1 12 7 2 13 9 6 3 16 
5 10 15 4 8 14 11 1 9 7 2 16 12 3 6 13 
5 10 15 4 11 7 2 14 6 16 9 3 12 1 8 13 
5 10 15 4 11 8 1 14 2 13 12 7 16 3 6 9 
5 10 15 4 12 6 3 13 1 11 14 8 16 7 2 9 
5 10 15 4 14 7 2 11 3 16 9 6 12 1 8 13 
5 10 15 4 16 3 6 9 2 13 12 7 11 8 1 14 
5 10 16 3 2 11 13 8 15 6 4 9 12 7 1 14 
5 10 16 3 4 15 9 6 11 8 2 13 14 1 7 12 
5 10 16 3 8 11 13 2 9 6 4 15 12 7 1 14 
5 10 16 3 9 4 6 15 8 13 11 2 12 7 1 14 
5 10 16 3 11 8 2 13 4 15 9 6 14 1 7 12 
5 10 16 3 15 4 6 9 2 13 11 8 12 7 1 14 
5 11 2 16 4 14 7 9 15 1 12 6 10 8 13 3 
5 11 2 16 8 10 3 13 12 6 15 1 9 7 14 4 
5 11 2 16 10 8 13 3 15 1 12 6 4 14 7 9 
5 11 2 16 14 4 9 7 12 6 15 1 3 13 8 10 
5 11 4 14 2 16 7 9 15 1 10 8 12 6 13 3 
5 11 4 14 8 10 1 15 9 7 16 2 12 6 13 3 
5 11 4 14 9 16 7 2 8 1 10 15 12 6 13 3 
5 11 4 14 10 8 15 1 16 2 9 7 3 13 6 12 
5 11 4 14 15 10 1 8 2 7 16 9 12 6 13 3 
5 11 4 14 16 2 9 7 10 8 15 1 3 13 6 12 
5 11 6 12 3 13 4 14 10 2 15 7 16 8 9 1 
5 11 6 12 3 13 4 14 16 8 9 1 10 2 15 7 
5 11 6 12 10 7 16 1 15 2 9 8 4 14 3 13 
5 11 6 12 10 13 4 7 3 2 15 14 16 8 9 1 
5 11 6 12 16 1 10 7 9 8 15 2 4 14 3 13 
5 11 6 12 16 13 4 1 3 8 9 14 10 2 15 7 
5 11 8 10 2 16 3 13 12 6 9 7 15 1 14 4 
5 11 8 10 4 6 9 15 13 3 16 2 12 14 1 7 
5 11 8 10 4 14 1 15 9 7 12 6 16 2 13 3 
5 11 8 10 14 4 15 1 12 6 9 7 3 13 2 16 
5 11 8 10 15 6 9 4 2 3 16 13 12 14 1 7 
5 11 8 10 16 2 13 3 9 7 12 6 4 14 1 15 
5 11 10 8 2 16 13 3 15 1 4 14 12 6 7 9 
5 11 10 8 3 16 13 2 14 1 4 15 12 6 7 9 
5 11 10 8 4 14 15 1 16 2 3 13 9 7 6 12 
5 11 10 8 14 4 1 15 3 13 16 2 12 6 7 9 
5 11 10 8 15 4 1 14 2 13 16 3 12 6 7 9 
5 11 10 8 16 2 3 13 4 14 15 1 9 7 6 12 
5 11 14 4 2 16 9 7 12 6 3 13 15 1 8 10 
5 11 14 4 3 13 12 6 10 2 7 15 16 8 1 9 
5 11 14 4 3 13 12 6 16 8 1 9 10 2 7 15 
5 11 14 4 8 10 15 1 12 6 3 13 9 7 2 16 
5 11 14 4 9 6 3 16 8 15 10 1 12 2 7 13 
5 11 14 4 10 8 1 15 3 13 12 6 16 2 7 9 
5 11 14 4 16 2 7 9 3 13 12 6 10 8 1 15 
5 11 14 4 16 6 3 9 1 15 10 8 12 2 7 13 
5 11 16 2 3 10 13 8 14 7 4 9 12 6 1 15 
5 11 16 2 4 14 9 7 10 8 3 13 15 1 6 12 
5 11 16 2 8 10 13 3 9 7 4 14 12 6 1 15 
5 11 16 2 9 4 7 14 8 13 10 3 12 6 1 15 
5 11 16 2 10 8 3 13 4 14 9 7 15 1 6 12 
5 11 16 2 14 4 7 9 3 13 10 8 12 6 1 15 
5 12 1 16 8 13 4 9 10 3 14 7 11 6 15 2 
5 12 1 16 10 6 11 7 15 3 14 2 4 13 8 9 
5 12 1 16 10 13 4 7 8 3 14 9 11 6 15 2 
5 12 1 16 15 6 11 2 10 3 14 7 4 13 8 9 
5 12 2 15 3 14 8 9 16 1 11 6 10 7 13 4 
5 12 2 15 8 9 3 14 11 6 16 1 10 7 13 4 
5 12 2 15 9 8 14 3 16 1 11 6 4 13 7 10 
5 12 2 15 14 3 9 8 11 6 16 1 4 13 7 10 
5 12 3 14 2 15 8 9 16 1 10 7 11 6 13 4 
5 12 3 14 8 9 2 15 10 7 16 1 11 6 13 4 
5 12 3 14 9 8 15 2 16 1 10 7 4 13 6 11 
5 12 3 14 15 2 9 8 10 7 16 1 4 13 6 11 
5 12 7 10 4 15 2 13 9 6 11 8 16 1 14 3 
5 12 7 10 9 3 14 8 16 6 11 1 4 13 2 15 
5 12 7 10 9 15 2 8 4 6 11 13 16 1 14 3 
5 12 7 10 16 3 14 1 9 6 11 8 4 13 2 15 
5 12 8 9 2 15 3 14 11 6 10 7 16 1 13 4 
5 12 8 9 3 14 2 15 10 7 11 6 16 1 13 4 
5 12 8 9 14 3 15 2 11 6 10 7 4 13 1 16 
5 12 8 9 15 2 14 3 10 7 11 6 4 13 1 16 
5 12 9 8 2 15 14 3 16 1 4 13 11 6 7 10 
5 12 9 8 3 14 15 2 16 1 4 13 10 7 6 11 
5 12 9 8 14 3 2 15 4 13 16 1 11 6 7 10 
5 12 9 8 15 2 3 14 4 13 16 1 10 7 6 11 
5 12 13 4 2 7 10 15 16 9 8 1 11 6 3 14 
5 12 13 4 3 6 11 14 16 9 8 1 10 7 2 15 
5 12 13 4 16 6 11 1 3 9 8 14 10 7 2 15 
5 12 13 4 16 7 10 1 2 9 8 15 11 6 3 14 
5 12 14 3 2 15 9 8 11 6 4 13 16 1 7 10 
5 12 14 3 8 9 15 2 11 6 4 13 10 7 1 16 
5 12 14 3 9 8 2 15 4 13 11 6 16 1 7 10 
5 12 14 3 15 2 8 9 4 13 11 6 10 7 1 16 
5 12 15 2 3 14 9 8 10 7 4 13 16 1 6 11 
5 12 15 2 8 9 14 3 10 7 4 13 11 6 1 16 
5 12 15 2 9 8 3 14 4 13 10 7 16 1 6 11 
5 12 15 2 14 3 8 9 4 13 10 7 11 6 1 16 
5 13 4 12 8 16 9 1 10 2 7 15 11 3 14 6 
5 13 4 12 8 16 9 1 11 3 6 14 10 2 15 7 
5 13 4 12 16 8 1 9 2 10 15 7 11 3 14 6 
5 13 4 12 16 8 1 9 3 11 14 6 10 2 15 7 
5 13 12 4 2 8 9 15 16 10 7 1 11 3 6 14 
5 13 12 4 3 8 9 14 16 11 6 1 10 2 7 15 
5 13 12 4 16 8 9 1 2 10 7 15 11 3 6 14 
5 13 12 4 16 8 9 1 3 11 6 14 10 2 7 15 
5 14 3 12 2 15 10 7 16 1 8 9 11 4 13 6 
5 14 3 12 4 11 6 13 10 1 16 7 15 8 9 2 
5 14 3 12 4 11 6 13 16 7 10 1 9 2 15 8 
5 14 3 12 10 4 13 7 11 1 16 6 8 15 2 9 
5 14 3 12 10 7 2 15 8 9 16 1 11 4 13 6 
5 14 3 12 10 7 16 1 15 2 9 8 4 11 6 13 
5 14 3 12 10 11 6 7 4 1 16 13 15 8 9 2 
5 14 3 12 11 4 13 6 10 1 16 7 8 15 2 9 
5 14 3 12 11 4 13 6 16 7 10 1 2 9 8 15 
5 14 3 12 16 1 10 7 9 8 15 2 4 11 6 13 
5 14 3 12 16 4 13 1 11 7 10 6 2 9 8 15 
5 14 3 12 16 11 6 1 4 7 10 13 9 2 15 8 
5 14 4 11 1 10 8 15 16 3 13 2 12 7 9 6 
5 14 4 11 3 12 6 13 10 1 15 8 16 7 9 2 
5 14 4 11 3 12 6 13 16 7 9 2 10 1 15 8 
5 14 4 11 12 3 13 6 9 2 16 7 8 15 1 10 
5 14 4 11 12 3 13 6 15 8 10 1 2 9 7 16 
5 14 4 11 15 10 8 1 2 3 13 16 12 7 9 6 
5 14 11 4 1 10 15 8 16 3 6 9 12 7 2 13 
5 14 11 4 3 12 13 6 10 1 8 15 16 7 2 9 
5 14 11 4 3 12 13 6 16 7 2 9 10 1 8 15 
5 14 11 4 8 10 15 1 9 3 6 16 12 7 2 13 
5 14 11 4 10 7 2 15 3 12 13 6 16 1 8 9 
5 14 11 4 12 3 6 13 2 9 16 7 15 8 1 10 
5 14 11 4 12 3 6 13 8 15 10 1 9 2 7 16 
5 14 11 4 16 1 8 9 3 12 13 6 10 7 2 15 
5 14 12 3 4 11 13 6 9 2 8 15 16 7 1 10 
5 14 12 3 4 11 13 6 15 8 2 9 10 1 7 16 
5 14 12 3 11 4 6 13 2 9 15 8 16 7 1 10 
5 14 12 3 11 4 6 13 8 15 9 2 10 1 7 16 
5 15 2 12 3 9 8 14 16 4 13 1 10 6 11 7 
5 15 2 12 3 14 11 6 16 1 8 9 10 4 13 7 
5 15 2 12 4 10 7 13 11 1 16 6 14 8 9 3 
5 15 2 12 4 10 7 13 16 6 11 1 9 3 14 8 
5 15 2 12 10 4 13 7 11 1 16 6 8 14 3 9 
5 15 2 12 10 4 13 7 16 6 11 1 3 9 8 14 
5 15 2 12 10 14 7 3 8 4 9 13 11 1 16 6 
5 15 2 12 11 4 13 6 10 1 16 7 8 14 3 9 
5 15 2 12 11 6 3 14 8 9 16 1 10 4 13 7 
5 15 2 12 11 10 7 6 4 1 16 13 14 8 9 3 
5 15 2 12 14 10 3 7 4 8 13 9 11 1 16 6 
5 15 2 12 16 4 13 1 10 6 11 7 3 9 8 14 
5 15 2 12 16 9 8 1 3 4 13 14 10 6 11 7 
5 15 2 12 16 10 7 1 4 6 11 13 9 3 14 8 
5 15 4 10 2 12 7 13 11 1 14 8 16 6 9 3 
5 15 4 10 2 12 7 13 16 6 9 3 11 1 14 8 
5 15 4 10 12 2 13 7 9 3 16 6 8 14 1 11 
5 15 4 10 12 2 13 7 14 8 11 1 3 9 6 16 
5 15 10 4 1 14 11 8 12 3 6 13 16 2 7 9 
5 15 10 4 2 12 13 7 11 1 8 14 16 6 3 9 
5 15 10 4 2 12 13 7 16 6 3 9 11 1 8 14 
5 15 10 4 3 9 16 6 14 2 7 11 12 8 1 13 
5 15 10 4 6 9 16 3 11 2 7 14 12 8 1 13 
5 15 10 4 9 2 7 16 8 11 14 1 12 6 3 13 
5 15 10 4 12 2 7 13 3 9 16 6 14 8 1 11 
5 15 10 4 12 2 7 13 8 14 11 1 9 3 6 16 
5 15 10 4 12 6 3 13 1 11 14 8 16 2 7 9 
5 15 10 4 16 2 7 9 1 11 14 8 12 6 3 13 
5 15 12 2 4 10 13 7 9 3 8 14 16 6 1 11 
5 15 12 2 4 10 13 7 14 8 3 9 11 1 6 16 
5 15 12 2 10 4 7 13 3 9 14 8 16 6 1 11 
5 15 12 2 10 4 7 13 8 14 9 3 11 1 6 16 
5 16 1 12 4 13 8 9 14 3 10 7 11 2 15 6 
5 16 1 12 8 9 4 13 10 7 14 3 11 2 15 6 
5 16 1 12 11 6 15 2 14 3 10 7 4 9 8 13 
5 16 1 12 15 2 11 6 10 7 14 3 4 9 8 13 
5 16 2 11 3 8 10 13 14 1 15 4 12 9 7 6 
5 16 2 11 3 10 8 13 12 1 15 6 14 7 9 4 
5 16 2 11 4 9 7 14 15 6 12 1 10 3 13 8 
5 16 2 11 9 4 14 7 12 1 15 6 8 13 3 10 
5 16 2 11 10 3 13 8 15 6 12 1 4 9 7 14 
5 16 2 11 12 7 9 6 13 10 8 3 4 1 15 14 
5 16 2 11 13 8 10 3 4 1 15 14 12 9 7 6 
5 16 2 11 13 8 10 3 12 9 7 6 4 1 15 14 
5 16 3 10 2 8 11 13 15 1 14 4 12 9 6 7 
5 16 3 10 2 11 8 13 12 1 14 7 15 6 9 4 
5 16 3 10 2 13 8 11 15 4 9 6 12 1 14 7 
5 16 3 10 4 9 6 15 14 7 12 1 11 2 13 8 
5 16 3 10 6 9 4 15 11 8 13 2 12 1 14 7 
5 16 3 10 9 4 15 6 12 1 14 7 8 13 2 11 
5 16 3 10 11 2 13 8 14 7 12 1 4 9 6 15 
5 16 3 10 11 13 8 2 6 4 9 15 12 1 14 7 
5 16 3 10 12 6 9 7 13 11 8 2 4 1 14 15 
5 16 3 10 13 8 11 2 4 1 14 15 12 9 6 7 
5 16 3 10 13 8 11 2 12 9 6 7 4 1 14 15 
5 16 3 10 14 1 12 7 11 8 13 2 4 9 6 15 
5 16 3 10 15 9 4 6 2 8 13 11 12 1 14 7 
5 16 4 9 2 11 7 14 15 6 10 3 12 1 13 8 
5 16 4 9 3 10 6 15 14 7 11 2 12 1 13 8 
5 16 4 9 10 3 15 6 11 2 14 7 8 13 1 12 
5 16 4 9 11 2 14 7 10 3 15 6 8 13 1 12 
5 16 4 9 14 11 7 2 3 6 10 15 12 1 13 8 
5 16 4 9 15 10 6 3 2 7 11 14 12 1 13 8 
5 16 9 4 2 11 14 7 12 1 8 13 15 6 3 10 
5 16 9 4 3 10 15 6 12 1 8 13 14 7 2 11 
5 16 9 4 7 11 14 2 12 6 3 13 10 1 8 15 
5 16 9 4 10 3 6 15 8 13 12 1 11 2 7 14 
5 16 9 4 11 1 8 14 6 10 15 3 12 7 2 13 
5 16 9 4 11 2 7 14 8 13 12 1 10 3 6 15 
5 16 9 4 12 3 6 13 7 14 11 2 10 1 8 15 
5 16 9 4 14 1 8 11 3 10 15 6 12 7 2 13 
5 16 10 3 2 11 13 8 15 6 4 9 12 1 7 14 
5 16 10 3 4 9 15 6 11 2 8 13 14 7 1 12 
5 16 10 3 8 11 13 2 9 6 4 15 12 1 7 14 
5 16 10 3 9 4 6 15 8 13 11 2 12 1 7 14 
5 16 10 3 11 2 8 13 4 9 15 6 14 7 1 12 
5 16 10 3 15 4 6 9 2 13 11 8 12 1 7 14 
5 16 11 2 3 10 13 8 14 7 4 9 12 1 6 15 
5 16 11 2 4 9 14 7 10 3 8 13 15 6 1 12 
5 16 11 2 8 10 13 3 9 7 4 14 12 1 6 15 
5 16 11 2 9 4 7 14 8 13 10 3 12 1 6 15 
5 16 11 2 10 3 8 13 4 9 14 7 15 6 1 12 
5 16 11 2 14 4 7 9 3 13 10 8 12 1 6 15 
6 1 11 16 12 15 5 2 7 4 10 13 9 14 8 3 
6 1 11 16 12 15 5 2 13 10 4 7 3 8 14 9 
6 1 11 16 15 12 2 5 4 7 13 10 9 14 8 3 
6 1 11 16 15 12 2 5 10 13 7 4 3 8 14 9 
6 1 12 15 4 16 5 9 13 3 10 8 11 14 7 2 
6 1 12 15 8 10 3 13 11 7 14 2 9 16 5 4 
6 1 12 15 9 16 5 4 8 3 10 13 11 14 7 2 
6 1 12 15 11 14 7 2 8 3 10 13 9 16 5 4 
6 1 12 15 11 16 5 2 7 4 9 14 10 13 8 3 
6 1 12 15 11 16 5 2 13 10 3 8 4 7 14 9 
6 1 12 15 16 11 2 5 3 8 13 10 9 14 7 4 
6 1 12 15 16 11 2 5 9 14 7 4 3 8 13 10 
6 1 15 12 3 16 2 13 14 9 7 4 11 8 10 5 
6 1 15 12 11 8 10 5 14 9 7 4 3 16 2 13 
6 1 15 12 11 16 2 5 4 7 9 14 13 10 8 3 
6 1 15 12 11 16 2 5 10 13 3 8 7 4 14 9 
6 1 15 12 13 16 2 3 4 9 7 14 11 8 10 5 
6 1 15 12 14 7 9 4 11 10 8 5 3 16 2 13 
6 1 15 12 16 11 5 2 3 8 10 13 9 14 4 7 
6 1 15 12 16 11 5 2 9 14 4 7 3 8 10 13 
6 1 16 11 3 12 5 14 15 8 9 2 10 13 4 7 
6 1 16 11 3 14 7 10 13 4 9 8 12 15 2 5 
6 1 16 11 3 15 2 14 12 8 9 5 13 10 7 4 
6 1 16 11 7 10 3 14 9 8 13 4 12 15 2 5 
6 1 16 11 7 15 10 2 12 4 5 13 9 14 3 8 
6 1 16 11 9 12 5 8 15 14 3 2 4 7 10 13 
6 1 16 11 9 15 2 8 12 14 3 5 7 4 13 10 
6 1 16 11 10 12 7 5 15 13 2 4 3 8 9 14 
6 1 16 11 12 10 5 7 13 15 4 2 3 8 9 14 
6 1 16 11 12 15 2 5 3 8 9 14 13 10 7 4 
6 1 16 11 12 15 2 5 9 14 3 8 7 4 13 10 
6 1 16 11 15 7 2 10 4 12 13 5 9 14 3 8 
6 1 16 11 15 12 5 2 3 8 9 14 10 13 4 7 
6 1 16 11 15 12 5 2 9 14 3 8 4 7 10 13 
6 2 11 15 7 13 4 10 9 3 14 8 12 16 5 1 
6 2 11 15 9 13 4 8 7 3 14 10 12 16 5 1 
6 2 11 15 9 13 4 8 16 12 5 1 3 7 14 10 
6 2 11 15 16 13 4 1 9 12 5 8 3 7 14 10 
6 2 15 11 3 16 1 14 12 9 8 5 13 7 10 4 
6 2 15 11 7 16 1 10 12 13 4 5 9 3 14 8 
6 2 15 11 9 13 8 4 7 3 10 14 12 16 1 5 
6 2 15 11 9 13 8 4 16 12 1 5 3 7 10 14 
6 2 15 11 12 16 1 5 3 9 8 14 13 7 10 4 
6 2 15 11 12 16 1 5 7 13 4 10 9 3 14 8 
6 2 15 11 13 9 4 8 3 7 14 10 12 16 1 5 
6 2 15 11 13 9 4 8 12 16 5 1 3 7 10 14 
6 3 9 16 4 15 5 10 13 2 12 7 11 14 8 1 
6 3 9 16 7 12 2 13 10 5 15 4 11 14 8 1 
6 3 9 16 10 15 5 4 7 2 12 13 11 14 8 1 
6 3 9 16 12 13 7 2 15 10 4 5 1 8 14 11 
6 3 9 16 13 12 2 7 4 5 15 10 11 14 8 1 
6 3 9 16 15 10 4 5 12 13 7 2 1 8 14 11 
6 3 10 15 4 14 7 9 13 1 12 8 11 16 5 2 
6 3 10 15 9 14 7 4 8 1 12 13 11 16 5 2 
6 3 10 15 9 16 5 4 7 2 11 14 12 13 8 1 
6 3 10 15 12 13 8 1 7 2 11 14 9 16 5 4 
6 3 10 15 13 12 1 8 11 14 7 2 4 5 16 9 
6 3 10 15 16 9 4 5 11 14 7 2 1 8 13 12 
6 3 12 13 1 15 8 10 16 2 9 7 11 14 5 4 
6 3 12 13 2 16 9 7 15 1 8 10 11 14 5 4 
6 3 12 13 7 9 2 16 10 8 15 1 11 14 5 4 
6 3 12 13 7 16 9 2 10 1 8 15 11 14 5 4 
6 3 12 13 9 16 7 2 15 10 1 8 4 5 14 11 
6 3 12 13 10 8 1 15 7 9 16 2 11 14 5 4 
6 3 12 13 10 15 8 1 7 2 9 16 11 14 5 4 
6 3 12 13 15 8 1 10 2 9 16 7 11 14 5 4 
6 3 12 13 15 10 1 8 9 16 7 2 4 5 14 11 
6 3 12 13 16 9 2 7 1 8 15 10 11 14 5 4 
6 3 13 12 1 14 4 15 16 7 9 2 11 10 8 5 
6 3 13 12 9 16 2 7 4 5 11 14 15 10 8 1 
6 3 13 12 10 15 1 8 11 14 4 5 7 2 16 9 
6 3 13 12 15 10 8 1 4 5 11 14 9 16 2 7 
6 3 13 12 15 14 4 1 2 7 9 16 11 10 8 5 
6 3 13 12 16 9 7 2 11 14 4 5 1 8 10 15 
6 3 14 11 1 16 9 8 15 2 7 10 12 13 4 5 
6 3 14 11 4 13 12 5 15 2 7 10 9 16 1 8 
6 3 14 11 7 16 1 10 12 13 4 5 9 2 15 8 
6 3 14 11 9 8 1 16 7 10 15 2 12 13 4 5 
6 3 14 11 12 5 4 13 7 10 15 2 9 16 1 8 
6 3 14 11 12 8 9 5 15 13 4 2 1 10 7 16 
6 3 14 11 12 16 1 5 7 13 4 10 9 2 15 8 
6 3 14 11 15 8 9 2 12 13 4 5 1 10 7 16 
6 3 15 10 1 12 8 13 16 5 9 4 11 14 2 7 
6 3 15 10 4 9 5 16 13 8 12 1 11 14 2 7 
6 3 15 10 9 16 4 5 12 13 1 8 7 2 14 11 
6 3 15 10 12 13 1 8 9 16 4 5 7 2 14 11 
6 3 15 10 13 12 8 1 4 5 9 16 11 14 2 7 
6 3 15 10 16 9 5 4 1 8 12 13 11 14 2 7 
6 3 16 9 10 15 4 5 11 14 1 8 7 2 13 12 
6 3 16 9 12 13 2 7 1 8 11 14 15 10 5 4 
6 3 16 9 13 12 7 2 11 14 1 8 4 5 10 15 
6 3 16 9 15 10 5 4 1 8 11 14 12 13 2 7 
6 4 9 15 11 13 8 2 7 1 12 14 10 16 5 3 
6 4 9 15 11 13 8 2 16 10 3 5 1 7 14 12 
6 4 9 15 13 11 2 8 3 5 16 10 12 14 7 1 
6 4 9 15 13 11 2 8 12 14 7 1 3 5 16 10 
6 4 11 13 9 15 8 2 7 1 10 16 12 14 5 3 
6 4 11 13 9 15 8 2 16 10 1 7 3 5 14 12 
6 4 11 13 15 9 2 8 1 7 16 10 12 14 5 3 
6 4 11 13 15 9 2 8 10 16 7 1 3 5 14 12 
6 4 13 11 1 16 3 14 12 5 10 7 15 9 8 2 
6 4 13 11 3 9 8 14 15 5 12 2 10 16 1 7 
6 4 13 11 3 14 1 16 10 7 12 5 15 9 8 2 
6 4 13 11 3 15 2 14 9 5 12 8 16 10 7 1 
6 4 13 11 7 15 10 2 9 1 8 16 12 14 3 5 
6 4 13 11 9 15 2 8 3 5 12 14 16 10 7 1 
6 4 13 11 9 15 2 8 12 14 3 5 7 1 16 10 
6 4 13 11 12 9 8 5 15 14 3 2 1 7 10 16 
6 4 13 11 12 15 2 5 9 14 3 8 7 1 16 10 
6 4 13 11 15 7 2 10 1 9 16 8 12 14 3 5 
6 4 13 11 15 9 8 2 3 5 12 14 10 16 1 7 
6 4 13 11 15 9 8 2 12 14 3 5 1 7 10 16 
6 4 15 9 3 13 2 16 14 12 7 1 11 5 10 8 
6 4 15 9 11 5 10 8 14 12 7 1 3 13 2 16 
6 4 15 9 11 13 2 8 1 7 12 14 16 10 5 3 
6 4 15 9 11 13 2 8 10 16 3 5 7 1 14 12 
6 4 15 9 13 11 8 2 3 5 10 16 12 14 1 7 
6 4 15 9 13 11 8 2 12 14 1 7 3 5 10 16 
6 4 15 9 14 7 12 1 11 10 5 8 3 13 2 16 
6 4 15 9 16 13 2 3 1 12 7 14 11 5 10 8 
6 7 9 12 1 10 8 15 16 3 13 2 11 14 4 5 
6 7 9 12 2 13 3 16 11 4 14 5 15 10 8 1 
6 7 9 12 4 15 1 14 13 10 8 3 11 2 16 5 
6 7 9 12 10 11 5 8 3 2 16 13 15 14 4 1 
6 7 9 12 10 11 5 8 15 14 4 1 3 2 16 13 
6 7 9 12 11 10 8 5 4 1 15 14 13 16 2 3 
6 7 9 12 11 10 8 5 16 13 3 2 1 4 14 15 
6 7 9 12 11 14 4 5 2 3 13 16 15 10 8 1 
6 7 9 12 14 15 1 4 3 10 8 13 11 2 16 5 
6 7 9 12 15 10 8 1 2 3 13 16 11 14 4 5 
6 7 10 11 3 9 8 14 12 2 15 5 13 16 1 4 
6 7 10 11 3 12 5 14 9 2 15 8 16 13 4 1 
6 7 10 11 3 16 1 14 12 9 8 5 13 2 15 4 
6 7 10 11 9 12 5 8 3 2 15 14 16 13 4 1 
6 7 10 11 9 12 5 8 15 14 3 2 4 1 16 13 
6 7 10 11 9 13 8 4 16 12 1 5 3 2 15 14 
6 7 10 11 12 4 13 5 15 9 8 2 1 14 3 16 
6 7 10 11 12 9 8 5 3 2 15 14 13 16 1 4 
6 7 10 11 12 9 8 5 15 14 3 2 1 4 13 16 
6 7 10 11 12 16 1 5 3 9 8 14 13 2 15 4 
6 7 10 11 13 9 4 8 12 16 5 1 3 2 15 14 
6 7 10 11 15 4 13 2 12 9 8 5 1 14 3 16 
6 7 10 11 15 9 8 2 12 14 3 5 1 4 13 16 
6 7 10 11 15 12 5 2 9 14 3 8 4 1 16 13 
6 7 11 10 9 12 8 5 4 1 13 16 15 14 2 3 
6 7 11 10 9 12 8 5 16 13 1 4 3 2 14 15 
6 7 11 10 12 9 5 8 1 4 16 13 15 14 2 3 
6 7 11 10 12 9 5 8 13 16 4 1 3 2 14 15 
6 7 12 9 1 15 4 14 16 10 5 3 11 2 13 8 
6 7 12 9 2 16 13 3 15 1 4 14 11 10 5 8 
6 7 12 9 3 16 13 2 14 1 4 15 11 10 5 8 
6 7 12 9 10 11 8 5 3 2 13 16 15 14 1 4 
6 7 12 9 10 11 8 5 15 14 1 4 3 2 13 16 
6 7 12 9 11 10 5 8 1 4 15 14 16 13 2 3 
6 7 12 9 11 10 5 8 13 16 3 2 4 1 14 15 
6 7 12 9 14 4 1 15 3 13 16 2 11 10 5 8 
6 7 12 9 14 15 4 1 3 10 5 16 11 2 13 8 
6 7 12 9 15 4 1 14 2 13 16 3 11 10 5 8 
6 8 9 11 10 12 7 5 3 1 14 16 15 13 4 2 
6 8 9 11 10 12 7 5 15 13 2 4 3 1 16 14 
6 8 9 11 12 10 5 7 1 3 16 14 15 13 4 2 
6 8 9 11 12 10 5 7 13 15 4 2 3 1 16 14 
6 8 11 9 1 10 7 16 12 3 14 5 15 13 2 4 
6 8 11 9 12 10 7 5 1 3 14 16 15 13 2 4 
6 8 11 9 12 10 7 5 13 15 2 4 3 1 14 16 
6 8 11 9 13 10 7 4 12 15 2 5 3 1 14 16 
6 9 3 16 4 15 5 10 13 2 12 7 11 8 14 1 
6 9 3 16 7 12 2 13 10 5 15 4 11 8 14 1 
6 9 3 16 10 15 5 4 7 2 12 13 11 8 14 1 
6 9 3 16 12 7 13 2 15 4 10 5 1 14 8 11 
6 9 3 16 13 12 2 7 4 5 15 10 11 8 14 1 
6 9 3 16 15 4 10 5 12 7 13 2 1 14 8 11 
6 9 4 15 3 16 5 10 13 2 11 8 12 7 14 1 
6 9 4 15 7 12 1 14 11 8 13 2 10 5 16 3 
6 9 4 15 12 7 14 1 13 2 11 8 3 16 5 10 
6 9 4 15 16 3 10 5 11 8 13 2 1 14 7 12 
6 9 7 12 2 13 3 16 11 4 14 5 15 8 10 1 
6 9 7 12 2 13 3 16 15 8 10 1 11 4 14 5 
6 9 7 12 3 8 10 13 14 1 15 4 11 16 2 5 
6 9 7 12 3 16 2 13 10 5 11 8 15 4 14 1 
6 9 7 12 4 15 1 14 11 8 10 5 13 2 16 3 
6 9 7 12 11 14 4 5 2 3 13 16 15 8 10 1 
6 9 7 12 13 8 10 3 4 1 15 14 11 16 2 5 
6 9 7 12 15 4 14 1 10 5 11 8 3 16 2 13 
6 9 7 12 16 3 13 2 11 8 10 5 1 14 4 15 
6 9 7 12 16 13 3 2 1 8 10 15 11 4 14 5 
6 9 8 11 1 16 3 14 12 5 10 7 15 4 13 2 
6 9 8 11 3 14 1 16 10 7 12 5 15 4 13 2 
6 9 8 11 13 4 15 2 12 5 10 7 3 16 1 14 
6 9 8 11 15 2 13 4 10 7 12 5 3 16 1 14 
6 9 12 7 1 15 14 4 16 2 3 13 11 8 5 10 
6 9 12 7 3 16 13 2 15 4 1 14 10 5 8 11 
6 9 12 7 4 15 14 1 13 2 3 16 11 8 5 10 
6 9 12 7 13 3 2 16 4 14 15 1 11 8 5 10 
6 9 12 7 15 4 1 14 3 16 13 2 10 5 8 11 
6 9 12 7 16 3 2 13 1 14 15 4 11 8 5 10 
6 9 15 4 1 12 14 7 16 5 3 10 11 8 2 13 
6 9 15 4 3 16 10 5 12 7 1 14 13 2 8 11 
6 9 15 4 7 12 14 1 10 5 3 16 11 8 2 13 
6 9 15 4 10 3 5 16 7 14 12 1 11 8 2 13 
6 9 15 4 12 7 1 14 3 16 10 5 13 2 8 11 
6 9 15 4 16 3 5 10 1 14 12 7 11 8 2 13 
6 9 16 3 2 13 12 7 11 4 5 14 15 8 1 10 
6 9 16 3 2 13 12 7 15 8 1 10 11 4 5 14 
6 9 16 3 4 15 10 5 11 8 1 14 13 2 7 12 
6 9 16 3 7 12 13 2 11 8 1 14 10 5 4 15 
6 9 16 3 7 13 12 2 10 8 1 15 11 4 5 14 
6 9 16 3 11 5 4 14 2 12 13 7 15 8 1 10 
6 9 16 3 12 7 2 13 1 14 11 8 15 4 5 10 
6 9 16 3 15 4 5 10 1 14 11 8 12 7 2 13 
6 10 3 15 7 11 2 14 9 5 16 4 12 8 13 1 
6 10 3 15 7 11 2 14 12 8 13 1 9 5 16 4 
6 10 3 15 8 12 1 13 9 7 14 4 11 5 16 2 
6 10 3 15 11 7 14 2 13 1 12 8 4 16 5 9 
6 10 3 15 11 7 14 2 16 4 9 5 1 13 8 12 
6 10 3 15 13 12 1 8 4 7 14 9 11 5 16 2 
6 10 7 11 3 8 9 14 12 1 16 5 13 15 2 4 
6 10 7 11 3 15 2 14 9 5 12 8 16 4 13 1 
6 10 7 11 3 15 2 14 12 8 9 5 13 1 16 4 
6 10 7 11 9 3 14 8 15 5 12 2 4 16 1 13 
6 10 7 11 9 15 2 8 3 5 12 14 16 4 13 1 
6 10 7 11 12 3 14 5 15 8 9 2 1 13 4 16 
6 10 7 11 12 5 16 1 13 4 9 8 3 15 2 14 
6 10 7 11 12 8 9 5 3 1 16 14 13 15 2 4 
6 10 7 11 12 8 9 5 15 13 4 2 1 3 14 16 
6 10 7 11 12 15 2 5 3 8 9 14 13 1 16 4 
6 10 7 11 15 3 14 2 9 5 12 8 4 16 1 13 
6 10 7 11 15 3 14 2 12 8 9 5 1 13 4 16 
6 10 7 11 15 8 9 2 12 13 4 5 1 3 14 16 
6 10 7 11 16 1 12 5 9 8 13 4 3 15 2 14 
6 10 11 7 3 15 14 2 13 1 4 16 12 8 5 9 
6 10 11 7 3 15 14 2 16 4 1 13 9 5 8 12 
6 10 11 7 15 3 2 14 1 13 16 4 12 8 5 9 
6 10 11 7 15 3 2 14 4 16 13 1 9 5 8 12 
6 10 15 3 1 12 13 8 16 7 2 9 11 5 4 14 
6 10 15 3 7 11 14 2 9 5 4 16 12 8 1 13 
6 10 15 3 7 11 14 2 12 8 1 13 9 5 4 16 
6 10 15 3 8 12 13 1 9 7 2 16 11 5 4 14 
6 10 15 3 11 7 2 14 1 13 12 8 16 4 5 9 
6 10 15 3 11 7 2 14 4 16 9 5 13 1 8 12 
6 11 1 16 4 13 7 10 15 2 12 5 9 8 14 3 
6 11 1 16 7 10 4 13 12 5 15 2 9 8 14 3 
6 11 1 16 10 7 13 4 15 2 12 5 3 14 8 9 
6 11 1 16 13 4 10 7 12 5 15 2 3 14 8 9 
6 11 2 15 7 14 3 10 9 4 13 8 12 5 16 1 
6 11 2 15 9 5 12 8 16 4 13 1 3 14 7 10 
6 11 2 15 9 14 3 8 7 4 13 10 12 5 16 1 
6 11 2 15 16 5 12 1 9 4 13 8 3 14 7 10 
6 11 4 13 1 16 7 10 15 2 9 8 12 5 14 3 
6 11 4 13 7 10 1 16 9 8 15 2 12 5 14 3 
6 11 4 13 10 7 16 1 15 2 9 8 3 14 5 12 
6 11 4 13 16 1 10 7 9 8 15 2 3 14 5 12 
6 11 7 10 1 16 4 13 12 5 9 8 15 2 14 3 
6 11 7 10 4 13 1 16 9 8 12 5 15 2 14 3 
6 11 7 10 13 4 16 1 12 5 9 8 3 14 2 15 
6 11 7 10 16 1 13 4 9 8 12 5 3 14 2 15 
6 11 8 9 1 14 3 16 12 7 10 5 15 2 13 4 
6 11 8 9 12 2 15 5 13 7 10 4 3 14 1 16 
6 11 8 9 12 14 3 5 1 7 10 16 15 2 13 4 
6 11 8 9 13 2 15 4 12 7 10 5 3 14 1 16 
6 11 10 7 1 16 13 4 15 2 3 14 12 5 8 9 
6 11 10 7 4 13 16 1 15 2 3 14 9 8 5 12 
6 11 10 7 13 4 1 16 3 14 15 2 12 5 8 9 
6 11 10 7 16 1 4 13 3 14 15 2 9 8 5 12 
6 11 13 4 1 16 10 7 12 5 3 14 15 2 8 9 
6 11 13 4 7 10 16 1 12 5 3 14 9 8 2 15 
6 11 13 4 10 7 1 16 3 14 12 5 15 2 8 9 
6 11 13 4 16 1 7 10 3 14 12 5 9 8 2 15 
6 11 14 3 1 8 9 16 15 10 7 2 12 5 4 13 
6 11 14 3 4 5 12 13 15 10 7 2 9 8 1 16 
6 11 14 3 15 5 12 2 4 10 7 13 9 8 1 16 
6 11 14 3 15 8 9 2 1 10 7 16 12 5 4 13 
6 11 16 1 4 13 10 7 9 8 3 14 15 2 5 12 
6 11 16 1 7 10 13 4 9 8 3 14 12 5 2 15 
6 11 16 1 10 7 4 13 3 14 9 8 15 2 5 12 
6 11 16 1 13 4 7 10 3 14 9 8 12 5 2 15 
6 12 1 15 3 13 8 10 16 2 11 5 9 7 14 4 
6 12 1 15 7 9 4 14 11 5 16 2 10 8 13 3 
6 12 1 15 8 10 3 13 9 5 16 4 11 7 14 2 
6 12 1 15 8 10 3 13 11 7 14 2 9 5 16 4 
6 12 1 15 9 7 14 4 16 2 11 5 3 13 8 10 
6 12 1 15 11 14 7 2 8 3 10 13 9 5 16 4 
6 12 1 15 13 3 10 8 11 5 16 2 4 14 7 9 
6 12 1 15 13 10 3 8 4 5 16 9 11 7 14 2 
6 12 3 13 1 15 8 10 16 2 9 7 11 5 14 4 
6 12 3 13 2 16 9 7 15 1 8 10 11 5 14 4 
6 12 3 13 7 9 2 16 10 8 15 1 11 5 14 4 
6 12 3 13 7 16 9 2 10 1 8 15 11 5 14 4 
6 12 3 13 9 7 16 2 15 1 10 8 4 14 5 11 
6 12 3 13 10 8 1 15 7 9 16 2 11 5 14 4 
6 12 3 13 10 15 8 1 7 2 9 16 11 5 14 4 
6 12 3 13 15 1 10 8 9 7 16 2 4 14 5 11 
6 12 3 13 15 8 1 10 2 9 16 7 11 5 14 4 
6 12 3 13 16 9 2 7 1 8 15 10 11 5 14 4 
6 12 7 9 1 15 4 14 11 5 10 8 16 2 13 3 
6 12 7 9 2 16 13 3 15 1 4 14 11 5 10 8 
6 12 7 9 3 5 10 16 14 4 15 1 11 13 2 8 
6 12 7 9 3 13 2 16 10 8 11 5 15 1 14 4 
6 12 7 9 3 16 13 2 14 1 4 15 11 5 10 8 
6 12 7 9 13 3 16 2 11 5 10 8 4 14 1 15 
6 12 7 9 14 4 1 15 3 13 16 2 11 5 10 8 
6 12 7 9 15 1 14 4 10 8 11 5 3 13 2 16 
6 12 7 9 15 4 1 14 2 13 16 3 11 5 10 8 
6 12 7 9 16 5 10 3 1 4 15 14 11 13 2 8 
6 12 9 7 1 15 14 4 16 2 3 13 11 5 8 10 
6 12 9 7 3 13 16 2 15 1 4 14 10 8 5 11 
6 12 9 7 4 15 14 1 13 2 3 16 11 5 8 10 
6 12 9 7 13 3 2 16 4 14 15 1 11 5 8 10 
6 12 9 7 15 1 4 14 3 13 16 2 10 8 5 11 
6 12 9 7 16 3 2 13 1 14 15 4 11 5 8 10 
6 12 13 3 1 10 15 8 16 5 4 9 11 7 2 14 
6 12 13 3 1 15 10 8 11 5 4 14 16 2 7 9 
6 12 13 3 7 9 16 2 11 5 4 14 10 8 1 15 
6 12 13 3 8 10 15 1 9 5 4 16 11 7 2 14 
6 12 13 3 8 10 15 1 11 7 2 14 9 5 4 16 
6 12 13 3 9 7 2 16 4 14 11 5 15 1 8 10 
6 12 13 3 10 5 4 15 7 16 9 2 11 1 8 14 
6 12 13 3 11 2 7 14 8 15 10 1 9 5 4 16 
6 12 13 3 15 1 8 10 4 14 11 5 9 7 2 16 
6 12 13 3 15 5 4 10 2 16 9 7 11 1 8 14 
6 12 15 1 3 8 13 10 14 9 4 7 11 5 2 16 
6 12 15 1 3 13 10 8 9 7 4 14 16 2 5 11 
6 12 15 1 4 9 14 7 13 8 3 10 11 5 2 16 
6 12 15 1 7 4 9 14 10 13 8 3 11 5 2 16 
6 12 15 1 7 9 14 4 10 8 3 13 11 5 2 16 
6 12 15 1 9 7 4 14 3 13 10 8 16 2 5 11 
6 12 15 1 10 3 8 13 7 14 9 4 11 5 2 16 
6 12 15 1 10 8 13 3 7 9 4 14 11 5 2 16 
6 12 15 1 13 3 8 10 4 14 9 7 11 5 2 16 
6 12 15 1 14 4 9 7 3 13 8 10 11 5 2 16 
6 13 3 12 2 9 7 16 15 4 14 1 11 8 10 5 
6 13 3 12 4 11 5 14 9 2 16 7 15 8 10 1 
6 13 3 12 4 11 5 14 15 8 10 1 9 2 16 7 
6 13 3 12 11 4 14 5 10 1 15 8 7 16 2 9 
6 13 3 12 11 4 14 5 16 7 9 2 1 10 8 15 
6 13 3 12 16 9 7 2 1 4 14 15 11 8 10 5 
6 13 4 11 1 16 9 8 15 2 7 10 12 3 14 5 
6 13 4 11 3 12 5 14 9 2 15 8 16 7 10 1 
6 13 4 11 3 12 5 14 15 8 9 2 10 1 16 7 
6 13 4 11 9 3 14 8 12 2 15 5 7 16 1 10 
6 13 4 11 9 8 1 16 7 10 15 2 12 3 14 5 
6 13 4 11 9 12 5 8 3 2 15 14 16 7 10 1 
6 13 4 11 10 12 7 5 3 1 14 16 15 8 9 2 
6 13 4 11 12 3 14 5 9 2 15 8 7 16 1 10 
6 13 4 11 12 3 14 5 15 8 9 2 1 10 7 16 
6 13 4 11 12 10 5 7 1 3 16 14 15 8 9 2 
6 13 4 11 15 3 14 2 12 8 9 5 1 10 7 16 
6 13 4 11 15 12 5 2 3 8 9 14 10 1 16 7 
6 13 11 4 3 12 14 5 10 1 7 16 15 8 2 9 
6 13 11 4 3 12 14 5 16 7 1 10 9 2 8 15 
6 13 11 4 12 3 5 14 1 10 16 7 15 8 2 9 
6 13 11 4 12 3 5 14 7 16 10 1 9 2 8 15 
6 13 12 3 2 9 16 7 15 4 5 10 11 8 1 14 
6 13 12 3 4 11 14 5 9 2 7 16 15 8 1 10 
6 13 12 3 4 11 14 5 15 8 1 10 9 2 7 16 
6 13 12 3 7 9 16 2 10 4 5 15 11 8 1 14 
6 13 12 3 8 10 15 1 11 7 2 14 9 4 5 16 
6 13 12 3 9 4 5 16 8 15 10 1 11 2 7 14 
6 13 12 3 11 2 7 14 8 15 10 1 9 4 5 16 
6 13 12 3 11 4 5 14 1 10 15 8 16 7 2 9 
6 13 12 3 11 4 5 14 7 16 9 2 10 1 8 15 
6 13 12 3 16 4 5 9 1 15 10 8 11 2 7 14 
6 14 3 11 7 4 13 10 12 1 16 5 9 15 2 8 
6 14 3 11 7 15 10 2 9 1 8 16 12 4 13 5 
6 14 3 11 7 15 10 2 12 4 5 13 9 1 16 8 
6 14 3 11 12 4 13 5 7 1 16 10 9 15 2 8 
6 14 3 11 12 4 13 5 15 9 8 2 1 7 10 16 
6 14 3 11 15 4 13 2 12 9 8 5 1 7 10 16 
6 14 3 11 15 7 2 10 1 9 16 8 12 4 13 5 
6 14 3 11 15 7 2 10 4 12 13 5 9 1 16 8 
6 14 11 3 1 7 10 16 15 9 8 2 12 4 5 13 
6 14 11 3 4 7 10 13 15 12 5 2 9 1 8 16 
6 14 11 3 15 7 10 2 1 9 8 16 12 4 5 13 
6 14 11 3 15 7 10 2 4 12 5 13 9 1 8 16 
6 15 1 12 3 10 8 13 16 5 11 2 9 4 14 7 
6 15 1 12 4 7 9 14 13 2 16 3 11 10 8 5 
6 15 1 12 4 9 7 14 11 2 16 5 13 8 10 3 
6 15 1 12 9 4 14 7 16 5 11 2 3 10 8 13 
6 15 1 12 10 3 13 8 11 2 16 5 7 14 4 9 
6 15 1 12 11 8 10 5 14 9 7 4 3 2 16 13 
6 15 1 12 14 7 9 4 3 2 16 13 11 10 8 5 
6 15 1 12 14 7 9 4 11 10 8 5 3 2 16 13 
6 15 2 11 3 8 9 14 12 1 16 5 13 10 7 4 
6 15 2 11 3 14 7 10 13 4 9 8 12 1 16 5 
6 15 2 11 7 4 13 10 12 1 16 5 9 14 3 8 
6 15 2 11 7 10 3 14 9 8 13 4 12 1 16 5 
6 15 2 11 12 4 13 5 7 1 16 10 9 14 3 8 
6 15 2 11 12 5 16 1 13 4 9 8 3 10 7 14 
6 15 2 11 12 8 9 5 3 1 16 14 13 10 7 4 
6 15 2 11 16 1 12 5 9 8 13 4 3 10 7 14 
6 15 3 10 1 12 8 13 16 5 9 4 11 2 14 7 
6 15 3 10 4 9 5 16 13 8 12 1 11 2 14 7 
6 15 3 10 9 4 16 5 12 1 13 8 7 14 2 11 
6 15 3 10 12 1 13 8 9 4 16 5 7 14 2 11 
6 15 3 10 13 12 8 1 4 5 9 16 11 2 14 7 
6 15 3 10 16 9 5 4 1 8 12 13 11 2 14 7 
6 15 4 9 1 7 12 14 16 2 13 3 11 10 5 8 
6 15 4 9 1 12 7 14 11 2 13 8 16 5 10 3 
6 15 4 9 3 10 5 16 13 8 11 2 12 1 14 7 
6 15 4 9 10 3 16 5 11 2 13 8 7 14 1 12 
6 15 4 9 11 5 10 8 14 12 7 1 3 2 13 16 
6 15 4 9 12 1 14 7 13 8 11 2 3 10 5 16 
6 15 4 9 14 7 12 1 3 2 13 16 11 10 5 8 
6 15 4 9 14 7 12 1 11 10 5 8 3 2 13 16 
6 15 9 4 1 12 14 7 16 5 3 10 11 2 8 13 
6 15 9 4 3 10 16 5 12 1 7 14 13 8 2 11 
6 15 9 4 7 12 14 1 10 5 3 16 11 2 8 13 
6 15 9 4 10 3 5 16 7 14 12 1 11 2 8 13 
6 15 9 4 12 1 7 14 3 10 16 5 13 8 2 11 
6 15 9 4 16 3 5 10 1 14 12 7 11 2 8 13 
6 15 10 3 1 12 13 8 11 2 7 14 16 5 4 9 
6 15 10 3 4 9 16 5 11 2 7 14 13 8 1 12 
6 15 10 3 9 2 7 16 8 13 12 1 11 4 5 14 
6 15 10 3 9 4 5 16 7 14 11 2 12 1 8 13 
6 15 10 3 12 1 8 13 7 14 11 2 9 4 5 16 
6 15 10 3 16 2 7 9 1 13 12 8 11 4 5 14 
6 15 12 1 3 8 13 10 14 9 4 7 11 2 5 16 
6 15 12 1 3 10 13 8 9 4 7 14 16 5 2 11 
6 15 12 1 4 9 14 7 13 8 3 10 11 2 5 16 
6 15 12 1 7 4 9 14 10 13 8 3 11 2 5 16 
6 15 12 1 7 9 14 4 10 8 3 13 11 2 5 16 
6 15 12 1 9 4 7 14 3 10 13 8 16 5 2 11 
6 15 12 1 10 3 8 13 7 14 9 4 11 2 5 16 
6 15 12 1 10 8 13 3 7 9 4 14 11 2 5 16 
6 15 12 1 13 3 8 10 4 14 9 7 11 2 5 16 
6 15 12 1 14 4 9 7 3 13 8 10 11 2 5 16 
6 16 1 11 3 9 8 14 12 2 15 5 13 7 10 4 
6 16 1 11 3 9 8 14 15 5 12 2 10 4 13 7 
6 16 1 11 4 13 12 5 15 2 7 10 9 3 14 8 
6 16 1 11 9 3 14 8 12 2 15 5 7 13 4 10 
6 16 1 11 9 3 14 8 15 5 12 2 4 10 7 13 
6 16 1 11 9 13 8 4 7 3 10 14 12 2 15 5 
6 16 1 11 12 3 14 5 9 2 15 8 7 13 4 10 
6 16 1 11 12 5 4 13 7 10 15 2 9 3 14 8 
6 16 1 11 12 9 8 5 3 2 15 14 13 7 10 4 
6 16 1 11 13 4 15 2 12 5 10 7 3 9 8 14 
6 16 1 11 13 9 4 8 3 7 14 10 12 2 15 5 
6 16 1 11 15 2 13 4 10 7 12 5 3 9 8 14 
6 16 1 11 15 3 14 2 9 5 12 8 4 10 7 13 
6 16 1 11 15 9 8 2 3 5 12 14 10 4 13 7 
6 16 3 9 1 11 8 14 12 2 13 7 15 5 10 4 
6 16 3 9 1 11 8 14 15 5 10 4 12 2 13 7 
6 16 3 9 11 1 14 8 10 4 15 5 7 13 2 12 
6 16 3 9 11 1 14 8 13 7 12 2 4 10 5 15 
6 16 9 3 1 11 14 8 12 2 7 13 15 5 4 10 
6 16 9 3 1 11 14 8 15 5 4 10 12 2 7 13 
6 16 9 3 2 13 12 7 11 4 5 14 15 1 8 10 
6 16 9 3 10 1 8 15 7 12 13 2 11 5 4 14 
6 16 9 3 11 1 8 14 4 10 15 5 13 7 2 12 
6 16 9 3 11 1 8 14 7 13 12 2 10 4 5 15 
6 16 9 3 11 5 4 14 2 12 13 7 15 1 8 10 
6 16 9 3 15 1 8 10 2 12 13 7 11 5 4 14 
6 16 11 1 3 9 14 8 10 4 7 13 15 5 2 12 
6 16 11 1 3 9 14 8 13 7 4 10 12 2 5 15 
6 16 11 1 9 3 8 14 4 10 13 7 15 5 2 12 
6 16 11 1 9 3 8 14 7 13 10 4 12 2 5 15 
7 1 10 16 11 13 4 6 14 12 5 3 2 8 15 9 
7 1 10 16 12 14 5 3 6 4 11 13 9 15 8 2 
7 1 10 16 12 14 5 3 13 11 4 6 2 8 15 9 
7 1 10 16 14 12 3 5 4 6 13 11 9 15 8 2 
7 1 10 16 14 12 3 5 11 13 6 4 2 8 15 9 
7 1 10 16 14 13 4 3 11 12 5 6 2 8 15 9 
7 1 12 14 10 16 5 3 6 4 9 15 11 13 8 2 
7 1 12 14 10 16 5 3 13 11 2 8 4 6 15 9 
7 1 12 14 16 10 3 5 2 8 13 11 9 15 6 4 
7 1 12 14 16 10 3 5 9 15 6 4 2 8 13 11 
7 1 14 12 2 13 8 11 15 4 9 6 10 16 3 5 
7 1 14 12 2 16 3 13 15 9 6 4 10 8 11 5 
7 1 14 12 6 9 4 15 11 8 13 2 10 16 3 5 
7 1 14 12 10 8 11 5 15 9 6 4 2 16 3 13 
7 1 14 12 10 16 3 5 4 6 9 15 13 11 8 2 
7 1 14 12 10 16 3 5 11 13 2 8 6 4 15 9 
7 1 14 12 11 13 8 2 6 4 9 15 10 16 3 5 
7 1 14 12 13 16 3 2 4 9 6 15 10 8 11 5 
7 1 14 12 15 6 9 4 10 11 8 5 2 16 3 13 
7 1 14 12 15 9 4 6 2 8 13 11 10 16 3 5 
7 1 14 12 15 9 4 6 10 16 5 3 2 8 11 13 
7 1 14 12 16 10 5 3 2 8 11 13 9 15 4 6 
7 1 14 12 16 10 5 3 9 15 4 6 2 8 11 13 
7 1 16 10 2 12 5 15 14 8 9 3 11 13 4 6 
7 1 16 10 2 14 3 15 12 8 9 5 13 11 6 4 
7 1 16 10 2 15 4 13 11 6 9 8 14 12 5 3 
7 1 16 10 4 13 2 15 9 8 11 6 14 12 5 3 
7 1 16 10 6 14 11 3 12 4 5 13 9 15 2 8 
7 1 16 10 9 12 5 8 14 15 2 3 4 6 11 13 
7 1 16 10 9 14 3 8 12 15 2 5 6 4 13 11 
7 1 16 10 11 8 9 6 14 13 4 3 2 12 5 15 
7 1 16 10 12 14 3 5 2 8 9 15 13 11 6 4 
7 1 16 10 12 14 3 5 9 15 2 8 6 4 13 11 
7 1 16 10 14 6 3 11 4 12 13 5 9 15 2 8 
7 1 16 10 14 8 9 3 11 13 4 6 2 12 5 15 
7 1 16 10 14 12 5 3 2 8 9 15 11 13 4 6 
7 1 16 10 14 12 5 3 9 15 2 8 4 6 11 13 
7 2 9 16 4 14 5 11 13 3 12 6 10 15 8 1 
7 2 9 16 6 12 3 13 11 5 14 4 10 15 8 1 
7 2 9 16 11 14 5 4 6 3 12 13 10 15 8 1 
7 2 9 16 12 13 6 3 14 11 4 5 1 8 15 10 
7 2 9 16 13 12 3 6 4 5 14 11 10 15 8 1 
7 2 9 16 14 11 4 5 12 13 6 3 1 8 15 10 
7 2 11 14 1 15 6 12 16 4 9 5 10 13 8 3 
7 2 11 14 4 16 9 5 13 1 8 12 10 15 6 3 
7 2 11 14 5 16 9 4 12 1 8 13 10 15 6 3 
7 2 11 14 6 15 10 3 12 1 8 13 9 16 5 4 
7 2 11 14 9 16 5 4 6 3 10 15 12 13 8 1 
7 2 11 14 12 8 1 13 5 9 16 4 10 15 6 3 
7 2 11 14 12 13 8 1 6 3 10 15 9 16 5 4 
7 2 11 14 12 15 6 1 5 4 9 16 10 13 8 3 
7 2 11 14 13 8 1 12 4 9 16 5 10 15 6 3 
7 2 11 14 13 12 1 8 10 15 6 3 4 5 16 9 
7 2 11 14 16 9 4 5 10 15 6 3 1 8 13 12 
7 2 12 13 1 14 8 11 16 3 9 6 10 15 5 4 
7 2 12 13 6 9 3 16 11 8 14 1 10 15 5 4 
7 2 12 13 9 16 6 3 14 11 1 8 4 5 15 10 
7 2 12 13 11 14 8 1 6 3 9 16 10 15 5 4 
7 2 12 13 14 11 1 8 9 16 6 3 4 5 15 10 
7 2 12 13 16 9 3 6 1 8 14 11 10 15 5 4 
7 2 13 12 9 16 3 6 4 5 10 15 14 11 8 1 
7 2 13 12 11 14 1 8 10 15 4 5 6 3 16 9 
7 2 13 12 14 11 8 1 4 5 10 15 9 16 3 6 
7 2 13 12 16 9 6 3 10 15 4 5 1 8 11 14 
7 2 14 11 1 12 8 13 16 5 9 4 10 15 3 6 
7 2 14 11 4 9 5 16 13 8 12 1 10 15 3 6 
7 2 14 11 9 16 4 5 12 13 1 8 6 3 15 10 
7 2 14 11 12 13 1 8 9 16 4 5 6 3 15 10 
7 2 14 11 13 12 8 1 4 5 9 16 10 15 3 6 
7 2 14 11 16 9 5 4 1 8 12 13 10 15 3 6 
7 2 15 10 1 13 4 16 14 8 9 3 12 11 6 5 
7 2 15 10 1 16 9 8 14 3 6 11 12 13 4 5 
7 2 15 10 4 13 12 5 14 3 6 11 9 16 1 8 
7 2 15 10 9 8 1 16 6 11 14 3 12 13 4 5 
7 2 15 10 12 5 4 13 6 11 14 3 9 16 1 8 
7 2 15 10 14 13 4 3 1 8 9 16 12 11 6 5 
7 2 16 9 3 12 6 13 10 5 11 8 14 15 1 4 
7 2 16 9 6 15 1 12 11 14 4 5 10 3 13 8 
7 2 16 9 10 11 5 8 3 6 12 13 14 15 1 4 
7 2 16 9 11 14 4 5 10 15 1 8 6 3 13 12 
7 2 16 9 12 13 3 6 1 8 10 15 14 11 5 4 
7 2 16 9 12 15 1 6 5 14 4 11 10 3 13 8 
7 2 16 9 13 12 6 3 10 15 1 8 4 5 11 14 
7 2 16 9 14 11 5 4 1 8 10 15 12 13 3 6 
7 3 10 14 2 12 5 15 16 6 11 1 9 13 8 4 
7 3 10 14 9 12 5 8 16 13 4 1 2 6 15 11 
7 3 10 14 16 12 5 1 2 6 11 15 9 13 8 4 
7 3 10 14 16 12 5 1 9 13 4 8 2 6 15 11 
7 4 9 14 1 13 8 12 16 2 11 5 10 15 6 3 
7 4 9 14 5 11 2 16 10 6 15 3 12 13 8 1 
7 4 9 14 10 13 8 3 6 1 12 15 11 16 5 2 
7 4 9 14 10 13 8 3 16 11 2 5 1 6 15 12 
7 4 9 14 10 15 6 3 5 2 11 16 12 13 8 1 
7 4 9 14 12 13 8 1 5 2 11 16 10 15 6 3 
7 4 9 14 13 10 3 8 2 5 16 11 12 15 6 1 
7 4 9 14 13 10 3 8 12 15 6 1 2 5 16 11 
7 4 10 13 9 14 8 3 6 1 11 16 12 15 5 2 
7 4 10 13 9 14 8 3 16 11 1 6 2 5 15 12 
7 4 10 13 14 9 3 8 1 6 16 11 12 15 5 2 
7 4 10 13 14 9 3 8 11 16 6 1 2 5 15 12 
7 4 13 10 2 9 8 15 14 5 12 3 11 16 1 6 
7 4 13 10 2 14 3 15 9 5 12 8 16 11 6 1 
7 4 13 10 2 16 1 15 11 9 8 6 14 5 12 3 
7 4 13 10 6 14 11 3 9 1 8 16 12 15 2 5 
7 4 13 10 9 11 8 6 16 14 1 3 2 5 12 15 
7 4 13 10 9 14 3 8 2 5 12 15 16 11 6 1 
7 4 13 10 9 14 3 8 12 15 2 5 6 1 16 11 
7 4 13 10 11 9 6 8 14 16 3 1 2 5 12 15 
7 4 13 10 11 16 1 6 2 9 8 15 14 5 12 3 
7 4 13 10 12 9 8 5 14 15 2 3 1 6 11 16 
7 4 13 10 12 14 3 5 9 15 2 8 6 1 16 11 
7 4 13 10 14 6 3 11 1 9 16 8 12 15 2 5 
7 4 13 10 14 9 8 3 2 5 12 15 11 16 1 6 
7 4 13 10 14 9 8 3 12 15 2 5 1 6 11 16 
7 4 14 9 2 13 3 16 15 12 6 1 10 5 11 8 
7 4 14 9 5 16 2 11 12 13 3 6 10 1 15 8 
7 4 14 9 10 5 11 8 15 12 6 1 2 13 3 16 
7 4 14 9 10 13 3 8 1 6 12 15 16 11 5 2 
7 4 14 9 10 13 3 8 11 16 2 5 6 1 15 12 
7 4 14 9 11 16 2 5 6 13 3 12 10 1 15 8 
7 4 14 9 13 10 8 3 2 5 11 16 12 15 1 6 
7 4 14 9 13 10 8 3 12 15 1 6 2 5 11 16 
7 4 14 9 15 6 12 1 10 11 5 8 2 13 3 16 
7 4 14 9 16 13 3 2 1 12 6 15 10 5 11 8 
7 5 10 12 4 11 6 13 9 2 15 8 14 16 3 1 
7 5 10 12 9 11 6 8 4 2 15 13 14 16 3 1 
7 5 10 12 9 11 6 8 16 14 3 1 2 4 15 13 
7 5 10 12 16 11 6 1 9 14 3 8 2 4 15 13 
7 5 12 10 2 16 1 15 11 9 8 6 14 4 13 3 
7 5 12 10 4 16 13 1 14 2 3 15 9 11 6 8 
7 5 12 10 9 11 8 6 4 2 13 15 14 16 1 3 
7 5 12 10 9 11 8 6 16 14 1 3 2 4 13 15 
7 5 12 10 11 4 13 6 14 9 8 3 2 16 1 15 
7 5 12 10 11 9 6 8 2 4 15 13 14 16 1 3 
7 5 12 10 11 9 6 8 14 16 3 1 2 4 13 15 
7 5 12 10 11 16 1 6 2 9 8 15 14 4 13 3 
7 5 12 10 14 4 13 3 11 9 8 6 2 16 1 15 
7 5 12 10 16 4 1 13 2 14 15 3 9 11 6 8 
7 6 9 12 4 14 1 15 13 11 8 2 10 3 16 5 
7 6 9 12 10 11 8 5 4 1 14 15 13 16 3 2 
7 6 9 12 10 11 8 5 16 13 2 3 1 4 15 14 
7 6 9 12 11 10 5 8 2 3 16 13 14 15 4 1 
7 6 9 12 11 10 5 8 14 15 4 1 2 3 16 13 
7 6 9 12 15 14 1 4 2 11 8 13 10 3 16 5 
7 6 10 11 9 12 8 5 4 1 13 16 14 15 3 2 
7 6 10 11 9 12 8 5 16 13 1 4 2 3 15 14 
7 6 10 11 12 9 5 8 1 4 16 13 14 15 3 2 
7 6 10 11 12 9 5 8 13 16 4 1 2 3 15 14 
7 6 11 10 1 9 8 16 14 4 13 3 12 15 2 5 
7 6 11 10 2 9 8 15 12 3 14 5 13 16 1 4 
7 6 11 10 2 12 5 15 9 3 14 8 16 13 4 1 
7 6 11 10 2 15 14 3 16 1 4 13 9 12 5 8 
7 6 11 10 9 12 5 8 2 3 14 15 16 13 4 1 
7 6 11 10 9 12 5 8 14 15 2 3 4 1 16 13 
7 6 11 10 12 9 8 5 2 3 14 15 13 16 1 4 
7 6 11 10 12 9 8 5 14 15 2 3 1 4 13 16 
7 6 11 10 14 3 2 15 4 13 16 1 9 12 5 8 
7 6 11 10 14 9 8 3 1 4 13 16 12 15 2 5 
7 6 11 10 14 9 8 3 12 15 2 5 1 4 13 16 
7 6 11 10 14 12 5 3 9 15 2 8 4 1 16 13 
7 6 12 9 1 14 4 15 16 11 5 2 10 3 13 8 
7 6 12 9 2 15 1 16 11 10 8 5 14 3 13 4 
7 6 12 9 10 11 5 8 1 4 14 15 16 13 3 2 
7 6 12 9 10 11 5 8 13 16 2 3 4 1 15 14 
7 6 12 9 11 10 8 5 2 3 13 16 14 15 1 4 
7 6 12 9 11 10 8 5 14 15 1 4 2 3 13 16 
7 6 12 9 14 3 13 4 11 10 8 5 2 15 1 16 
7 6 12 9 15 14 4 1 2 11 5 16 10 3 13 8 
7 9 2 16 4 14 5 11 13 3 12 6 10 8 15 1 
7 9 2 16 6 12 3 13 11 5 14 4 10 8 15 1 
7 9 2 16 11 14 5 4 6 3 12 13 10 8 15 1 
7 9 2 16 12 6 13 3 14 4 11 5 1 15 8 10 
7 9 2 16 13 12 3 6 4 5 14 11 10 8 15 1 
7 9 2 16 14 4 11 5 12 6 13 3 1 15 8 10 
7 9 4 14 2 16 5 11 13 3 10 8 12 6 15 1 
7 9 4 14 5 11 2 16 10 6 15 3 12 8 13 1 
7 9 4 14 5 11 2 16 12 8 13 1 10 6 15 3 
7 9 4 14 6 12 1 15 10 8 13 3 11 5 16 2 
7 9 4 14 10 15 6 3 5 2 11 16 12 8 13 1 
7 9 4 14 12 6 15 1 13 3 10 8 2 16 5 11 
7 9 4 14 16 2 11 5 10 8 13 3 1 15 6 12 
7 9 4 14 16 11 2 5 1 8 13 12 10 6 15 3 
7 9 6 12 2 8 11 13 15 1 14 4 10 16 3 5 
7 9 6 12 2 16 3 13 11 5 10 8 14 4 15 1 
7 9 6 12 4 14 1 15 10 8 11 5 13 3 16 2 
7 9 6 12 13 8 11 2 4 1 14 15 10 16 3 5 
7 9 6 12 14 4 15 1 11 5 10 8 2 16 3 13 
7 9 6 12 16 2 13 3 10 8 11 5 1 15 4 14 
7 9 12 6 1 14 15 4 16 3 2 13 10 8 5 11 
7 9 12 6 2 16 13 3 14 4 1 15 11 5 8 10 
7 9 12 6 4 14 15 1 13 3 2 16 10 8 5 11 
7 9 12 6 13 2 3 16 4 15 14 1 10 8 5 11 
7 9 12 6 14 4 1 15 2 16 13 3 11 5 8 10 
7 9 12 6 16 2 3 13 1 15 14 4 10 8 5 11 
7 9 14 4 1 12 15 6 16 5 2 11 10 8 3 13 
7 9 14 4 2 16 11 5 12 6 1 15 13 3 8 10 
7 9 14 4 6 12 15 1 11 5 2 16 10 8 3 13 
7 9 14 4 11 2 5 16 6 15 12 1 10 8 3 13 
7 9 14 4 12 6 1 15 2 16 11 5 13 3 8 10 
7 9 14 4 16 2 5 11 1 15 12 6 10 8 3 13 
7 9 16 2 3 12 13 6 10 5 4 15 14 8 1 11 
7 9 16 2 4 11 14 5 13 8 1 12 10 6 3 15 
7 9 16 2 4 14 11 5 10 8 1 15 13 3 6 12 
7 9 16 2 5 11 14 4 10 6 3 15 12 8 1 13 
7 9 16 2 5 11 14 4 12 8 1 13 10 6 3 15 
7 9 16 2 6 12 13 3 10 8 1 15 11 5 4 14 
7 9 16 2 10 3 6 15 5 14 11 4 12 8 1 13 
7 9 16 2 10 4 5 15 3 13 12 6 14 8 1 11 
7 9 16 2 12 6 3 13 1 15 10 8 14 4 5 11 
7 9 16 2 14 4 5 11 1 15 10 8 12 6 3 13 
7 10 1 16 4 13 6 11 14 3 12 5 9 8 15 2 
7 10 1 16 6 11 4 13 12 5 14 3 9 8 15 2 
7 10 1 16 11 5 12 6 14 4 13 3 2 15 8 9 
7 10 1 16 11 6 13 4 14 3 12 5 2 15 8 9 
7 10 1 16 13 4 11 6 12 5 14 3 2 15 8 9 
7 10 1 16 14 5 12 3 11 4 13 6 2 15 8 9 
7 10 3 14 2 11 6 15 16 5 12 1 9 8 13 4 
7 10 3 14 9 4 13 8 16 5 12 1 2 15 6 11 
7 10 3 14 16 4 13 1 9 5 12 8 2 15 6 11 
7 10 3 14 16 11 6 1 2 5 12 15 9 8 13 4 
7 10 4 13 1 16 6 11 14 3 9 8 12 5 15 2 
7 10 4 13 6 11 1 16 9 8 14 3 12 5 15 2 
7 10 4 13 11 6 16 1 14 3 9 8 2 15 5 12 
7 10 4 13 16 1 11 6 9 8 14 3 2 15 5 12 
7 10 5 12 4 15 2 13 9 6 11 8 14 3 16 1 
7 10 5 12 9 3 14 8 16 6 11 1 2 15 4 13 
7 10 5 12 9 15 2 8 4 6 11 13 14 3 16 1 
7 10 5 12 16 3 14 1 9 6 11 8 2 15 4 13 
7 10 6 11 1 16 4 13 12 5 9 8 14 3 15 2 
7 10 6 11 4 13 1 16 9 8 12 5 14 3 15 2 
7 10 6 11 13 4 16 1 12 5 9 8 2 15 3 14 
7 10 6 11 16 1 13 4 9 8 12 5 2 15 3 14 
7 10 11 6 1 16 13 4 14 3 2 15 12 5 8 9 
7 10 11 6 4 13 16 1 14 3 2 15 9 8 5 12 
7 10 11 6 13 4 1 16 2 15 14 3 12 5 8 9 
7 10 11 6 16 1 4 13 2 15 14 3 9 8 5 12 
7 10 13 4 1 16 11 6 12 5 2 15 14 3 8 9 
7 10 13 4 6 11 16 1 12 5 2 15 9 8 3 14 
7 10 13 4 11 6 1 16 2 15 12 5 14 3 8 9 
7 10 13 4 16 1 6 11 2 15 12 5 9 8 3 14 
7 10 15 2 1 8 9 16 14 11 6 3 12 5 4 13 
7 10 15 2 4 5 12 13 14 11 6 3 9 8 1 16 
7 10 15 2 14 5 4 11 1 16 9 8 12 3 6 13 
7 10 15 2 14 5 12 3 4 11 6 13 9 8 1 16 
7 10 15 2 14 8 9 3 1 11 6 16 12 5 4 13 
7 10 16 1 4 13 11 6 9 8 2 15 14 3 5 12 
7 10 16 1 6 11 13 4 9 8 2 15 12 5 3 14 
7 10 16 1 11 6 4 13 2 15 9 8 14 3 5 12 
7 10 16 1 13 4 6 11 2 15 9 8 12 5 3 14 
7 11 2 14 4 16 9 5 13 1 8 12 10 6 15 3 
7 11 2 14 5 9 4 16 12 6 15 1 10 8 13 3 
7 11 2 14 5 16 9 4 12 1 8 13 10 6 15 3 
7 11 2 14 6 10 3 15 9 5 16 4 12 8 13 1 
7 11 2 14 6 10 3 15 12 8 13 1 9 5 16 4 
7 11 2 14 10 6 15 3 13 1 12 8 4 16 5 9 
7 11 2 14 10 6 15 3 16 4 9 5 1 13 8 12 
7 11 2 14 12 8 1 13 5 9 16 4 10 6 15 3 
7 11 2 14 12 8 1 13 6 10 15 3 9 5 16 4 
7 11 2 14 13 8 1 12 4 9 16 5 10 6 15 3 
7 11 2 14 16 9 4 5 1 6 15 12 10 8 13 3 
7 11 6 10 1 13 4 16 14 8 9 3 12 2 15 5 
7 11 6 10 2 14 3 15 9 5 12 8 16 4 13 1 
7 11 6 10 2 14 3 15 12 8 9 5 13 1 16 4 
7 11 6 10 4 16 13 1 14 2 3 15 9 5 12 8 
7 11 6 10 9 2 15 8 14 5 12 3 4 16 1 13 
7 11 6 10 9 14 3 8 2 5 12 15 16 4 13 1 
7 11 6 10 12 2 15 5 14 8 9 3 1 13 4 16 
7 11 6 10 12 14 3 5 2 8 9 15 13 1 16 4 
7 11 6 10 14 2 15 3 9 5 12 8 4 16 1 13 
7 11 6 10 14 2 15 3 12 8 9 5 1 13 4 16 
7 11 6 10 14 13 4 3 1 8 9 16 12 2 15 5 
7 11 6 10 16 4 1 13 2 14 15 3 9 5 12 8 
7 11 10 6 2 14 15 3 13 1 4 16 12 8 5 9 
7 11 10 6 2 14 15 3 16 4 1 13 9 5 8 12 
7 11 10 6 14 2 3 15 1 13 16 4 12 8 5 9 
7 11 10 6 14 2 3 15 4 16 13 1 9 5 8 12 
7 11 14 2 1 8 13 12 16 9 4 5 10 6 3 15 
7 11 14 2 1 13 12 8 10 4 5 15 16 6 3 9 
7 11 14 2 4 9 16 5 13 6 3 12 10 8 1 15 
7 11 14 2 5 4 9 16 12 13 8 1 10 6 3 15 
7 11 14 2 5 9 16 4 12 6 3 13 10 8 1 15 
7 11 14 2 6 10 15 3 9 5 4 16 12 8 1 13 
7 11 14 2 6 10 15 3 12 8 1 13 9 5 4 16 
7 11 14 2 10 5 4 15 1 12 13 8 16 6 3 9 
7 11 14 2 10 6 3 15 1 13 12 8 16 4 5 9 
7 11 14 2 10 6 3 15 4 16 9 5 13 1 8 12 
7 11 14 2 12 8 13 1 5 9 4 16 10 6 3 15 
7 11 14 2 12 8 13 1 6 10 3 15 9 5 4 16 
7 11 14 2 16 4 9 5 1 13 8 12 10 6 3 15 
7 12 1 14 2 13 8 11 16 3 10 5 9 6 15 4 
7 12 1 14 6 9 4 15 10 5 16 3 11 8 13 2 
7 12 1 14 9 6 15 4 16 3 10 5 2 13 8 11 
7 12 1 14 13 2 11 8 10 5 16 3 4 15 6 9 
7 12 2 13 1 14 8 11 16 3 9 6 10 5 15 4 
7 12 2 13 6 9 3 16 11 8 14 1 10 5 15 4 
7 12 2 13 9 6 16 3 14 1 11 8 4 15 5 10 
7 12 2 13 11 14 8 1 6 3 9 16 10 5 15 4 
7 12 2 13 14 1 11 8 9 6 16 3 4 15 5 10 
7 12 2 13 16 9 3 6 1 8 14 11 10 5 15 4 
7 12 5 10 2 8 9 15 11 1 16 6 14 13 4 3 
7 12 5 10 2 15 4 13 11 6 9 8 14 1 16 3 
7 12 5 10 2 15 14 3 16 1 4 13 9 6 11 8 
7 12 5 10 4 13 2 15 9 8 11 6 14 1 16 3 
7 12 5 10 11 8 9 6 2 1 16 15 14 13 4 3 
7 12 5 10 11 8 9 6 14 13 4 3 2 1 16 15 
7 12 5 10 14 3 2 15 4 13 16 1 9 6 11 8 
7 12 5 10 14 3 16 1 11 6 9 8 2 13 4 15 
7 12 5 10 14 8 9 3 11 13 4 6 2 1 16 15 
7 12 5 10 16 1 14 3 9 8 11 6 2 13 4 15 
7 12 6 9 1 14 4 15 10 5 11 8 16 3 13 2 
7 12 6 9 2 5 11 16 15 4 14 1 10 13 3 8 
7 12 6 9 2 13 3 16 11 8 10 5 14 1 15 4 
7 12 6 9 11 8 10 5 2 1 15 16 14 13 3 4 
7 12 6 9 11 8 10 5 14 13 3 4 2 1 15 16 
7 12 6 9 13 2 16 3 10 5 11 8 4 15 1 14 
7 12 6 9 14 1 15 4 11 8 10 5 2 13 3 16 
7 12 6 9 16 5 11 2 1 4 14 15 10 13 3 8 
7 12 9 6 1 14 15 4 16 3 2 13 10 5 8 11 
7 12 9 6 2 13 16 3 14 1 4 15 11 8 5 10 
7 12 9 6 4 14 15 1 13 3 2 16 10 5 8 11 
7 12 9 6 13 2 3 16 4 15 14 1 10 5 8 11 
7 12 9 6 14 1 4 15 2 13 16 3 11 8 5 10 
7 12 9 6 16 2 3 13 1 15 14 4 10 5 8 11 
7 12 13 2 1 14 11 8 10 5 4 15 16 3 6 9 
7 12 13 2 6 9 16 3 10 5 4 15 11 8 1 14 
7 12 13 2 9 6 3 16 4 15 10 5 14 1 8 11 
7 12 13 2 14 1 8 11 4 15 10 5 9 6 3 16 
7 12 14 1 2 13 11 8 9 6 4 15 16 3 5 10 
7 12 14 1 4 9 15 6 13 8 2 11 10 5 3 16 
7 12 14 1 6 9 15 4 11 8 2 13 10 5 3 16 
7 12 14 1 9 6 4 15 2 13 11 8 16 3 5 10 
7 12 14 1 11 2 8 13 6 15 9 4 10 5 3 16 
7 12 14 1 13 2 8 11 4 15 9 6 10 5 3 16 
7 13 2 12 4 10 5 15 9 3 16 6 14 8 11 1 
7 13 2 12 4 10 5 15 14 8 11 1 9 3 16 6 
7 13 2 12 10 4 15 5 11 1 14 8 6 16 3 9 
7 13 2 12 10 4 15 5 16 6 9 3 1 11 8 14 
7 13 4 10 1 16 9 8 14 3 6 11 12 2 15 5 
7 13 4 10 2 8 9 15 11 1 16 6 14 12 5 3 
7 13 4 10 2 12 5 15 9 3 14 8 16 6 11 1 
7 13 4 10 2 12 5 15 14 8 9 3 11 1 16 6 
7 13 4 10 9 2 15 8 12 3 14 5 6 16 1 11 
7 13 4 10 9 8 1 16 6 11 14 3 12 2 15 5 
7 13 4 10 9 12 5 8 2 3 14 15 16 6 11 1 
7 13 4 10 11 8 9 6 2 1 16 15 14 12 5 3 
7 13 4 10 12 2 15 5 9 3 14 8 6 16 1 11 
7 13 4 10 12 2 15 5 14 8 9 3 1 11 6 16 
7 13 4 10 14 2 15 3 12 8 9 5 1 11 6 16 
7 13 4 10 14 3 16 1 11 6 9 8 2 12 5 15 
7 13 4 10 14 12 5 3 2 8 9 15 11 1 16 6 
7 13 4 10 16 1 14 3 9 8 11 6 2 12 5 15 
7 13 10 4 2 12 15 5 11 1 6 16 14 8 3 9 
7 13 10 4 2 12 15 5 16 6 1 11 9 3 8 14 
7 13 10 4 12 2 5 15 1 11 16 6 14 8 3 9 
7 13 10 4 12 2 5 15 6 16 11 1 9 3 8 14 
7 13 12 2 4 10 15 5 9 3 6 16 14 8 1 11 
7 13 12 2 4 10 15 5 14 8 1 11 9 3 6 16 
7 13 12 2 10 4 5 15 1 11 14 8 16 6 3 9 
7 13 12 2 10 4 5 15 6 16 9 3 11 1 8 14 
7 14 1 12 2 11 8 13 16 5 10 3 9 4 15 6 
7 14 1 12 2 13 8 11 15 4 9 6 10 3 16 5 
7 14 1 12 4 6 9 15 13 3 16 2 10 11 8 5 
7 14 1 12 4 9 6 15 10 3 16 5 13 8 11 2 
7 14 1 12 6 9 4 15 11 8 13 2 10 3 16 5 
7 14 1 12 9 4 15 6 16 5 10 3 2 11 8 13 
7 14 1 12 10 5 16 3 15 4 9 6 2 11 8 13 
7 14 1 12 10 8 11 5 15 9 6 4 2 3 16 13 
7 14 1 12 11 2 13 8 10 3 16 5 6 15 4 9 
7 14 1 12 11 13 8 2 6 4 9 15 10 3 16 5 
7 14 1 12 15 6 9 4 2 3 16 13 10 11 8 5 
7 14 1 12 15 6 9 4 10 11 8 5 2 3 16 13 
7 14 1 12 15 9 4 6 2 8 13 11 10 3 16 5 
7 14 2 11 1 12 8 13 16 5 9 4 10 3 15 6 
7 14 2 11 4 9 5 16 13 8 12 1 10 3 15 6 
7 14 2 11 9 4 16 5 12 1 13 8 6 15 3 10 
7 14 2 11 12 1 13 8 9 4 16 5 6 15 3 10 
7 14 2 11 13 12 8 1 4 5 9 16 10 3 15 6 
7 14 2 11 16 9 5 4 1 8 12 13 10 3 15 6 
7 14 4 9 1 6 12 15 16 3 13 2 10 11 5 8 
7 14 4 9 1 12 6 15 10 3 13 8 16 5 11 2 
7 14 4 9 2 11 5 16 13 8 10 3 12 1 15 6 
7 14 4 9 6 3 13 12 11 2 16 5 10 15 1 8 
7 14 4 9 10 5 11 8 15 12 6 1 2 3 13 16 
7 14 4 9 11 2 16 5 10 3 13 8 6 15 1 12 
7 14 4 9 12 1 15 6 13 8 10 3 2 11 5 16 
7 14 4 9 12 3 13 6 5 2 16 11 10 15 1 8 
7 14 4 9 15 6 12 1 2 3 13 16 10 11 5 8 
7 14 4 9 15 6 12 1 10 11 5 8 2 3 13 16 
7 14 9 4 1 12 15 6 16 5 2 11 10 3 8 13 
7 14 9 4 2 11 16 5 12 1 6 15 13 8 3 10 
7 14 9 4 6 12 15 1 11 5 2 16 10 3 8 13 
7 14 9 4 11 2 5 16 6 15 12 1 10 3 8 13 
7 14 9 4 12 1 6 15 2 11 16 5 13 8 3 10 
7 14 9 4 16 2 5 11 1 15 12 6 10 3 8 13 
7 14 11 2 1 8 13 12 16 9 4 5 10 3 6 15 
7 14 11 2 1 12 13 8 10 3 6 15 16 5 4 9 
7 14 11 2 1 13 12 8 10 4 5 15 16 3 6 9 
7 14 11 2 4 9 16 5 10 3 6 15 13 8 1 12 
7 14 11 2 5 4 9 16 12 13 8 1 10 3 6 15 
7 14 11 2 6 3 10 15 12 13 8 1 9 4 5 16 
7 14 11 2 9 4 5 16 6 15 10 3 12 1 8 13 
7 14 11 2 10 5 4 15 1 12 13 8 16 3 6 9 
7 14 11 2 12 1 8 13 6 15 10 3 9 4 5 16 
7 14 11 2 12 3 6 13 5 16 9 4 10 1 8 15 
7 14 11 2 12 8 13 1 5 9 4 16 10 3 6 15 
7 14 11 2 13 3 6 12 4 16 9 5 10 1 8 15 
7 14 11 2 16 4 9 5 1 13 8 12 10 3 6 15 
7 14 12 1 2 11 13 8 9 4 6 15 16 5 3 10 
7 14 12 1 4 9 15 6 13 8 2 11 10 3 5 16 
7 14 12 1 6 9 15 4 11 8 2 13 10 3 5 16 
7 14 12 1 9 4 6 15 2 11 13 8 16 5 3 10 
7 14 12 1 11 2 8 13 6 15 9 4 10 3 5 16 
7 14 12 1 13 2 8 11 4 15 9 6 10 3 5 16 
7 15 2 10 1 9 8 16 14 4 13 3 12 6 11 5 
7 15 2 10 6 14 11 3 9 1 8 16 12 4 13 5 
7 15 2 10 6 14 11 3 12 4 5 13 9 1 16 8 
7 15 2 10 14 6 3 11 1 9 16 8 12 4 13 5 
7 15 2 10 14 6 3 11 4 12 13 5 9 1 16 8 
7 15 2 10 14 9 8 3 1 4 13 16 12 6 11 5 
7 15 10 2 1 6 11 16 14 9 8 3 12 4 5 13 
7 15 10 2 1 9 16 8 14 4 5 11 12 6 3 13 
7 15 10 2 4 6 11 13 14 12 5 3 9 1 8 16 
7 15 10 2 14 6 11 3 1 9 8 16 12 4 5 13 
7 15 10 2 14 6 11 3 4 12 5 13 9 1 8 16 
7 16 1 10 2 9 8 15 12 3 14 5 13 6 11 4 
7 16 1 10 2 9 8 15 14 5 12 3 11 4 13 6 
7 16 1 10 4 13 12 5 14 3 6 11 9 2 15 8 
7 16 1 10 9 2 15 8 12 3 14 5 6 13 4 11 
7 16 1 10 9 2 15 8 14 5 12 3 4 11 6 13 
7 16 1 10 9 11 8 6 4 2 13 15 14 5 12 3 
7 16 1 10 11 4 13 6 14 9 8 3 2 5 12 15 
7 16 1 10 11 9 6 8 2 4 15 13 14 5 12 3 
7 16 1 10 12 2 15 5 9 3 14 8 6 13 4 11 
7 16 1 10 12 5 4 13 6 11 14 3 9 2 15 8 
7 16 1 10 12 9 8 5 2 3 14 15 13 6 11 4 
7 16 1 10 14 2 15 3 9 5 12 8 4 11 6 13 
7 16 1 10 14 4 13 3 11 9 8 6 2 5 12 15 
7 16 1 10 14 9 8 3 2 5 12 15 11 4 13 6 
7 16 2 9 1 10 8 15 12 3 13 6 14 5 11 4 
7 16 2 9 1 10 8 15 14 5 11 4 12 3 13 6 
7 16 2 9 3 12 6 13 10 5 11 8 14 1 15 4 
7 16 2 9 5 4 14 11 12 1 15 6 10 13 3 8 
7 16 2 9 10 1 15 8 11 4 14 5 6 13 3 12 
7 16 2 9 10 1 15 8 13 6 12 3 4 11 5 14 
7 16 2 9 10 11 5 8 3 6 12 13 14 1 15 4 
7 16 2 9 11 4 14 5 6 1 15 12 10 13 3 8 
7 16 9 2 1 10 15 8 12 3 6 13 14 5 4 11 
7 16 9 2 1 10 15 8 14 5 4 11 12 3 6 13 
7 16 9 2 3 12 13 6 10 5 4 15 14 1 8 11 
7 16 9 2 5 11 14 4 10 6 3 15 12 1 8 13 
7 16 9 2 10 1 8 15 4 11 14 5 13 6 3 12 
7 16 9 2 10 1 8 15 6 13 12 3 11 4 5 14 
7 16 9 2 10 3 6 15 5 14 11 4 12 1 8 13 
7 16 9 2 10 4 5 15 3 13 12 6 14 1 8 11 
7 16 9 2 12 1 8 13 5 14 11 4 10 3 6 15 
7 16 9 2 13 1 8 12 4 14 11 5 10 3 6 15 
7 16 10 1 2 9 15 8 11 4 6 13 14 5 3 12 
7 16 10 1 2 9 15 8 13 6 4 11 12 3 5 14 
7 16 10 1 9 2 8 15 4 11 13 6 14 5 3 12 
7 16 10 1 9 2 8 15 6 13 11 4 12 3 5 14 
8 1 10 15 3 13 6 12 14 4 11 5 9 16 7 2 
8 1 10 15 5 11 4 14 12 6 13 3 9 16 7 2 
8 1 10 15 11 14 5 4 13 12 3 6 2 7 16 9 
8 1 10 15 12 13 6 3 5 4 11 14 9 16 7 2 
8 1 10 15 13 12 3 6 11 14 5 4 2 7 16 9 
8 1 10 15 14 11 4 5 3 6 13 12 9 16 7 2 
8 1 11 14 2 13 7 12 15 4 10 5 9 16 6 3 
8 1 11 14 5 10 4 15 12 7 13 2 9 16 6 3 
8 1 11 14 10 15 5 4 13 12 2 7 3 6 16 9 
8 1 11 14 12 13 7 2 5 4 10 15 9 16 6 3 
8 1 11 14 13 12 2 7 10 15 5 4 3 6 16 9 
8 1 11 14 15 10 4 5 2 7 13 12 9 16 6 3 
8 1 12 13 3 15 10 6 14 2 7 11 9 16 5 4 
8 1 12 13 5 16 9 4 11 2 7 14 10 15 6 3 
8 1 12 13 6 10 3 15 9 7 14 4 11 16 5 2 
8 1 12 13 6 15 10 3 11 2 7 14 9 16 5 4 
8 1 12 13 9 14 7 4 6 3 10 15 11 16 5 2 
8 1 12 13 10 15 6 3 5 4 9 16 11 14 7 2 
8 1 12 13 11 7 2 14 6 10 15 3 9 16 5 4 
8 1 12 13 11 14 7 2 5 4 9 16 10 15 6 3 
8 1 12 13 14 7 2 11 3 10 15 6 9 16 5 4 
8 1 12 13 14 11 2 7 9 16 5 4 3 6 15 10 
8 1 12 13 15 10 3 6 9 16 5 4 2 7 14 11 
8 1 13 12 2 11 7 14 15 6 10 3 9 16 4 5 
8 1 13 12 3 10 6 15 14 7 11 2 9 16 4 5 
8 1 13 12 10 15 3 6 11 14 2 7 5 4 16 9 
8 1 13 12 11 14 2 7 10 15 3 6 5 4 16 9 
8 1 13 12 14 11 7 2 3 6 10 15 9 16 4 5 
8 1 13 12 15 10 6 3 2 7 11 14 9 16 4 5 
8 1 14 11 10 15 4 5 3 6 9 16 13 12 7 2 
8 1 14 11 12 13 2 7 9 16 3 6 5 4 15 10 
8 1 14 11 13 12 7 2 3 6 9 16 10 15 4 5 
8 1 14 11 15 10 5 4 9 16 3 6 2 7 12 13 
8 1 15 10 4 11 5 14 9 6 12 7 13 16 2 3 
8 1 15 10 5 16 2 11 12 13 3 6 9 4 14 7 
8 1 15 10 9 12 6 7 4 5 11 14 13 16 2 3 
8 1 15 10 11 14 4 5 2 7 9 16 13 12 6 3 
8 1 15 10 11 16 2 5 6 13 3 12 9 4 14 7 
8 1 15 10 12 13 3 6 9 16 2 7 5 4 14 11 
8 1 15 10 13 12 6 3 2 7 9 16 11 14 4 5 
8 1 15 10 14 11 5 4 9 16 2 7 3 6 12 13 
8 1 16 9 2 12 5 15 11 7 10 6 13 14 3 4 
8 1 16 9 2 15 10 7 13 4 5 12 11 14 3 6 
8 1 16 9 3 14 11 6 13 4 5 12 10 15 2 7 
8 1 16 9 10 7 2 15 5 12 13 4 11 14 3 6 
8 1 16 9 11 6 3 14 5 12 13 4 10 15 2 7 
8 1 16 9 11 12 5 6 2 7 10 15 13 14 3 4 
8 2 9 15 11 12 5 6 14 13 4 3 1 7 16 10 
8 2 9 15 11 13 6 4 5 3 12 14 10 16 7 1 
8 2 9 15 11 13 6 4 14 12 3 5 1 7 16 10 
8 2 9 15 13 11 4 6 3 5 14 12 10 16 7 1 
8 2 9 15 13 11 4 6 12 14 5 3 1 7 16 10 
8 2 9 15 14 12 5 3 11 13 4 6 1 7 16 10 
8 2 11 13 1 12 7 14 16 5 10 3 9 15 6 4 
8 2 11 13 3 10 5 16 14 7 12 1 9 15 6 4 
8 2 11 13 9 15 6 4 5 3 10 16 12 14 7 1 
8 2 11 13 9 15 6 4 14 12 1 7 3 5 16 10 
8 2 11 13 14 12 7 1 3 5 10 16 9 15 6 4 
8 2 11 13 15 9 4 6 1 7 14 12 10 16 5 3 
8 2 11 13 15 9 4 6 10 16 5 3 1 7 14 12 
8 2 11 13 16 10 5 3 1 7 12 14 9 15 6 4 
8 2 11 13 16 10 5 3 9 15 4 6 1 7 14 12 
8 2 13 11 1 15 4 14 16 10 5 3 9 7 12 6 
8 2 13 11 9 7 12 6 16 10 5 3 1 15 4 14 
8 2 13 11 9 15 4 6 3 5 10 16 14 12 7 1 
8 2 13 11 9 15 4 6 12 14 1 7 5 3 16 10 
8 2 13 11 14 15 4 1 3 10 5 16 9 7 12 6 
8 2 13 11 15 9 6 4 1 7 12 14 10 16 3 5 
8 2 13 11 15 9 6 4 10 16 3 5 1 7 12 14 
8 2 13 11 16 5 10 3 9 12 7 6 1 15 4 14 
8 2 15 9 1 11 6 16 13 7 10 4 12 14 3 5 
8 2 15 9 1 13 4 16 11 7 10 6 14 12 5 3 
8 2 15 9 3 16 1 14 10 11 6 7 13 5 12 4 
8 2 15 9 5 13 12 4 11 3 6 14 10 16 1 7 
8 2 15 9 5 16 1 12 10 13 4 7 11 3 14 6 
8 2 15 9 10 11 6 7 13 16 1 4 3 5 12 14 
8 2 15 9 10 13 4 7 11 16 1 6 5 3 14 12 
8 2 15 9 10 16 1 7 3 11 6 14 13 5 12 4 
8 2 15 9 10 16 1 7 5 13 4 12 11 3 14 6 
8 2 15 9 11 13 4 6 1 7 10 16 14 12 5 3 
8 2 15 9 11 13 4 6 10 16 1 7 5 3 14 12 
8 2 15 9 12 7 10 5 13 14 3 4 1 11 6 16 
8 2 15 9 13 5 4 12 3 11 14 6 10 16 1 7 
8 2 15 9 13 7 10 4 12 14 3 5 1 11 6 16 
8 2 15 9 13 11 6 4 1 7 10 16 12 14 3 5 
8 2 15 9 13 11 6 4 10 16 1 7 3 5 12 14 
8 3 9 14 10 13 7 4 5 2 12 15 11 16 6 1 
8 3 9 14 10 13 7 4 15 12 2 5 1 6 16 11 
8 3 9 14 13 10 4 7 2 5 15 12 11 16 6 1 
8 3 9 14 13 10 4 7 12 15 5 2 1 6 16 11 
8 3 10 13 2 16 11 5 15 1 6 12 9 14 7 4 
8 3 10 13 5 16 11 2 12 1 6 15 9 14 7 4 
8 3 10 13 9 14 7 4 5 2 11 16 12 15 6 1 
8 3 10 13 9 14 7 4 15 12 1 6 2 5 16 11 
8 3 10 13 12 6 1 15 5 11 16 2 9 14 7 4 
8 3 10 13 14 9 4 7 1 6 15 12 11 16 5 2 
8 3 10 13 14 9 4 7 11 16 5 2 1 6 15 12 
8 3 10 13 15 6 1 12 2 11 16 5 9 14 7 4 
8 3 13 10 1 14 4 15 16 11 5 2 9 6 12 7 
8 3 13 10 6 15 1 12 11 14 4 5 9 2 16 7 
8 3 13 10 9 6 12 7 16 11 5 2 1 14 4 15 
8 3 13 10 9 14 4 7 2 5 11 16 15 12 6 1 
8 3 13 10 9 14 4 7 12 15 1 6 5 2 16 11 
8 3 13 10 12 15 1 6 5 14 4 11 9 2 16 7 
8 3 13 10 14 9 7 4 1 6 12 15 11 16 2 5 
8 3 13 10 14 9 7 4 11 16 2 5 1 6 12 15 
8 3 13 10 15 14 4 1 2 11 5 16 9 6 12 7 
8 3 13 10 16 5 11 2 9 12 6 7 1 14 4 15 
8 3 14 9 1 10 7 16 13 6 11 4 12 15 2 5 
8 3 14 9 1 13 4 16 10 6 11 7 15 12 5 2 
8 3 14 9 1 15 2 16 12 10 7 5 13 6 11 4 
8 3 14 9 2 10 7 15 11 5 12 6 13 16 1 4 
8 3 14 9 5 13 12 4 10 2 7 15 11 16 1 6 
8 3 14 9 5 16 1 12 10 13 4 7 11 2 15 6 
8 3 14 9 10 6 11 7 15 13 4 2 1 12 5 16 
8 3 14 9 10 13 4 7 1 6 11 16 15 12 5 2 
8 3 14 9 10 13 4 7 11 16 1 6 5 2 15 12 
8 3 14 9 10 16 1 7 5 13 4 12 11 2 15 6 
8 3 14 9 11 10 7 6 2 5 12 15 13 16 1 4 
8 3 14 9 11 10 7 6 13 16 1 4 2 5 12 15 
8 3 14 9 11 13 4 6 10 16 1 7 5 2 15 12 
8 3 14 9 12 15 2 5 1 10 7 16 13 6 11 4 
8 3 14 9 13 5 4 12 2 10 15 7 11 16 1 6 
8 3 14 9 13 10 7 4 1 6 11 16 12 15 2 5 
8 3 14 9 13 10 7 4 11 16 1 6 2 5 12 15 
8 3 14 9 15 6 11 2 10 13 4 7 1 12 5 16 
8 4 9 13 1 11 6 16 15 5 12 2 10 14 7 3 
8 4 9 13 10 11 6 7 15 14 3 2 1 5 16 12 
8 4 9 13 15 11 6 2 1 5 12 16 10 14 7 3 
8 4 9 13 15 11 6 2 10 14 3 7 1 5 16 12 
8 5 9 12 10 11 7 6 3 2 14 15 13 16 4 1 
8 5 9 12 10 11 7 6 15 14 2 3 1 4 16 13 
8 5 9 12 11 10 6 7 2 3 15 14 13 16 4 1 
8 5 9 12 11 10 6 7 14 15 3 2 1 4 16 13 
8 5 10 11 2 16 13 3 15 1 4 14 9 12 7 6 
8 5 10 11 3 13 2 16 14 12 7 1 9 4 15 6 
8 5 10 11 3 16 13 2 14 1 4 15 9 12 7 6 
8 5 10 11 9 12 7 6 3 2 13 16 14 15 4 1 
8 5 10 11 9 12 7 6 15 14 1 4 2 3 16 13 
8 5 10 11 12 9 6 7 1 4 15 14 13 16 3 2 
8 5 10 11 12 9 6 7 13 16 3 2 1 4 15 14 
8 5 10 11 14 4 1 15 3 13 16 2 9 12 7 6 
8 5 10 11 15 4 1 14 2 13 16 3 9 12 7 6 
8 5 10 11 16 13 2 3 1 12 7 14 9 4 15 6 
8 5 11 10 1 16 2 15 12 9 7 6 13 4 14 3 
8 5 11 10 2 13 3 16 15 12 6 1 9 4 14 7 
8 5 11 10 9 12 6 7 2 3 13 16 15 14 4 1 
8 5 11 10 9 12 6 7 14 15 1 4 3 2 16 13 
8 5 11 10 12 9 7 6 1 4 14 15 13 16 2 3 
8 5 11 10 12 9 7 6 13 16 2 3 1 4 14 15 
8 5 11 10 13 4 14 3 12 9 7 6 1 16 2 15 
8 5 11 10 16 13 3 2 1 12 6 15 9 4 14 7 
8 5 12 9 1 10 7 16 11 4 13 6 14 15 2 3 
8 5 12 9 1 11 6 16 10 4 13 7 15 14 3 2 
8 5 12 9 1 16 13 4 15 2 3 14 10 11 6 7 
8 5 12 9 3 16 1 14 10 11 6 7 13 2 15 4 
8 5 12 9 10 4 13 7 15 11 6 2 1 14 3 16 
8 5 12 9 10 11 6 7 1 4 13 16 15 14 3 2 
8 5 12 9 10 11 6 7 13 16 1 4 3 2 15 14 
8 5 12 9 10 16 1 7 3 11 6 14 13 2 15 4 
8 5 12 9 11 10 7 6 1 4 13 16 14 15 2 3 
8 5 12 9 11 10 7 6 13 16 1 4 2 3 14 15 
8 5 12 9 13 4 1 16 3 14 15 2 10 11 6 7 
8 5 12 9 13 10 7 4 11 16 1 6 2 3 14 15 
8 5 12 9 13 11 6 4 10 16 1 7 3 2 15 14 
8 5 12 9 15 4 13 2 10 11 6 7 1 14 3 16 
8 6 9 11 1 10 7 16 12 3 14 5 13 15 4 2 
8 6 9 11 12 10 7 5 1 3 14 16 13 15 4 2 
8 6 9 11 12 10 7 5 13 15 2 4 1 3 16 14 
8 6 9 11 13 10 7 4 12 15 2 5 1 3 16 14 
8 6 11 9 1 15 2 16 12 10 7 5 13 3 14 4 
8 6 11 9 3 15 14 2 13 1 4 16 10 12 5 7 
8 6 11 9 12 3 14 5 13 10 7 4 1 15 2 16 
8 6 11 9 12 15 2 5 1 10 7 16 13 3 14 4 
8 6 11 9 13 3 14 4 12 10 7 5 1 15 2 16 
8 6 11 9 15 3 2 14 1 13 16 4 10 12 5 7 
8 9 2 15 3 14 5 12 13 4 11 6 10 7 16 1 
8 9 2 15 5 12 3 14 11 6 13 4 10 7 16 1 
8 9 2 15 11 4 13 6 14 5 12 3 1 16 7 10 
8 9 2 15 12 5 14 3 13 4 11 6 1 16 7 10 
8 9 2 15 14 3 12 5 11 6 13 4 1 16 7 10 
8 9 2 15 14 4 13 3 11 5 12 6 1 16 7 10 
8 9 3 14 2 15 5 12 13 4 10 7 11 6 16 1 
8 9 3 14 5 12 2 15 10 7 13 4 11 6 16 1 
8 9 3 14 12 5 15 2 13 4 10 7 1 16 6 11 
8 9 3 14 15 2 12 5 10 7 13 4 1 16 6 11 
8 9 4 13 1 12 5 16 15 6 11 2 10 7 14 3 
8 9 4 13 10 3 14 7 15 6 11 2 1 16 5 12 
8 9 4 13 15 3 14 2 10 6 11 7 1 16 5 12 
8 9 4 13 15 12 5 2 1 6 11 16 10 7 14 3 
8 9 5 12 2 15 3 14 11 6 10 7 13 4 16 1 
8 9 5 12 3 14 2 15 10 7 11 6 13 4 16 1 
8 9 5 12 14 3 15 2 11 6 10 7 1 16 4 13 
8 9 5 12 15 2 14 3 10 7 11 6 1 16 4 13 
8 9 6 11 1 14 3 16 12 7 10 5 13 4 15 2 
8 9 6 11 12 2 15 5 13 7 10 4 1 16 3 14 
8 9 6 11 12 14 3 5 1 7 10 16 13 4 15 2 
8 9 6 11 13 2 15 4 12 7 10 5 1 16 3 14 
8 9 12 5 2 15 14 3 13 4 1 16 11 6 7 10 
8 9 12 5 3 14 15 2 13 4 1 16 10 7 6 11 
8 9 12 5 14 3 2 15 1 16 13 4 11 6 7 10 
8 9 12 5 15 2 3 14 1 16 13 4 10 7 6 11 
8 9 14 3 2 15 12 5 11 6 1 16 13 4 7 10 
8 9 14 3 5 12 15 2 11 6 1 16 10 7 4 13 
8 9 14 3 12 5 2 15 1 16 11 6 13 4 7 10 
8 9 14 3 15 2 5 12 1 16 11 6 10 7 4 13 
8 9 15 2 3 14 12 5 10 7 1 16 13 4 6 11 
8 9 15 2 5 12 14 3 10 7 1 16 11 6 4 13 
8 9 15 2 12 5 3 14 1 16 10 7 13 4 6 11 
8 9 15 2 14 3 5 12 1 16 10 7 11 6 4 13 
8 9 16 1 2 7 10 15 13 12 5 4 11 6 3 14 
8 9 16 1 3 6 11 14 13 12 5 4 10 7 2 15 
8 9 16 1 11 4 5 14 2 15 10 7 13 6 3 12 
8 9 16 1 13 6 11 4 3 12 5 14 10 7 2 15 
8 9 16 1 13 7 10 4 2 12 5 15 11 6 3 14 
8 10 1 15 3 13 6 12 14 4 11 5 9 7 16 2 
8 10 1 15 5 11 4 14 12 6 13 3 9 7 16 2 
8 10 1 15 11 5 14 4 13 3 12 6 2 16 7 9 
8 10 1 15 12 13 6 3 5 4 11 14 9 7 16 2 
8 10 1 15 13 3 12 6 11 5 14 4 2 16 7 9 
8 10 1 15 14 11 4 5 3 6 13 12 9 7 16 2 
8 10 3 13 1 15 6 12 14 4 9 7 11 5 16 2 
8 10 3 13 2 16 11 5 15 1 6 12 9 7 14 4 
8 10 3 13 5 11 2 16 9 7 14 4 12 6 15 1 
8 10 3 13 5 16 11 2 12 1 6 15 9 7 14 4 
8 10 3 13 11 5 16 2 14 4 9 7 1 15 6 12 
8 10 3 13 12 6 1 15 5 11 16 2 9 7 14 4 
8 10 3 13 15 1 12 6 9 7 14 4 2 16 5 11 
8 10 3 13 15 6 1 12 2 11 16 5 9 7 14 4 
8 10 5 11 1 7 12 14 16 2 13 3 9 15 4 6 
8 10 5 11 1 15 4 14 12 6 9 7 13 3 16 2 
8 10 5 11 2 16 13 3 15 1 4 14 9 7 12 6 
8 10 5 11 3 13 2 16 9 7 12 6 14 4 15 1 
8 10 5 11 3 16 13 2 14 1 4 15 9 7 12 6 
8 10 5 11 13 3 16 2 12 6 9 7 1 15 4 14 
8 10 5 11 14 4 1 15 3 13 16 2 9 7 12 6 
8 10 5 11 14 7 12 1 3 2 13 16 9 15 4 6 
8 10 5 11 15 1 14 4 9 7 12 6 2 16 3 13 
8 10 5 11 15 4 1 14 2 13 16 3 9 7 12 6 
8 10 11 5 1 15 14 4 13 3 2 16 12 6 7 9 
8 10 11 5 2 13 16 3 15 4 1 14 9 7 6 12 
8 10 11 5 3 13 16 2 14 4 1 15 9 7 6 12 
8 10 11 5 13 3 2 16 1 15 14 4 12 6 7 9 
8 10 11 5 14 1 4 15 3 16 13 2 9 7 6 12 
8 10 11 5 15 1 4 14 2 16 13 3 9 7 6 12 
8 10 13 3 1 15 12 6 11 5 2 16 14 4 7 9 
8 10 13 3 2 11 16 5 15 6 1 12 9 7 4 14 
8 10 13 3 5 11 16 2 12 6 1 15 9 7 4 14 
8 10 13 3 11 5 2 16 1 15 12 6 14 4 7 9 
8 10 13 3 12 1 6 15 5 16 11 2 9 7 4 14 
8 10 13 3 15 1 6 12 2 16 11 5 9 7 4 14 
8 10 15 1 3 6 13 12 14 11 4 5 9 7 2 16 
8 10 15 1 3 13 12 6 9 7 2 16 14 4 5 11 
8 10 15 1 4 11 14 5 9 6 3 16 13 7 2 12 
8 10 15 1 5 4 11 14 12 13 6 3 9 7 2 16 
8 10 15 1 5 11 14 4 9 7 2 16 12 6 3 13 
8 10 15 1 9 3 6 16 4 14 11 5 13 7 2 12 
8 10 15 1 11 5 4 14 2 16 9 7 13 3 6 12 
8 10 15 1 12 6 13 3 5 11 4 14 9 7 2 16 
8 10 15 1 13 3 6 12 2 16 9 7 11 5 4 14 
8 10 15 1 14 4 11 5 3 13 6 12 9 7 2 16 
8 11 1 14 2 13 7 12 15 4 10 5 9 6 16 3 
8 11 1 14 5 10 4 15 12 7 13 2 9 6 16 3 
8 11 1 14 10 5 15 4 13 2 12 7 3 16 6 9 
8 11 1 14 12 13 7 2 5 4 10 15 9 6 16 3 
8 11 1 14 13 2 12 7 10 5 15 4 3 16 6 9 
8 11 1 14 15 10 4 5 2 7 13 12 9 6 16 3 
8 11 2 13 1 12 7 14 16 5 10 3 9 6 15 4 
8 11 2 13 1 14 7 12 15 4 9 6 10 5 16 3 
8 11 2 13 3 10 5 16 14 7 12 1 9 6 15 4 
8 11 2 13 5 10 3 16 9 6 15 4 12 7 14 1 
8 11 2 13 9 4 15 6 16 5 10 3 1 14 7 12 
8 11 2 13 10 5 16 3 15 4 9 6 1 14 7 12 
8 11 2 13 14 1 12 7 9 6 15 4 3 16 5 10 
8 11 2 13 14 12 7 1 3 5 10 16 9 6 15 4 
8 11 2 13 16 10 5 3 1 7 12 14 9 6 15 4 
8 11 5 10 1 6 12 15 16 3 13 2 9 14 4 7 
8 11 5 10 1 14 4 15 12 7 9 6 13 2 16 3 
8 11 5 10 2 13 3 16 9 6 12 7 15 4 14 1 
8 11 5 10 12 7 9 6 1 2 16 15 13 14 4 3 
8 11 5 10 12 7 9 6 13 14 4 3 1 2 16 15 
8 11 5 10 13 2 16 3 12 7 9 6 1 14 4 15 
8 11 5 10 14 1 15 4 9 6 12 7 3 16 2 13 
8 11 5 10 15 6 12 1 2 3 13 16 9 14 4 7 
8 11 6 9 1 7 10 16 12 2 15 5 13 14 3 4 
8 11 6 9 1 16 13 4 15 2 3 14 10 5 12 7 
8 11 6 9 12 7 10 5 1 2 15 16 13 14 3 4 
8 11 6 9 12 7 10 5 13 14 3 4 1 2 15 16 
8 11 6 9 13 4 1 16 3 14 15 2 10 5 12 7 
8 11 6 9 13 7 10 4 12 14 3 5 1 2 15 16 
8 11 10 5 1 14 15 4 13 2 3 16 12 7 6 9 
8 11 10 5 2 13 16 3 15 4 1 14 9 6 7 12 
8 11 10 5 3 13 16 2 14 4 1 15 9 6 7 12 
8 11 10 5 13 2 3 16 1 14 15 4 12 7 6 9 
8 11 10 5 14 1 4 15 3 16 13 2 9 6 7 12 
8 11 10 5 15 1 4 14 2 16 13 3 9 6 7 12 
8 11 13 2 1 14 12 7 10 5 3 16 15 4 6 9 
8 11 13 2 3 10 16 5 14 7 1 12 9 6 4 15 
8 11 13 2 5 10 16 3 12 7 1 14 9 6 4 15 
8 11 13 2 10 5 3 16 1 14 12 7 15 4 6 9 
8 11 13 2 12 1 7 14 5 16 10 3 9 6 4 15 
8 11 13 2 14 1 7 12 3 16 10 5 9 6 4 15 
8 11 14 1 2 12 13 7 9 5 4 16 15 6 3 10 
8 11 14 1 2 13 12 7 9 6 3 16 15 4 5 10 
8 11 14 1 5 10 15 4 9 6 3 16 12 7 2 13 
8 11 14 1 9 4 5 16 2 13 12 7 15 6 3 10 
8 11 14 1 10 5 4 15 3 16 9 6 13 2 7 12 
8 11 14 1 13 2 7 12 3 16 9 6 10 5 4 15 
8 12 1 13 3 15 10 6 14 2 7 11 9 5 16 4 
8 12 1 13 5 9 4 16 10 6 15 3 11 7 14 2 
8 12 1 13 5 9 4 16 11 7 14 2 10 6 15 3 
8 12 1 13 6 10 3 15 9 7 14 4 11 5 16 2 
8 12 1 13 6 15 10 3 11 2 7 14 9 5 16 4 
8 12 1 13 9 5 16 4 14 2 11 7 3 15 6 10 
8 12 1 13 9 5 16 4 15 3 10 6 2 14 7 11 
8 12 1 13 9 14 7 4 6 3 10 15 11 5 16 2 
8 12 1 13 11 7 2 14 5 9 16 4 10 6 15 3 
8 12 1 13 11 7 2 14 6 10 15 3 9 5 16 4 
8 12 1 13 14 7 2 11 3 10 15 6 9 5 16 4 
8 12 5 9 1 13 4 16 10 6 11 7 15 3 14 2 
8 12 5 9 1 13 4 16 11 7 10 6 14 2 15 3 
8 12 5 9 3 6 11 14 10 1 16 7 13 15 2 4 
8 12 5 9 3 15 14 2 13 1 4 16 10 6 11 7 
8 12 5 9 10 1 16 7 13 6 11 4 3 15 2 14 
8 12 5 9 10 6 11 7 3 1 16 14 13 15 2 4 
8 12 5 9 10 6 11 7 15 13 4 2 1 3 14 16 
8 12 5 9 10 13 4 7 1 6 11 16 15 3 14 2 
8 12 5 9 11 1 16 6 13 7 10 4 2 14 3 15 
8 12 5 9 11 13 4 6 1 7 10 16 14 2 15 3 
8 12 5 9 13 1 16 4 10 6 11 7 3 15 2 14 
8 12 5 9 13 1 16 4 11 7 10 6 2 14 3 15 
8 12 5 9 15 3 2 14 1 13 16 4 10 6 11 7 
8 12 5 9 15 6 11 2 10 13 4 7 1 3 14 16 
8 12 9 5 1 13 16 4 14 2 3 15 11 7 6 10 
8 12 9 5 1 13 16 4 15 3 2 14 10 6 7 11 
8 12 9 5 13 1 4 16 2 14 15 3 11 7 6 10 
8 12 9 5 13 1 4 16 3 15 14 2 10 6 7 11 
8 12 13 1 2 7 14 11 15 10 3 6 9 5 4 16 
8 12 13 1 5 9 16 4 10 6 3 15 11 7 2 14 
8 12 13 1 5 9 16 4 11 7 2 14 10 6 3 15 
8 12 13 1 6 3 10 15 11 14 7 2 9 5 4 16 
8 12 13 1 6 10 15 3 9 7 2 16 11 5 4 14 
8 12 13 1 9 2 7 16 6 15 10 3 11 5 4 14 
8 12 13 1 9 5 4 16 2 14 11 7 15 3 6 10 
8 12 13 1 9 5 4 16 3 15 10 6 14 2 7 11 
8 12 13 1 11 7 14 2 5 9 4 16 10 6 3 15 
8 12 13 1 11 7 14 2 6 10 3 15 9 5 4 16 
8 12 13 1 15 3 10 6 2 14 7 11 9 5 4 16 
8 13 1 12 2 11 7 14 15 6 10 3 9 4 16 5 
8 13 1 12 3 10 6 15 14 7 11 2 9 4 16 5 
8 13 1 12 10 3 15 6 11 2 14 7 5 16 4 9 
8 13 1 12 11 2 14 7 10 3 15 6 5 16 4 9 
8 13 1 12 14 11 7 2 3 6 10 15 9 4 16 5 
8 13 1 12 15 10 6 3 2 7 11 14 9 4 16 5 
8 13 2 11 1 12 7 14 15 6 9 4 10 3 16 5 
8 13 2 11 3 5 10 16 14 4 15 1 9 12 7 6 
8 13 2 11 3 10 5 16 9 4 15 6 14 7 12 1 
8 13 2 11 9 7 12 6 16 10 5 3 1 4 15 14 
8 13 2 11 10 3 16 5 15 6 9 4 1 12 7 14 
8 13 2 11 12 1 14 7 9 4 15 6 5 16 3 10 
8 13 2 11 16 5 10 3 1 4 15 14 9 12 7 6 
8 13 2 11 16 5 10 3 9 12 7 6 1 4 15 14 
8 13 3 10 1 12 6 15 14 7 9 4 11 2 16 5 
8 13 3 10 2 5 11 16 15 4 14 1 9 12 6 7 
8 13 3 10 2 11 5 16 9 4 14 7 15 6 12 1 
8 13 3 10 5 4 14 11 12 1 15 6 9 16 2 7 
8 13 3 10 9 6 12 7 16 11 5 2 1 4 14 15 
8 13 3 10 11 2 16 5 14 7 9 4 1 12 6 15 
8 13 3 10 11 4 14 5 6 1 15 12 9 16 2 7 
8 13 3 10 12 1 15 6 9 4 14 7 5 16 2 11 
8 13 3 10 16 5 11 2 1 4 14 15 9 12 6 7 
8 13 3 10 16 5 11 2 9 12 6 7 1 4 14 15 
8 13 10 3 1 12 15 6 11 2 5 16 14 7 4 9 
8 13 10 3 2 11 16 5 15 6 1 12 9 4 7 14 
8 13 10 3 5 11 16 2 12 6 1 15 9 4 7 14 
8 13 10 3 11 2 5 16 1 12 15 6 14 7 4 9 
8 13 10 3 12 1 6 15 5 16 11 2 9 4 7 14 
8 13 10 3 15 1 6 12 2 16 11 5 9 4 7 14 
8 13 11 2 1 12 14 7 10 3 5 16 15 6 4 9 
8 13 11 2 3 10 16 5 14 7 1 12 9 4 6 15 
8 13 11 2 5 10 16 3 12 7 1 14 9 4 6 15 
8 13 11 2 10 3 5 16 1 12 14 7 15 6 4 9 
8 13 11 2 12 1 7 14 5 16 10 3 9 4 6 15 
8 13 11 2 14 1 7 12 3 16 10 5 9 4 6 15 
8 13 12 1 2 7 14 11 15 10 3 6 9 4 5 16 
8 13 12 1 2 11 14 7 9 4 5 16 15 6 3 10 
8 13 12 1 3 10 15 6 9 4 5 16 14 7 2 11 
8 13 12 1 5 4 9 16 11 14 7 2 10 3 6 15 
8 13 12 1 6 3 10 15 11 14 7 2 9 4 5 16 
8 13 12 1 6 10 15 3 9 7 2 16 11 4 5 14 
8 13 12 1 9 2 7 16 6 15 10 3 11 4 5 14 
8 13 12 1 10 3 6 15 5 16 9 4 11 2 7 14 
8 13 12 1 11 2 7 14 5 16 9 4 10 3 6 15 
8 13 12 1 11 7 14 2 6 10 3 15 9 4 5 16 
8 13 12 1 15 3 10 6 2 14 7 11 9 4 5 16 
8 14 1 11 3 9 6 16 10 4 15 5 13 7 12 2 
8 14 1 11 3 9 6 16 13 7 12 2 10 4 15 5 
8 14 1 11 9 3 16 6 12 2 13 7 5 15 4 10 
8 14 1 11 9 3 16 6 15 5 10 4 2 12 7 13 
8 14 3 9 1 7 10 16 12 2 15 5 13 11 6 4 
8 14 3 9 1 11 6 16 10 4 13 7 15 5 12 2 
8 14 3 9 1 11 6 16 13 7 10 4 12 2 15 5 
8 14 3 9 2 12 5 15 11 7 10 6 13 1 16 4 
8 14 3 9 2 15 10 7 13 4 5 12 11 1 16 6 
8 14 3 9 5 4 13 12 10 1 16 7 11 15 2 6 
8 14 3 9 10 1 16 7 11 4 13 6 5 15 2 12 
8 14 3 9 10 4 13 7 5 1 16 12 11 15 2 6 
8 14 3 9 10 4 13 7 15 11 6 2 1 5 12 16 
8 14 3 9 10 7 2 15 5 12 13 4 11 1 16 6 
8 14 3 9 10 11 6 7 1 4 13 16 15 5 12 2 
8 14 3 9 11 1 16 6 10 4 13 7 5 15 2 12 
8 14 3 9 11 1 16 6 13 7 10 4 2 12 5 15 
8 14 3 9 11 12 5 6 2 7 10 15 13 1 16 4 
8 14 3 9 12 7 10 5 1 2 15 16 13 11 6 4 
8 14 3 9 13 1 16 4 11 7 10 6 2 12 5 15 
8 14 3 9 13 11 6 4 1 7 10 16 12 2 15 5 
8 14 3 9 15 4 13 2 10 11 6 7 1 5 12 16 
8 14 9 3 1 11 16 6 12 2 5 15 13 7 4 10 
8 14 9 3 1 11 16 6 15 5 2 12 10 4 7 13 
8 14 9 3 11 1 6 16 2 12 15 5 13 7 4 10 
8 14 9 3 11 1 6 16 5 15 12 2 10 4 7 13 
8 14 11 1 2 12 13 7 9 5 4 16 15 3 6 10 
8 14 11 1 3 9 16 6 10 4 5 15 13 7 2 12 
8 14 11 1 3 9 16 6 13 7 2 12 10 4 5 15 
8 14 11 1 9 3 6 16 2 12 13 7 15 5 4 10 
8 14 11 1 9 3 6 16 5 15 10 4 12 2 7 13 
8 14 11 1 9 4 5 16 2 13 12 7 15 3 6 10 
8 15 1 10 2 9 7 16 11 4 14 5 13 6 12 3 
8 15 1 10 2 9 7 16 13 6 12 3 11 4 14 5 
8 15 1 10 4 11 5 14 9 6 12 7 13 2 16 3 
8 15 1 10 6 3 13 12 11 2 16 5 9 14 4 7 
8 15 1 10 9 2 16 7 12 3 13 6 5 14 4 11 
8 15 1 10 9 2 16 7 14 5 11 4 3 12 6 13 
8 15 1 10 9 12 6 7 4 5 11 14 13 2 16 3 
8 15 1 10 12 3 13 6 5 2 16 11 9 14 4 7 
8 15 2 9 1 10 7 16 11 4 13 6 14 5 12 3 
8 15 2 9 1 10 7 16 13 6 11 4 12 3 14 5 
8 15 2 9 3 6 11 14 10 1 16 7 13 12 5 4 
8 15 2 9 3 14 11 6 13 4 5 12 10 1 16 7 
8 15 2 9 5 4 13 12 10 1 16 7 11 14 3 6 
8 15 2 9 10 1 16 7 11 4 13 6 5 14 3 12 
8 15 2 9 10 1 16 7 13 6 11 4 3 12 5 14 
8 15 2 9 10 4 13 7 5 1 16 12 11 14 3 6 
8 15 2 9 10 6 11 7 3 1 16 14 13 12 5 4 
8 15 2 9 11 1 16 6 10 4 13 7 5 14 3 12 
8 15 2 9 11 6 3 14 5 12 13 4 10 1 16 7 
8 15 2 9 11 10 7 6 1 4 13 16 14 5 12 3 
8 15 2 9 12 3 14 5 13 10 7 4 1 6 11 16 
8 15 2 9 13 1 16 4 10 6 11 7 3 12 5 14 
8 15 2 9 13 3 14 4 12 10 7 5 1 6 11 16 
8 15 2 9 13 10 7 4 1 6 11 16 12 3 14 5 
8 15 9 2 1 10 16 7 12 3 5 14 13 6 4 11 
8 15 9 2 1 10 16 7 14 5 3 12 11 4 6 13 
8 15 9 2 10 1 7 16 3 12 14 5 13 6 4 11 
8 15 9 2 10 1 7 16 5 14 12 3 11 4 6 13 
8 15 10 1 2 9 16 7 11 4 5 14 13 6 3 12 
8 15 10 1 2 9 16 7 13 6 3 12 11 4 5 14 
8 15 10 1 3 6 13 12 14 11 4 5 9 2 7 16 
8 15 10 1 4 11 14 5 9 6 3 16 13 2 7 12 
8 15 10 1 5 4 11 14 12 13 6 3 9 2 7 16 
8 15 10 1 9 2 7 16 3 12 13 6 14 5 4 11 
8 15 10 1 9 2 7 16 5 14 11 4 12 3 6 13 
8 15 10 1 9 3 6 16 4 14 11 5 13 2 7 12 
8 15 10 1 12 6 13 3 5 11 4 14 9 2 7 16 
8 15 10 1 14 4 11 5 3 13 6 12 9 2 7 16 
8 16 1 9 2 10 7 15 11 5 12 6 13 3 14 4 
8 16 1 9 5 13 12 4 10 2 7 15 11 3 14 6 
8 16 1 9 5 13 12 4 11 3 6 14 10 2 15 7 
8 16 1 9 11 10 7 6 2 5 12 15 13 3 14 4 
8 16 1 9 13 5 4 12 2 10 15 7 11 3 14 6 
8 16 1 9 13 5 4 12 3 11 14 6 10 2 15 7 
8 16 9 1 2 5 12 15 13 10 7 4 11 3 6 14 
8 16 9 1 2 10 15 7 11 5 4 14 13 3 6 12 
8 16 9 1 3 5 12 14 13 11 6 4 10 2 7 15 
8 16 9 1 13 5 12 4 2 10 7 15 11 3 6 14 
8 16 9 1 13 5 12 4 3 11 6 14 10 2 7 15 
9 1 8 16 4 12 5 13 14 6 11 3 7 15 10 2 
9 1 8 16 4 12 5 13 15 7 10 2 6 14 11 3 
9 1 8 16 14 12 5 3 4 6 11 13 7 15 10 2 
9 1 8 16 15 7 2 10 6 12 13 3 4 14 11 5 
9 1 8 16 15 12 5 2 4 7 10 13 6 14 11 3 
9 1 16 8 4 12 13 5 14 6 3 11 7 15 2 10 
9 1 16 8 4 12 13 5 15 7 2 10 6 14 3 11 
9 1 16 8 6 7 10 11 15 12 5 2 4 14 3 13 
9 1 16 8 12 4 5 13 6 14 11 3 7 15 2 10 
9 1 16 8 12 4 5 13 7 15 10 2 6 14 3 11 
9 1 16 8 15 7 10 2 6 12 5 11 4 14 3 13 
9 2 7 16 3 13 6 12 14 4 11 5 8 15 10 1 
9 2 7 16 5 11 4 14 12 6 13 3 8 15 10 1 
9 2 7 16 8 14 11 1 13 3 6 12 4 15 10 5 
9 2 7 16 8 15 10 1 12 3 6 13 5 14 11 4 
9 2 7 16 8 15 10 1 14 5 4 11 3 12 13 6 
9 2 7 16 12 13 6 3 5 4 11 14 8 15 10 1 
9 2 7 16 13 6 3 12 8 11 14 1 4 15 10 5 
9 2 7 16 14 11 4 5 3 6 13 12 8 15 10 1 
9 2 7 16 15 8 1 10 4 11 14 5 6 13 12 3 
9 2 7 16 15 8 1 10 6 13 12 3 4 11 14 5 
9 2 8 15 7 16 10 1 12 3 5 14 6 13 11 4 
9 2 8 15 7 16 10 1 14 5 3 12 4 11 13 6 
9 2 8 15 16 7 1 10 3 12 14 5 6 13 11 4 
9 2 8 15 16 7 1 10 5 14 12 3 4 11 13 6 
9 2 15 8 4 7 10 13 16 11 6 1 5 14 3 12 
9 2 15 8 4 14 3 13 5 7 10 12 16 11 6 1 
9 2 15 8 4 16 1 13 7 11 6 10 14 5 12 3 
9 2 15 8 5 14 3 12 4 7 10 13 16 11 6 1 
9 2 15 8 6 7 10 11 16 13 4 1 3 12 5 14 
9 2 15 8 6 11 14 3 12 5 4 13 7 16 1 10 
9 2 15 8 6 16 1 11 7 13 4 10 12 3 14 5 
9 2 15 8 7 11 6 10 14 16 1 3 4 5 12 13 
9 2 15 8 7 13 4 10 12 16 1 5 6 3 14 11 
9 2 15 8 7 16 1 10 4 11 6 13 14 5 12 3 
9 2 15 8 7 16 1 10 6 13 4 11 12 3 14 5 
9 2 15 8 12 13 4 5 7 16 1 10 6 3 14 11 
9 2 15 8 14 3 6 11 4 13 12 5 7 16 1 10 
9 2 15 8 14 11 6 3 7 16 1 10 4 5 12 13 
9 2 15 8 16 7 10 1 4 11 6 13 5 14 3 12 
9 2 15 8 16 7 10 1 6 13 4 11 3 12 5 14 
9 2 16 7 5 14 4 11 12 15 1 6 8 3 13 10 
9 2 16 7 8 5 11 10 13 12 6 3 4 15 1 14 
9 2 16 7 8 15 1 10 3 12 6 13 14 5 11 4 
9 2 16 7 8 15 1 10 5 14 4 11 12 3 13 6 
9 2 16 7 11 14 4 5 6 15 1 12 8 3 13 10 
9 2 16 7 13 6 12 3 8 11 5 10 4 15 1 14 
9 2 16 7 15 8 10 1 4 11 5 14 6 13 3 12 
9 2 16 7 15 8 10 1 6 13 3 12 4 11 5 14 
9 3 6 16 8 13 12 1 15 4 5 10 2 14 11 7 
9 3 6 16 8 14 11 1 12 2 7 13 5 15 10 4 
9 3 6 16 8 14 11 1 15 5 4 10 2 12 13 7 
9 3 6 16 14 8 1 11 4 10 15 5 7 13 12 2 
9 3 6 16 14 8 1 11 7 13 12 2 4 10 15 5 
9 3 6 16 15 5 4 10 8 12 13 1 2 14 11 7 
9 3 8 14 6 16 11 1 12 2 5 15 7 13 10 4 
9 3 8 14 6 16 11 1 15 5 2 12 4 10 13 7 
9 3 8 14 16 6 1 11 2 12 15 5 7 13 10 4 
9 3 8 14 16 6 1 11 5 15 12 2 4 10 13 7 
9 3 14 8 2 13 4 15 7 6 11 10 16 12 5 1 
9 3 14 8 4 6 11 13 16 10 7 1 5 15 2 12 
9 3 14 8 4 16 1 13 6 10 7 11 15 5 12 2 
9 3 14 8 5 10 7 12 16 15 2 1 4 6 11 13 
9 3 14 8 6 5 12 11 15 10 7 2 4 16 1 13 
9 3 14 8 6 16 1 11 4 10 7 13 15 5 12 2 
9 3 14 8 6 16 1 11 7 13 4 10 12 2 15 5 
9 3 14 8 7 6 11 10 16 13 4 1 2 12 5 15 
9 3 14 8 7 10 15 2 12 5 4 13 6 16 1 11 
9 3 14 8 7 13 4 10 2 6 11 15 16 12 5 1 
9 3 14 8 7 13 4 10 12 16 1 5 6 2 15 11 
9 3 14 8 7 16 1 10 6 13 4 11 12 2 15 5 
9 3 14 8 12 13 4 5 7 16 1 10 6 2 15 11 
9 3 14 8 15 2 7 10 4 13 12 5 6 16 1 11 
9 3 14 8 15 5 12 2 6 10 7 11 4 16 1 13 
9 3 14 8 16 6 11 1 4 10 7 13 5 15 2 12 
9 3 14 8 16 6 11 1 7 13 4 10 2 12 5 15 
9 3 14 8 16 10 7 1 5 15 2 12 4 6 11 13 
9 3 16 6 8 14 1 11 2 12 7 13 15 5 10 4 
9 3 16 6 8 14 1 11 5 15 4 10 12 2 13 7 
9 3 16 6 14 8 11 1 4 10 5 15 7 13 2 12 
9 3 16 6 14 8 11 1 7 13 2 12 4 10 5 15 
9 4 5 16 2 14 7 11 15 3 10 6 8 13 12 1 
9 4 5 16 6 10 3 15 11 7 14 2 8 13 12 1 
9 4 5 16 6 15 10 3 12 1 8 13 7 14 11 2 
9 4 5 16 7 14 11 2 12 1 8 13 6 15 10 3 
9 4 5 16 8 15 10 1 11 2 7 14 6 13 12 3 
9 4 5 16 11 7 2 14 8 10 15 1 6 13 12 3 
9 4 5 16 11 14 7 2 6 3 10 15 8 13 12 1 
9 4 5 16 12 13 8 1 6 3 10 15 7 14 11 2 
9 4 5 16 14 7 2 11 8 13 12 1 3 10 15 6 
9 4 5 16 15 6 3 10 8 13 12 1 2 11 14 7 
9 4 5 16 15 10 3 6 2 7 14 11 8 13 12 1 
9 4 6 15 3 16 10 5 14 1 7 12 8 13 11 2 
9 4 6 15 5 16 10 3 12 1 7 14 8 13 11 2 
9 4 6 15 7 14 12 1 16 5 3 10 2 11 13 8 
9 4 6 15 12 7 1 14 5 10 16 3 8 13 11 2 
9 4 6 15 14 7 1 12 3 10 16 5 8 13 11 2 
9 4 6 15 16 5 3 10 7 14 12 1 2 11 13 8 
9 4 7 14 2 16 11 5 15 1 6 12 8 13 10 3 
9 4 7 14 5 16 11 2 12 1 6 15 8 13 10 3 
9 4 7 14 6 15 12 1 16 5 2 11 3 10 13 8 
9 4 7 14 12 6 1 15 5 11 16 2 8 13 10 3 
9 4 7 14 15 6 1 12 2 11 16 5 8 13 10 3 
9 4 7 14 16 5 2 11 6 15 12 1 3 10 13 8 
9 4 14 7 1 12 6 15 8 5 11 10 16 13 3 2 
9 4 14 7 1 12 6 15 16 13 3 2 8 5 11 10 
9 4 14 7 5 16 2 11 8 13 3 10 12 1 15 6 
9 4 14 7 6 13 3 12 11 16 2 5 8 1 15 10 
9 4 14 7 6 15 1 12 3 10 8 13 16 5 11 2 
9 4 14 7 8 11 5 10 1 6 12 15 16 13 3 2 
9 4 14 7 12 13 3 6 5 16 2 11 8 1 15 10 
9 4 14 7 15 6 12 1 8 13 3 10 2 11 5 16 
9 4 14 7 15 12 6 1 2 13 3 16 8 5 11 10 
9 4 14 7 16 5 11 2 3 10 8 13 6 15 1 12 
9 4 15 6 1 12 7 14 8 5 10 11 16 13 2 3 
9 4 15 6 1 12 7 14 16 13 2 3 8 5 10 11 
9 4 15 6 5 16 3 10 8 13 2 11 12 1 14 7 
9 4 15 6 7 14 1 12 2 11 8 13 16 5 10 3 
9 4 15 6 8 10 5 11 1 7 12 14 16 13 2 3 
9 4 15 6 14 7 12 1 8 13 2 11 3 10 5 16 
9 4 15 6 14 12 7 1 3 13 2 16 8 5 10 11 
9 4 15 6 16 5 10 3 2 11 8 13 7 14 1 12 
9 4 16 5 2 7 11 14 15 10 6 3 8 13 1 12 
9 4 16 5 3 6 10 15 14 11 7 2 8 13 1 12 
9 4 16 5 6 15 3 10 7 14 2 11 12 1 13 8 
9 4 16 5 7 14 2 11 6 15 3 10 12 1 13 8 
9 4 16 5 14 7 11 2 3 10 6 15 8 13 1 12 
9 4 16 5 15 6 10 3 2 11 7 14 8 13 1 12 
9 5 4 16 2 14 7 11 15 3 10 6 8 12 13 1 
9 5 4 16 6 10 3 15 11 7 14 2 8 12 13 1 
9 5 4 16 6 10 3 15 12 8 13 1 7 11 14 2 
9 5 4 16 8 12 13 1 14 2 7 11 3 15 10 6 
9 5 4 16 8 12 13 1 15 3 6 10 2 14 11 7 
9 5 4 16 8 15 10 1 11 2 7 14 6 12 13 3 
9 5 4 16 11 7 2 14 8 10 15 1 6 12 13 3 
9 5 4 16 11 14 7 2 6 3 10 15 8 12 13 1 
9 5 4 16 12 8 1 13 6 10 15 3 7 11 14 2 
9 5 4 16 12 8 1 13 7 11 14 2 6 10 15 3 
9 5 4 16 15 10 3 6 2 7 14 11 8 12 13 1 
9 5 8 12 4 16 13 1 14 2 3 15 7 11 10 6 
9 5 8 12 4 16 13 1 15 3 2 14 6 10 11 7 
9 5 8 12 16 4 1 13 2 14 15 3 7 11 10 6 
9 5 8 12 16 4 1 13 3 15 14 2 6 10 11 7 
9 5 12 8 2 11 6 15 7 4 13 10 16 14 3 1 
9 5 12 8 2 14 15 3 16 4 1 13 7 11 6 10 
9 5 12 8 4 16 1 13 6 10 7 11 15 3 14 2 
9 5 12 8 4 16 1 13 7 11 6 10 14 2 15 3 
9 5 12 8 6 4 13 11 16 10 7 1 3 15 2 14 
9 5 12 8 6 16 1 11 4 10 7 13 15 3 14 2 
9 5 12 8 7 4 13 10 16 11 6 1 2 14 3 15 
9 5 12 8 7 11 6 10 2 4 13 15 16 14 3 1 
9 5 12 8 7 11 6 10 14 16 1 3 4 2 15 13 
9 5 12 8 7 16 1 10 4 11 6 13 14 2 15 3 
9 5 12 8 14 2 3 15 4 16 13 1 7 11 6 10 
9 5 12 8 14 11 6 3 7 16 1 10 4 2 15 13 
9 5 12 8 16 4 13 1 6 10 7 11 3 15 2 14 
9 5 12 8 16 4 13 1 7 11 6 10 2 14 3 15 
9 5 16 4 3 10 15 6 14 7 2 11 8 12 1 13 
9 5 16 4 6 10 15 3 11 7 2 14 8 12 1 13 
9 5 16 4 6 10 15 3 12 8 1 13 7 11 2 14 
9 5 16 4 8 3 10 13 11 14 7 2 6 12 1 15 
9 5 16 4 8 12 1 13 2 14 7 11 15 3 10 6 
9 5 16 4 8 12 1 13 3 15 6 10 14 2 11 7 
9 5 16 4 11 2 7 14 6 15 10 3 8 12 1 13 
9 5 16 4 11 7 14 2 8 10 3 13 6 12 1 15 
9 5 16 4 12 8 13 1 6 10 3 15 7 11 2 14 
9 5 16 4 12 8 13 1 7 11 2 14 6 10 3 15 
9 5 16 4 14 2 7 11 3 15 10 6 8 12 1 13 
9 6 3 16 4 15 10 5 14 1 8 11 7 12 13 2 
9 6 3 16 7 12 13 2 14 1 8 11 4 15 10 5 
9 6 3 16 8 13 12 1 15 4 5 10 2 11 14 7 
9 6 3 16 12 7 2 13 8 11 14 1 5 10 15 4 
9 6 3 16 15 4 5 10 8 11 14 1 2 13 12 7 
9 6 3 16 15 5 4 10 8 12 13 1 2 11 14 7 
9 6 4 15 3 16 10 5 14 1 7 12 8 11 13 2 
9 6 4 15 5 16 10 3 12 1 7 14 8 11 13 2 
9 6 4 15 7 12 14 1 16 3 5 10 2 13 11 8 
9 6 4 15 12 7 1 14 5 10 16 3 8 11 13 2 
9 6 4 15 14 7 1 12 3 10 16 5 8 11 13 2 
9 6 4 15 16 3 5 10 7 12 14 1 2 13 11 8 
9 6 7 12 2 16 13 3 15 1 4 14 8 11 10 5 
9 6 7 12 3 16 13 2 14 1 4 15 8 11 10 5 
9 6 7 12 4 15 14 1 16 3 2 13 5 10 11 8 
9 6 7 12 14 4 1 15 3 13 16 2 8 11 10 5 
9 6 7 12 15 4 1 14 2 13 16 3 8 11 10 5 
9 6 7 12 16 3 2 13 4 15 14 1 5 10 11 8 
9 6 11 8 4 10 7 13 5 3 14 12 16 15 2 1 
9 6 11 8 4 13 16 1 14 3 2 15 7 12 5 10 
9 6 11 8 5 10 7 12 4 3 14 13 16 15 2 1 
9 6 11 8 5 10 7 12 16 15 2 1 4 3 14 13 
9 6 11 8 16 1 4 13 2 15 14 3 7 12 5 10 
9 6 11 8 16 10 7 1 5 15 2 12 4 3 14 13 
9 6 12 7 2 11 5 16 15 14 4 1 8 3 13 10 
9 6 12 7 3 16 2 13 8 11 5 10 14 1 15 4 
9 6 12 7 4 15 1 14 5 10 8 11 16 3 13 2 
9 6 12 7 5 10 8 11 4 3 13 14 16 15 1 2 
9 6 12 7 5 10 8 11 16 15 1 2 4 3 13 14 
9 6 12 7 15 4 14 1 8 11 5 10 2 13 3 16 
9 6 12 7 16 3 13 2 5 10 8 11 4 15 1 14 
9 6 12 7 16 11 5 2 1 14 4 15 8 3 13 10 
9 6 15 4 1 7 12 14 16 10 5 3 8 11 2 13 
9 6 15 4 3 5 10 16 14 12 7 1 8 11 2 13 
9 6 15 4 3 16 5 10 8 11 2 13 14 1 12 7 
9 6 15 4 7 12 1 14 2 13 8 11 16 3 10 5 
9 6 15 4 8 13 2 11 1 12 7 14 16 3 10 5 
9 6 15 4 12 7 14 1 8 11 2 13 5 10 3 16 
9 6 15 4 14 7 12 1 3 10 5 16 8 11 2 13 
9 6 15 4 16 3 10 5 2 13 8 11 7 12 1 14 
9 6 15 4 16 5 10 3 1 12 7 14 8 11 2 13 
9 6 16 3 2 7 13 12 15 10 4 5 8 11 1 14 
9 6 16 3 4 15 5 10 7 12 2 13 14 1 11 8 
9 6 16 3 5 4 10 15 12 13 7 2 8 11 1 14 
9 6 16 3 7 12 2 13 4 15 5 10 14 1 11 8 
9 6 16 3 12 7 13 2 5 10 4 15 8 11 1 14 
9 6 16 3 15 4 10 5 2 13 7 12 8 11 1 14 
9 7 2 16 3 13 6 12 14 4 11 5 8 10 15 1 
9 7 2 16 4 14 11 5 15 1 8 10 6 12 13 3 
9 7 2 16 5 11 4 14 12 6 13 3 8 10 15 1 
9 7 2 16 6 12 13 3 15 1 8 10 4 14 11 5 
9 7 2 16 8 14 11 1 13 3 6 12 4 10 15 5 
9 7 2 16 12 6 3 13 8 10 15 1 5 11 14 4 
9 7 2 16 12 13 6 3 5 4 11 14 8 10 15 1 
9 7 2 16 13 6 3 12 8 11 14 1 4 10 15 5 
9 7 2 16 14 4 5 11 8 10 15 1 3 13 12 6 
9 7 2 16 14 11 4 5 3 6 13 12 8 10 15 1 
9 7 4 14 2 16 11 5 15 1 6 12 8 10 13 3 
9 7 4 14 5 16 11 2 12 1 6 15 8 10 13 3 
9 7 4 14 6 12 15 1 16 2 5 11 3 13 10 8 
9 7 4 14 12 6 1 15 5 11 16 2 8 10 13 3 
9 7 4 14 15 6 1 12 2 11 16 5 8 10 13 3 
9 7 4 14 16 2 5 11 6 12 15 1 3 13 10 8 
9 7 6 12 2 16 13 3 15 1 4 14 8 10 11 5 
9 7 6 12 3 16 13 2 14 1 4 15 8 10 11 5 
9 7 6 12 4 14 15 1 16 2 3 13 5 11 10 8 
9 7 6 12 14 4 1 15 3 13 16 2 8 10 11 5 
9 7 6 12 15 4 1 14 2 13 16 3 8 10 11 5 
9 7 6 12 16 2 3 13 4 14 15 1 5 11 10 8 
9 7 12 6 2 13 16 3 15 4 1 14 8 10 5 11 
9 7 12 6 2 16 3 13 8 10 5 11 15 1 14 4 
9 7 12 6 3 10 5 16 14 15 4 1 8 2 13 11 
9 7 12 6 3 13 16 2 14 4 1 15 8 10 5 11 
9 7 12 6 4 14 1 15 5 11 8 10 16 2 13 3 
9 7 12 6 14 1 4 15 3 16 13 2 8 10 5 11 
9 7 12 6 14 4 15 1 8 10 5 11 3 13 2 16 
9 7 12 6 15 1 4 14 2 16 13 3 8 10 5 11 
9 7 12 6 16 2 13 3 5 11 8 10 4 14 1 15 
9 7 12 6 16 10 5 3 1 15 4 14 8 2 13 11 
9 7 14 4 2 11 16 5 15 6 1 12 8 10 3 13 
9 7 14 4 2 16 5 11 8 10 3 13 15 1 12 6 
9 7 14 4 5 11 16 2 12 6 1 15 8 10 3 13 
9 7 14 4 6 12 1 15 3 13 8 10 16 2 11 5 
9 7 14 4 12 1 6 15 5 16 11 2 8 10 3 13 
9 7 14 4 12 6 15 1 8 10 3 13 5 11 2 16 
9 7 14 4 15 1 6 12 2 16 11 5 8 10 3 13 
9 7 14 4 16 2 11 5 3 13 8 10 6 12 1 15 
9 7 16 2 3 6 13 12 14 11 4 5 8 10 1 15 
9 7 16 2 4 14 5 11 6 12 3 13 15 1 10 8 
9 7 16 2 5 4 11 14 12 13 6 3 8 10 1 15 
9 7 16 2 6 12 3 13 4 14 5 11 15 1 10 8 
9 7 16 2 12 6 13 3 5 11 4 14 8 10 1 15 
9 7 16 2 14 4 11 5 3 13 6 12 8 10 1 15 
9 8 1 16 4 10 7 13 15 5 12 2 6 11 14 3 
9 8 1 16 4 11 6 13 14 5 12 3 7 10 15 2 
9 8 1 16 6 13 12 3 15 2 7 10 4 11 14 5 
9 8 1 16 14 11 6 3 4 5 12 13 7 10 15 2 
9 8 1 16 15 10 7 2 4 5 12 13 6 11 14 3 
9 8 2 15 3 14 12 5 16 1 7 10 6 11 13 4 
9 8 2 15 5 12 14 3 16 1 7 10 4 13 11 6 
9 8 2 15 12 5 3 14 7 10 16 1 6 11 13 4 
9 8 2 15 14 3 5 12 7 10 16 1 4 13 11 6 
9 8 3 14 2 15 12 5 16 1 6 11 7 10 13 4 
9 8 3 14 5 12 15 2 16 1 6 11 4 13 10 7 
9 8 3 14 12 5 2 15 6 11 16 1 7 10 13 4 
9 8 3 14 15 2 5 12 6 11 16 1 4 13 10 7 
9 8 5 12 2 15 14 3 16 1 4 13 7 10 11 6 
9 8 5 12 3 14 15 2 16 1 4 13 6 11 10 7 
9 8 5 12 14 3 2 15 4 13 16 1 7 10 11 6 
9 8 5 12 15 2 3 14 4 13 16 1 6 11 10 7 
9 8 11 6 4 15 2 13 5 10 7 12 16 1 14 3 
9 8 11 6 5 3 14 12 16 10 7 1 4 13 2 15 
9 8 11 6 5 15 2 12 4 10 7 13 16 1 14 3 
9 8 11 6 16 3 14 1 5 10 7 12 4 13 2 15 
9 8 12 5 2 15 3 14 7 10 6 11 16 1 13 4 
9 8 12 5 3 14 2 15 6 11 7 10 16 1 13 4 
9 8 12 5 14 3 15 2 7 10 6 11 4 13 1 16 
9 8 12 5 15 2 14 3 6 11 7 10 4 13 1 16 
9 8 13 4 2 5 12 15 16 11 6 1 7 10 3 14 
9 8 13 4 2 14 3 15 7 11 6 10 16 1 12 5 
9 8 13 4 7 14 3 10 2 11 6 15 16 1 12 5 
9 8 13 4 16 5 12 1 2 11 6 15 7 10 3 14 
9 8 14 3 2 15 5 12 7 10 4 13 16 1 11 6 
9 8 14 3 5 12 2 15 4 13 7 10 16 1 11 6 
9 8 14 3 12 5 15 2 7 10 4 13 6 11 1 16 
9 8 14 3 15 2 12 5 4 13 7 10 6 11 1 16 
9 8 15 2 3 13 4 14 6 12 5 11 16 1 10 7 
9 8 15 2 3 14 5 12 6 11 4 13 16 1 10 7 
9 8 15 2 5 12 3 14 4 13 6 11 16 1 10 7 
9 8 15 2 6 13 4 11 3 12 5 14 16 1 10 7 
9 8 15 2 12 5 14 3 6 11 4 13 7 10 1 16 
9 8 15 2 14 3 12 5 4 13 6 11 7 10 1 16 
9 11 6 8 2 14 15 3 16 4 1 13 7 5 12 10 
9 11 6 8 4 14 3 13 5 7 10 12 16 2 15 1 
9 11 6 8 5 2 15 12 16 7 10 1 4 14 3 13 
9 11 6 8 5 14 3 12 4 7 10 13 16 2 15 1 
9 11 6 8 14 2 3 15 4 16 13 1 7 5 12 10 
9 11 6 8 16 2 15 1 5 7 10 12 4 14 3 13 
9 11 8 6 4 7 10 13 5 2 15 12 16 14 1 3 
9 11 8 6 5 7 10 12 4 2 15 13 16 14 1 3 
9 11 8 6 5 7 10 12 16 14 3 1 4 2 13 15 
9 11 8 6 16 7 10 1 5 14 3 12 4 2 13 15 
9 12 5 8 2 13 4 15 7 6 11 10 16 3 14 1 
9 12 5 8 4 6 11 13 7 1 16 10 14 15 2 3 
9 12 5 8 4 7 10 13 6 1 16 11 15 14 3 2 
9 12 5 8 4 13 16 1 14 3 2 15 7 6 11 10 
9 12 5 8 6 7 10 11 4 1 16 13 15 14 3 2 
9 12 5 8 6 7 10 11 16 13 4 1 3 2 15 14 
9 12 5 8 7 1 16 10 14 6 11 3 4 15 2 13 
9 12 5 8 7 6 11 10 4 1 16 13 14 15 2 3 
9 12 5 8 7 6 11 10 16 13 4 1 2 3 14 15 
9 12 5 8 7 13 4 10 2 6 11 15 16 3 14 1 
9 12 5 8 14 1 16 3 7 6 11 10 4 15 2 13 
9 12 5 8 16 1 4 13 2 15 14 3 7 6 11 10 
9 12 5 8 16 6 11 1 7 13 4 10 2 3 14 15 
9 12 5 8 16 7 10 1 6 13 4 11 3 2 15 14 
9 12 6 7 1 4 14 15 16 5 11 2 8 13 3 10 
9 12 6 7 4 13 3 14 5 8 10 11 16 1 15 2 
9 12 6 7 5 8 10 11 4 1 15 14 16 13 3 2 
9 12 6 7 5 8 10 11 16 13 3 2 4 1 15 14 
9 12 6 7 8 5 11 10 3 2 16 13 14 15 1 4 
9 12 6 7 8 5 11 10 15 14 4 1 2 3 13 16 
9 12 6 7 15 4 14 1 2 5 11 16 8 13 3 10 
9 12 6 7 16 1 15 2 5 8 10 11 4 13 3 14 
9 12 7 6 1 4 15 14 16 5 10 3 8 13 2 11 
9 12 7 6 2 13 16 3 15 4 1 14 8 5 10 11 
9 12 7 6 3 13 16 2 14 4 1 15 8 5 10 11 
9 12 7 6 5 8 11 10 4 1 14 15 16 13 2 3 
9 12 7 6 5 8 11 10 16 13 2 3 4 1 14 15 
9 12 7 6 8 5 10 11 2 3 16 13 15 14 1 4 
9 12 7 6 8 5 10 11 14 15 4 1 3 2 13 16 
9 12 7 6 14 1 4 15 3 16 13 2 8 5 10 11 
9 12 7 6 14 4 15 1 3 5 10 16 8 13 2 11 
9 12 7 6 15 1 4 14 2 16 13 3 8 5 10 11 
9 12 8 5 6 7 11 10 3 2 14 15 16 13 1 4 
9 12 8 5 6 7 11 10 15 14 2 3 4 1 13 16 
9 12 8 5 7 6 10 11 2 3 15 14 16 13 1 4 
9 12 8 5 7 6 10 11 14 15 3 2 4 1 13 16 
9 13 8 4 2 6 11 15 7 3 14 10 16 12 1 5 
9 13 8 4 2 6 11 15 16 12 5 1 7 3 10 14 
9 13 8 4 7 6 11 10 2 3 14 15 16 12 1 5 
9 13 8 4 16 6 11 1 2 12 5 15 7 3 10 14 
9 14 3 8 2 11 6 15 7 4 13 10 16 5 12 1 
9 14 3 8 4 7 10 13 6 1 16 11 15 12 5 2 
9 14 3 8 4 7 10 13 16 11 6 1 5 2 15 12 
9 14 3 8 4 12 13 5 15 7 2 10 6 1 16 11 
9 14 3 8 5 2 15 12 16 7 10 1 4 11 6 13 
9 14 3 8 6 4 13 11 7 1 16 10 12 15 2 5 
9 14 3 8 6 7 10 11 4 1 16 13 15 12 5 2 
9 14 3 8 6 7 10 11 15 12 5 2 4 1 16 13 
9 14 3 8 7 1 16 10 12 4 13 5 6 15 2 11 
9 14 3 8 7 4 13 10 6 1 16 11 12 15 2 5 
9 14 3 8 7 4 13 10 16 11 6 1 2 5 12 15 
9 14 3 8 7 11 6 10 2 4 13 15 16 5 12 1 
9 14 3 8 12 1 16 5 7 4 13 10 6 15 2 11 
9 14 3 8 12 4 5 13 7 15 10 2 6 1 16 11 
9 14 3 8 15 7 10 2 6 12 5 11 4 1 16 13 
9 14 3 8 16 2 15 1 5 7 10 12 4 11 6 13 
9 14 3 8 16 4 13 1 7 11 6 10 2 5 12 15 
9 14 3 8 16 7 10 1 4 11 6 13 5 2 15 12 
9 14 4 7 1 12 6 15 8 5 11 10 16 3 13 2 
9 14 4 7 2 3 13 16 15 6 12 1 8 11 5 10 
9 14 4 7 3 8 10 13 6 1 15 12 16 11 5 2 
9 14 4 7 3 8 10 13 16 11 5 2 6 1 15 12 
9 14 4 7 5 2 16 11 12 3 13 6 8 15 1 10 
9 14 4 7 8 3 13 10 5 2 16 11 12 15 1 6 
9 14 4 7 8 3 13 10 15 12 6 1 2 5 11 16 
9 14 4 7 8 11 5 10 1 6 12 15 16 3 13 2 
9 14 4 7 11 2 16 5 6 3 13 12 8 15 1 10 
9 14 4 7 16 3 13 2 1 6 12 15 8 11 5 10 
9 14 7 4 2 11 16 5 15 6 1 12 8 3 10 13 
9 14 7 4 3 8 13 10 6 1 12 15 16 11 2 5 
9 14 7 4 3 8 13 10 16 11 2 5 6 1 12 15 
9 14 7 4 5 11 16 2 12 6 1 15 8 3 10 13 
9 14 7 4 8 3 10 13 2 5 16 11 15 12 1 6 
9 14 7 4 8 3 10 13 12 15 6 1 5 2 11 16 
9 14 7 4 12 1 6 15 5 16 11 2 8 3 10 13 
9 14 7 4 15 1 6 12 2 16 11 5 8 3 10 13 
9 14 8 3 4 7 13 10 5 2 12 15 16 11 1 6 
9 14 8 3 4 7 13 10 15 12 2 5 6 1 11 16 
9 14 8 3 7 4 10 13 2 5 15 12 16 11 1 6 
9 14 8 3 7 4 10 13 12 15 5 2 6 1 11 16 
9 15 2 8 4 6 11 13 7 1 16 10 14 12 5 3 
9 15 2 8 4 6 11 13 16 10 7 1 5 3 14 12 
9 15 2 8 4 10 7 13 5 3 14 12 16 6 11 1 
9 15 2 8 4 12 13 5 14 6 3 11 7 1 16 10 
9 15 2 8 5 10 7 12 4 3 14 13 16 6 11 1 
9 15 2 8 6 4 13 11 7 1 16 10 12 14 3 5 
9 15 2 8 6 4 13 11 16 10 7 1 3 5 12 14 
9 15 2 8 7 1 16 10 12 4 13 5 6 14 3 11 
9 15 2 8 7 1 16 10 14 6 11 3 4 12 5 13 
9 15 2 8 7 4 13 10 6 1 16 11 12 14 3 5 
9 15 2 8 7 6 11 10 4 1 16 13 14 12 5 3 
9 15 2 8 12 1 16 5 7 4 13 10 6 14 3 11 
9 15 2 8 12 4 5 13 6 14 11 3 7 1 16 10 
9 15 2 8 14 1 16 3 7 6 11 10 4 12 5 13 
9 15 2 8 16 4 13 1 6 10 7 11 3 5 12 14 
9 15 2 8 16 6 11 1 4 10 7 13 5 3 14 12 
9 15 4 6 1 12 7 14 8 5 10 11 16 2 13 3 
9 15 4 6 2 8 11 13 7 1 14 12 16 10 5 3 
9 15 4 6 2 8 11 13 16 10 5 3 7 1 14 12 
9 15 4 6 3 2 13 16 14 7 12 1 8 10 5 11 
9 15 4 6 8 2 13 11 5 3 16 10 12 14 1 7 
9 15 4 6 8 2 13 11 14 12 7 1 3 5 10 16 
9 15 4 6 8 10 5 11 1 7 12 14 16 2 13 3 
9 15 4 6 16 2 13 3 1 7 12 14 8 10 5 11 
9 15 6 4 1 7 12 14 8 2 13 11 16 10 3 5 
9 15 6 4 1 7 12 14 16 10 5 3 8 2 11 13 
9 15 6 4 2 8 13 11 7 1 12 14 16 10 3 5 
9 15 6 4 2 8 13 11 16 10 3 5 7 1 12 14 
9 15 6 4 3 5 10 16 14 12 7 1 8 2 11 13 
9 15 6 4 8 2 11 13 3 5 16 10 14 12 1 7 
9 15 6 4 8 2 11 13 12 14 7 1 5 3 10 16 
9 15 6 4 14 7 12 1 3 10 5 16 8 2 11 13 
9 15 6 4 16 5 10 3 1 12 7 14 8 2 11 13 
9 15 8 2 3 5 12 14 6 4 13 11 16 10 1 7 
9 15 8 2 4 6 13 11 5 3 12 14 16 10 1 7 
9 15 8 2 4 6 13 11 14 12 3 5 7 1 10 16 
9 15 8 2 6 4 11 13 3 5 14 12 16 10 1 7 
9 15 8 2 6 4 11 13 12 14 5 3 7 1 10 16 
9 15 8 2 6 5 12 11 3 4 13 14 16 10 1 7 
9 16 1 8 6 5 12 11 15 10 7 2 4 3 14 13 
9 16 1 8 6 11 14 3 12 5 4 13 7 2 15 10 
9 16 1 8 7 10 15 2 12 5 4 13 6 3 14 11 
9 16 1 8 14 3 6 11 4 13 12 5 7 2 15 10 
9 16 1 8 15 2 7 10 4 13 12 5 6 3 14 11 
9 16 1 8 15 5 12 2 6 10 7 11 4 3 14 13 
9 16 2 7 3 6 12 13 8 1 15 10 14 11 5 4 
9 16 2 7 4 5 11 14 15 10 8 1 6 3 13 12 
9 16 2 7 5 4 14 11 8 1 15 10 12 13 3 6 
9 16 2 7 6 1 15 12 11 4 14 5 8 13 3 10 
9 16 2 7 6 3 13 12 15 10 8 1 4 5 11 14 
9 16 2 7 8 5 11 10 13 12 6 3 4 1 15 14 
9 16 2 7 12 1 15 6 5 4 14 11 8 13 3 10 
9 16 2 7 13 6 12 3 8 11 5 10 4 1 15 14 
9 16 3 6 2 7 12 13 8 1 14 11 15 10 5 4 
9 16 3 6 4 5 10 15 14 11 8 1 7 2 13 12 
9 16 3 6 5 4 15 10 8 1 14 11 12 13 2 7 
9 16 3 6 7 2 13 12 14 11 8 1 4 5 10 15 
9 16 4 5 2 7 11 14 15 10 6 3 8 1 13 12 
9 16 4 5 3 6 10 15 14 11 7 2 8 1 13 12 
9 16 4 5 6 3 15 10 7 2 14 11 12 13 1 8 
9 16 4 5 7 2 14 11 6 3 15 10 12 13 1 8 
9 16 4 5 14 7 11 2 3 10 6 15 8 1 13 12 
9 16 4 5 15 6 10 3 2 11 7 14 8 1 13 12 
9 16 5 4 2 7 14 11 8 1 12 13 15 10 3 6 
9 16 5 4 3 6 15 10 8 1 12 13 14 11 2 7 
9 16 5 4 3 10 15 6 14 7 2 11 8 1 12 13 
9 16 5 4 6 3 10 15 12 13 8 1 7 2 11 14 
9 16 5 4 6 10 15 3 11 7 2 14 8 1 12 13 
9 16 5 4 7 2 11 14 12 13 8 1 6 3 10 15 
9 16 5 4 8 3 10 13 11 14 7 2 6 1 12 15 
9 16 5 4 11 2 7 14 6 15 10 3 8 1 12 13 
9 16 5 4 11 7 14 2 8 10 3 13 6 1 12 15 
9 16 5 4 12 1 8 13 6 15 10 3 7 2 11 14 
9 16 5 4 14 2 7 11 3 15 10 6 8 1 12 13 
9 16 6 3 2 7 13 12 15 10 4 5 8 1 11 14 
9 16 6 3 4 5 15 10 7 2 12 13 14 11 1 8 
9 16 6 3 5 4 10 15 12 13 7 2 8 1 11 14 
9 16 6 3 7 2 12 13 4 5 15 10 14 11 1 8 
9 16 6 3 12 7 13 2 5 10 4 15 8 1 11 14 
9 16 6 3 15 4 10 5 2 13 7 12 8 1 11 14 
9 16 7 2 3 6 13 12 14 11 4 5 8 1 10 15 
9 16 7 2 4 5 14 11 6 3 12 13 15 10 1 8 
9 16 7 2 5 4 11 14 12 13 6 3 8 1 10 15 
9 16 7 2 6 3 12 13 4 5 14 11 15 10 1 8 
9 16 7 2 12 6 13 3 5 11 4 14 8 1 10 15 
9 16 7 2 14 4 11 5 3 13 6 12 8 1 10 15 
10 1 7 16 8 15 9 2 11 4 6 13 5 14 12 3 
10 1 7 16 8 15 9 2 13 6 4 11 3 12 14 5 
10 1 7 16 15 8 2 9 4 11 13 6 5 14 12 3 
10 1 7 16 15 8 2 9 6 13 11 4 3 12 14 5 
10 1 8 15 4 16 9 5 13 3 6 12 7 14 11 2 
10 1 8 15 5 16 9 4 12 3 6 13 7 14 11 2 
10 1 8 15 7 13 12 2 14 4 5 11 3 16 9 6 
10 1 8 15 7 14 11 2 12 3 6 13 5 16 9 4 
10 1 8 15 7 16 9 2 11 4 5 14 6 13 12 3 
10 1 8 15 7 16 9 2 13 6 3 12 4 11 14 5 
10 1 8 15 12 6 3 13 7 11 14 2 5 16 9 4 
10 1 8 15 14 5 4 11 7 12 13 2 3 16 9 6 
10 1 8 15 16 7 2 9 3 12 13 6 5 14 11 4 
10 1 8 15 16 7 2 9 5 14 11 4 3 12 13 6 
10 1 15 8 6 13 3 12 11 16 2 5 7 4 14 9 
10 1 15 8 7 6 12 9 14 11 5 4 3 16 2 13 
10 1 15 8 7 16 2 9 4 11 5 14 13 6 12 3 
10 1 15 8 7 16 2 9 6 13 3 12 11 4 14 5 
10 1 15 8 12 13 3 6 5 16 2 11 7 4 14 9 
10 1 15 8 14 5 11 4 7 12 6 9 3 16 2 13 
10 1 15 8 16 7 9 2 3 12 6 13 5 14 4 11 
10 1 15 8 16 7 9 2 5 14 4 11 3 12 6 13 
10 1 16 7 3 8 9 14 15 12 5 2 6 13 4 11 
10 1 16 7 3 13 4 14 6 8 9 11 15 12 5 2 
10 1 16 7 3 15 2 14 8 12 5 9 13 6 11 4 
10 1 16 7 5 8 9 12 15 14 3 2 4 11 6 13 
10 1 16 7 5 12 13 4 11 6 3 14 8 15 2 9 
10 1 16 7 5 15 2 12 8 14 3 9 11 4 13 6 
10 1 16 7 6 8 11 9 15 13 2 4 3 12 5 14 
10 1 16 7 6 13 4 11 3 8 9 14 15 12 5 2 
10 1 16 7 8 6 9 11 13 15 4 2 3 12 5 14 
10 1 16 7 8 15 2 9 3 12 5 14 13 6 11 4 
10 1 16 7 8 15 2 9 5 14 3 12 11 4 13 6 
10 1 16 7 13 4 5 12 3 14 11 6 8 15 2 9 
10 1 16 7 15 8 9 2 3 12 5 14 6 13 4 11 
10 1 16 7 15 8 9 2 5 14 3 12 4 11 6 13 
10 2 7 15 3 11 6 14 13 5 12 4 8 16 9 1 
10 2 7 15 3 11 6 14 16 8 9 1 5 13 12 4 
10 2 7 15 13 11 6 4 3 5 12 14 8 16 9 1 
10 2 7 15 16 8 1 9 3 13 12 6 5 11 14 4 
10 2 7 15 16 11 6 1 3 8 9 14 5 13 12 4 
10 2 15 7 3 8 9 14 16 13 4 1 5 11 6 12 
10 2 15 7 3 11 14 6 13 5 4 12 8 16 1 9 
10 2 15 7 3 11 14 6 16 8 1 9 5 13 4 12 
10 2 15 7 11 3 6 14 5 13 12 4 8 16 1 9 
10 2 15 7 11 3 6 14 8 16 9 1 5 13 4 12 
10 2 15 7 16 8 9 1 3 13 4 14 5 11 6 12 
10 3 5 16 4 15 9 6 13 2 8 11 7 14 12 1 
10 3 5 16 6 15 9 4 11 2 8 13 7 14 12 1 
10 3 5 16 8 13 11 2 15 6 4 9 1 12 14 7 
10 3 5 16 11 8 2 13 6 9 15 4 7 14 12 1 
10 3 5 16 13 8 2 11 4 9 15 6 7 14 12 1 
10 3 5 16 15 6 4 9 8 13 11 2 1 12 14 7 
10 3 6 15 1 13 8 12 16 4 9 5 7 14 11 2 
10 3 6 15 4 14 11 5 13 1 8 12 7 16 9 2 
10 3 6 15 5 9 4 16 12 8 13 1 7 14 11 2 
10 3 6 15 5 14 11 4 12 1 8 13 7 16 9 2 
10 3 6 15 5 16 9 4 11 2 7 14 8 13 12 1 
10 3 6 15 7 12 13 2 16 5 4 9 1 14 11 8 
10 3 6 15 8 13 12 1 11 2 7 14 5 16 9 4 
10 3 6 15 11 14 7 2 5 4 9 16 8 13 12 1 
10 3 6 15 12 13 8 1 5 4 9 16 7 14 11 2 
10 3 6 15 13 8 1 12 7 14 11 2 4 9 16 5 
10 3 6 15 16 4 5 9 7 13 12 2 1 14 11 8 
10 3 6 15 16 5 4 9 7 14 11 2 1 12 13 8 
10 3 6 15 16 9 4 5 1 8 13 12 7 14 11 2 
10 3 8 13 1 15 12 6 16 2 5 11 7 14 9 4 
10 3 8 13 5 16 11 2 15 6 1 12 4 9 14 7 
10 3 8 13 6 15 12 1 11 2 5 16 7 14 9 4 
10 3 8 13 11 5 2 16 6 12 15 1 7 14 9 4 
10 3 8 13 15 6 1 12 5 16 11 2 4 9 14 7 
10 3 8 13 16 5 2 11 1 12 15 6 7 14 9 4 
10 3 13 8 2 11 5 16 7 6 12 9 15 14 4 1 
10 3 13 8 2 11 5 16 15 14 4 1 7 6 12 9 
10 3 13 8 5 14 4 11 12 15 1 6 7 2 16 9 
10 3 13 8 5 16 2 11 4 9 7 14 15 6 12 1 
10 3 13 8 6 15 1 12 7 14 4 9 11 2 16 5 
10 3 13 8 7 12 6 9 2 5 11 16 15 14 4 1 
10 3 13 8 11 14 4 5 6 15 1 12 7 2 16 9 
10 3 13 8 15 6 12 1 4 9 7 14 5 16 2 11 
10 3 13 8 16 5 11 2 7 14 4 9 1 12 6 15 
10 3 13 8 16 11 5 2 1 14 4 15 7 6 12 9 
10 3 15 6 1 8 12 13 16 9 5 4 7 14 2 11 
10 3 15 6 4 5 9 16 13 12 8 1 7 14 2 11 
10 3 15 6 5 16 4 9 8 13 1 12 11 2 14 7 
10 3 15 6 8 13 1 12 5 16 4 9 11 2 14 7 
10 3 15 6 13 8 12 1 4 9 5 16 7 14 2 11 
10 3 15 6 16 5 9 4 1 12 8 13 7 14 2 11 
10 3 16 5 2 8 13 11 15 9 4 6 7 14 1 12 
10 3 16 5 2 11 8 13 7 6 9 12 15 14 1 4 
10 3 16 5 2 11 8 13 15 14 1 4 7 6 9 12 
10 3 16 5 6 4 9 15 11 13 8 2 7 14 1 12 
10 3 16 5 6 15 4 9 7 14 1 12 11 2 13 8 
10 3 16 5 7 9 6 12 2 8 11 13 15 14 1 4 
10 3 16 5 7 12 1 14 2 13 8 11 15 6 9 4 
10 3 16 5 8 13 2 11 1 12 7 14 15 6 9 4 
10 3 16 5 11 8 13 2 6 9 4 15 7 14 1 12 
10 3 16 5 13 8 11 2 7 14 1 12 4 9 6 15 
10 3 16 5 13 11 8 2 4 14 1 15 7 6 9 12 
10 3 16 5 15 4 9 6 2 13 8 11 7 14 1 12 
10 3 16 5 15 6 9 4 1 12 7 14 8 13 2 11 
10 4 5 15 7 13 12 2 11 1 8 14 6 16 9 3 
10 4 5 15 7 13 12 2 16 6 3 9 1 11 14 8 
10 4 5 15 13 7 2 12 3 9 16 6 8 14 11 1 
10 4 5 15 13 7 2 12 8 14 11 1 3 9 16 6 
10 4 7 13 5 15 12 2 11 1 6 16 8 14 9 3 
10 4 7 13 5 15 12 2 16 6 1 11 3 9 14 8 
10 4 7 13 15 5 2 12 1 11 16 6 8 14 9 3 
10 4 7 13 15 5 2 12 6 16 11 1 3 9 14 8 
10 4 13 7 1 16 3 14 8 9 6 11 15 5 12 2 
10 4 13 7 3 5 12 14 15 9 8 2 6 16 1 11 
10 4 13 7 3 14 1 16 6 11 8 9 15 5 12 2 
10 4 13 7 3 15 2 14 5 9 8 12 16 6 11 1 
10 4 13 7 5 15 2 12 3 9 8 14 16 6 11 1 
10 4 13 7 5 15 2 12 8 14 3 9 11 1 16 6 
10 4 13 7 6 9 8 11 15 16 1 2 3 5 12 14 
10 4 13 7 8 5 12 9 15 14 3 2 1 11 6 16 
10 4 13 7 8 9 16 1 11 6 3 14 5 15 2 12 
10 4 13 7 8 15 2 9 5 14 3 12 11 1 16 6 
10 4 13 7 15 5 12 2 3 9 8 14 6 16 1 11 
10 4 13 7 15 5 12 2 8 14 3 9 1 11 6 16 
10 4 13 7 15 9 8 2 6 16 1 11 3 5 12 14 
10 4 13 7 16 1 8 9 3 14 11 6 5 15 2 12 
10 4 15 5 7 13 2 12 1 11 8 14 16 6 9 3 
10 4 15 5 7 13 2 12 6 16 3 9 11 1 14 8 
10 4 15 5 13 7 12 2 3 9 6 16 8 14 1 11 
10 4 15 5 13 7 12 2 8 14 1 11 3 9 6 16 
10 5 3 16 4 15 9 6 13 2 8 11 7 12 14 1 
10 5 3 16 6 15 9 4 11 2 8 13 7 12 14 1 
10 5 3 16 8 11 13 2 15 4 6 9 1 14 12 7 
10 5 3 16 11 8 2 13 6 9 15 4 7 12 14 1 
10 5 3 16 13 8 2 11 4 9 15 6 7 12 14 1 
10 5 3 16 15 4 6 9 8 11 13 2 1 14 12 7 
10 5 4 15 3 16 9 6 13 2 7 12 8 11 14 1 
10 5 4 15 8 11 14 1 13 2 7 12 3 16 9 6 
10 5 4 15 11 8 1 14 7 12 13 2 6 9 16 3 
10 5 4 15 16 3 6 9 7 12 13 2 1 14 11 8 
10 5 8 11 1 15 14 4 16 2 3 13 7 12 9 6 
10 5 8 11 3 16 13 2 15 4 1 14 6 9 12 7 
10 5 8 11 4 15 14 1 13 2 3 16 7 12 9 6 
10 5 8 11 13 3 2 16 4 14 15 1 7 12 9 6 
10 5 8 11 15 4 1 14 3 16 13 2 6 9 12 7 
10 5 8 11 16 3 2 13 1 14 15 4 7 12 9 6 
10 5 11 8 1 12 6 15 16 13 3 2 7 4 14 9 
10 5 11 8 3 16 2 13 6 9 7 12 15 4 14 1 
10 5 11 8 4 15 1 14 7 12 6 9 13 2 16 3 
10 5 11 8 6 9 7 12 3 4 14 13 15 16 2 1 
10 5 11 8 6 9 7 12 15 16 2 1 3 4 14 13 
10 5 11 8 15 4 14 1 6 9 7 12 3 16 2 13 
10 5 11 8 15 12 6 1 2 13 3 16 7 4 14 9 
10 5 11 8 16 3 13 2 7 12 6 9 1 14 4 15 
10 5 12 7 1 16 3 14 8 9 6 11 15 4 13 2 
10 5 12 7 3 9 8 14 6 4 13 11 15 16 1 2 
10 5 12 7 3 14 1 16 6 11 8 9 15 4 13 2 
10 5 12 7 3 14 15 2 13 4 1 16 8 11 6 9 
10 5 12 7 6 9 8 11 3 4 13 14 15 16 1 2 
10 5 12 7 6 9 8 11 15 16 1 2 3 4 13 14 
10 5 12 7 13 4 15 2 8 9 6 11 3 16 1 14 
10 5 12 7 15 2 3 14 1 16 13 4 8 11 6 9 
10 5 12 7 15 2 13 4 6 11 8 9 3 16 1 14 
10 5 12 7 15 9 8 2 6 16 1 11 3 4 13 14 
10 5 15 4 1 8 14 11 16 9 3 6 7 12 2 13 
10 5 15 4 3 16 6 9 8 11 1 14 13 2 12 7 
10 5 15 4 6 3 9 16 11 14 8 1 7 12 2 13 
10 5 15 4 8 11 1 14 3 16 6 9 13 2 12 7 
10 5 15 4 11 8 14 1 6 9 3 16 7 12 2 13 
10 5 15 4 16 3 9 6 1 14 8 11 7 12 2 13 
10 5 16 3 4 15 6 9 7 12 1 14 13 2 11 8 
10 5 16 3 8 11 2 13 1 14 7 12 15 4 9 6 
10 5 16 3 11 8 13 2 7 12 1 14 6 9 4 15 
10 5 16 3 15 4 9 6 1 14 7 12 8 11 2 13 
10 6 3 15 1 13 8 12 16 4 9 5 7 11 14 2 
10 6 3 15 5 9 4 16 11 7 14 2 8 12 13 1 
10 6 3 15 5 9 4 16 12 8 13 1 7 11 14 2 
10 6 3 15 7 11 14 2 13 1 8 12 4 16 9 5 
10 6 3 15 7 11 14 2 16 4 5 9 1 13 12 8 
10 6 3 15 7 12 13 2 16 5 4 9 1 11 14 8 
10 6 3 15 11 7 2 14 5 9 16 4 8 12 13 1 
10 6 3 15 11 7 2 14 8 12 13 1 5 9 16 4 
10 6 3 15 12 8 1 13 5 11 14 4 7 9 16 2 
10 6 3 15 12 13 8 1 5 4 9 16 7 11 14 2 
10 6 3 15 13 8 1 12 4 11 14 5 7 9 16 2 
10 6 3 15 16 4 5 9 7 13 12 2 1 11 14 8 
10 6 3 15 16 9 4 5 1 8 13 12 7 11 14 2 
10 6 7 11 3 15 14 2 13 1 4 16 8 12 9 5 
10 6 7 11 3 15 14 2 16 4 1 13 5 9 12 8 
10 6 7 11 15 3 2 14 1 13 16 4 8 12 9 5 
10 6 7 11 15 3 2 14 4 16 13 1 5 9 12 8 
10 6 11 7 1 13 16 4 15 3 2 14 8 12 5 9 
10 6 11 7 3 4 13 14 16 9 8 1 5 15 2 12 
10 6 11 7 3 15 2 14 5 9 8 12 16 4 13 1 
10 6 11 7 3 15 2 14 8 12 5 9 13 1 16 4 
10 6 11 7 5 3 14 12 15 9 8 2 4 16 1 13 
10 6 11 7 5 15 2 12 3 9 8 14 16 4 13 1 
10 6 11 7 8 3 14 9 15 12 5 2 1 13 4 16 
10 6 11 7 8 15 2 9 3 12 5 14 13 1 16 4 
10 6 11 7 13 1 4 16 3 15 14 2 8 12 5 9 
10 6 11 7 15 3 14 2 5 9 8 12 4 16 1 13 
10 6 11 7 15 3 14 2 8 12 5 9 1 13 4 16 
10 6 11 7 16 4 13 1 3 9 8 14 5 15 2 12 
10 6 15 3 1 8 13 12 16 11 2 5 7 9 4 14 
10 6 15 3 4 9 16 5 13 8 1 12 7 11 2 14 
10 6 15 3 5 9 16 4 11 7 2 14 8 12 1 13 
10 6 15 3 5 9 16 4 12 8 1 13 7 11 2 14 
10 6 15 3 7 11 2 14 1 13 8 12 16 4 9 5 
10 6 15 3 7 11 2 14 4 16 5 9 13 1 12 8 
10 6 15 3 11 7 14 2 5 9 4 16 8 12 1 13 
10 6 15 3 11 7 14 2 8 12 1 13 5 9 4 16 
10 6 15 3 12 1 8 13 5 16 9 4 7 11 2 14 
10 6 15 3 12 8 13 1 5 11 2 16 7 9 4 14 
10 6 15 3 13 1 8 12 4 16 9 5 7 11 2 14 
10 7 1 16 4 13 11 6 15 2 8 9 5 12 14 3 
10 7 1 16 6 11 13 4 15 2 8 9 3 14 12 5 
10 7 1 16 11 6 4 13 8 9 15 2 5 12 14 3 
10 7 1 16 13 4 6 11 8 9 15 2 3 14 12 5 
10 7 2 15 3 9 8 14 16 6 11 1 5 12 13 4 
10 7 2 15 3 12 5 14 13 6 11 4 8 9 16 1 
10 7 2 15 3 12 13 6 16 1 8 9 5 14 11 4 
10 7 2 15 13 12 5 4 3 6 11 14 8 9 16 1 
10 7 2 15 16 9 8 1 3 6 11 14 5 12 13 4 
10 7 4 13 1 16 11 6 15 2 5 12 8 9 14 3 
10 7 4 13 6 11 16 1 15 2 5 12 3 14 9 8 
10 7 4 13 11 6 1 16 5 12 15 2 8 9 14 3 
10 7 4 13 16 1 6 11 5 12 15 2 3 14 9 8 
10 7 6 11 1 16 13 4 15 2 3 14 8 9 12 5 
10 7 6 11 4 13 16 1 15 2 3 14 5 12 9 8 
10 7 6 11 13 4 1 16 3 14 15 2 8 9 12 5 
10 7 6 11 16 1 4 13 3 14 15 2 5 12 9 8 
10 7 11 6 1 16 4 13 8 9 5 12 15 2 14 3 
10 7 11 6 4 13 1 16 5 12 8 9 15 2 14 3 
10 7 11 6 13 4 16 1 8 9 5 12 3 14 2 15 
10 7 11 6 16 1 13 4 5 12 8 9 3 14 2 15 
10 7 12 5 1 14 3 16 8 11 6 9 15 2 13 4 
10 7 12 5 8 2 15 9 13 11 6 4 3 14 1 16 
10 7 12 5 8 14 3 9 1 11 6 16 15 2 13 4 
10 7 12 5 13 2 15 4 8 11 6 9 3 14 1 16 
10 7 13 4 1 16 6 11 8 9 3 14 15 2 12 5 
10 7 13 4 6 11 1 16 3 14 8 9 15 2 12 5 
10 7 13 4 11 6 16 1 8 9 3 14 5 12 2 15 
10 7 13 4 16 1 11 6 3 14 8 9 5 12 2 15 
10 7 14 3 1 6 11 16 15 12 5 2 8 9 4 13 
10 7 14 3 1 13 4 16 8 12 5 9 15 2 11 6 
10 7 14 3 8 13 4 9 1 12 5 16 15 2 11 6 
10 7 14 3 15 6 11 2 1 12 5 16 8 9 4 13 
10 7 16 1 3 12 5 14 6 13 4 11 15 2 9 8 
10 7 16 1 4 13 6 11 5 12 3 14 15 2 9 8 
10 7 16 1 6 11 4 13 3 14 5 12 15 2 9 8 
10 7 16 1 6 12 5 11 3 13 4 14 15 2 9 8 
10 7 16 1 11 6 13 4 5 12 3 14 8 9 2 15 
10 7 16 1 13 4 11 6 3 14 5 12 8 9 2 15 
10 8 1 15 3 13 12 6 16 2 7 9 5 11 14 4 
10 8 1 15 5 11 14 4 16 2 7 9 3 13 12 6 
10 8 1 15 7 13 12 2 14 4 5 11 3 9 16 6 
10 8 1 15 7 14 11 2 12 3 6 13 5 9 16 4 
10 8 1 15 11 5 4 14 7 9 16 2 6 12 13 3 
10 8 1 15 12 6 3 13 5 9 16 4 7 11 14 2 
10 8 1 15 12 6 3 13 7 11 14 2 5 9 16 4 
10 8 1 15 13 3 6 12 7 9 16 2 4 14 11 5 
10 8 1 15 13 6 3 12 4 9 16 5 7 11 14 2 
10 8 1 15 14 5 4 11 7 12 13 2 3 9 16 6 
10 8 3 13 1 15 12 6 16 2 5 11 7 9 14 4 
10 8 3 13 5 11 16 2 15 1 6 12 4 14 9 7 
10 8 3 13 6 15 12 1 11 2 5 16 7 9 14 4 
10 8 3 13 11 5 2 16 6 12 15 1 7 9 14 4 
10 8 3 13 15 1 6 12 5 11 16 2 4 14 9 7 
10 8 3 13 16 5 2 11 1 12 15 6 7 9 14 4 
10 8 5 11 1 15 14 4 16 2 3 13 7 9 12 6 
10 8 5 11 3 13 16 2 15 1 4 14 6 12 9 7 
10 8 5 11 4 15 14 1 13 2 3 16 7 9 12 6 
10 8 5 11 13 3 2 16 4 14 15 1 7 9 12 6 
10 8 5 11 15 1 4 14 3 13 16 2 6 12 9 7 
10 8 5 11 16 3 2 13 1 14 15 4 7 9 12 6 
10 8 11 5 1 15 4 14 7 9 6 12 16 2 13 3 
10 8 11 5 3 13 2 16 6 12 7 9 15 1 14 4 
10 8 11 5 4 9 6 15 13 16 3 2 7 1 14 12 
10 8 11 5 13 3 16 2 7 9 6 12 4 14 1 15 
10 8 11 5 15 1 14 4 6 12 7 9 3 13 2 16 
10 8 11 5 15 9 6 4 2 16 3 13 7 1 14 12 
10 8 13 3 1 6 15 12 16 9 4 5 7 11 2 14 
10 8 13 3 1 15 6 12 7 9 4 14 16 2 11 5 
10 8 13 3 5 11 2 16 4 14 7 9 15 1 12 6 
10 8 13 3 7 2 11 14 12 15 6 1 5 9 4 16 
10 8 13 3 11 5 16 2 7 9 4 14 6 12 1 15 
10 8 13 3 12 6 15 1 5 9 4 16 7 11 2 14 
10 8 13 3 12 6 15 1 7 11 2 14 5 9 4 16 
10 8 13 3 15 1 12 6 4 14 7 9 5 11 2 16 
10 8 15 1 3 13 6 12 5 11 4 14 16 2 9 7 
10 8 15 1 4 5 14 11 13 12 3 6 7 9 2 16 
10 8 15 1 5 11 4 14 3 13 6 12 16 2 9 7 
10 8 15 1 6 3 12 13 11 14 5 4 7 9 2 16 
10 8 15 1 11 5 14 4 6 12 3 13 7 9 2 16 
10 8 15 1 13 3 12 6 4 14 5 11 7 9 2 16 
10 11 5 8 2 3 13 16 15 6 12 1 7 14 4 9 
10 11 5 8 3 14 4 13 6 7 9 12 15 2 16 1 
10 11 5 8 6 7 9 12 3 2 16 13 15 14 4 1 
10 11 5 8 6 7 9 12 15 14 4 1 3 2 16 13 
10 11 5 8 7 6 12 9 4 1 15 14 13 16 2 3 
10 11 5 8 7 6 12 9 16 13 3 2 1 4 14 15 
10 11 5 8 15 2 16 1 6 7 9 12 3 14 4 13 
10 11 5 8 16 3 13 2 1 6 12 15 7 14 4 9 
10 11 6 7 3 5 12 14 8 2 15 9 13 16 1 4 
10 11 6 7 3 8 9 14 5 2 15 12 16 13 4 1 
10 11 6 7 3 8 9 14 16 13 4 1 5 2 15 12 
10 11 6 7 3 14 15 2 13 4 1 16 8 5 12 9 
10 11 6 7 5 8 9 12 3 2 15 14 16 13 4 1 
10 11 6 7 5 8 9 12 15 14 3 2 4 1 16 13 
10 11 6 7 8 5 12 9 3 2 15 14 13 16 1 4 
10 11 6 7 8 5 12 9 15 14 3 2 1 4 13 16 
10 11 6 7 15 2 3 14 1 16 13 4 8 5 12 9 
10 11 6 7 15 5 12 2 8 14 3 9 1 4 13 16 
10 11 6 7 15 8 9 2 5 14 3 12 4 1 16 13 
10 11 6 7 16 8 9 1 3 13 4 14 5 2 15 12 
10 11 7 6 5 8 12 9 4 1 13 16 15 14 2 3 
10 11 7 6 5 8 12 9 16 13 1 4 3 2 14 15 
10 11 7 6 8 5 9 12 1 4 16 13 15 14 2 3 
10 11 7 6 8 5 9 12 13 16 4 1 3 2 14 15 
10 11 8 5 2 3 16 13 15 6 9 4 7 14 1 12 
10 11 8 5 6 7 12 9 3 2 13 16 15 14 1 4 
10 11 8 5 6 7 12 9 15 14 1 4 3 2 13 16 
10 11 8 5 7 6 9 12 1 4 15 14 16 13 2 3 
10 11 8 5 7 6 9 12 13 16 3 2 4 1 14 15 
10 11 8 5 13 3 16 2 4 6 9 15 7 14 1 12 
10 12 5 7 1 13 16 4 15 3 2 14 8 6 11 9 
10 12 5 7 3 13 4 14 6 8 9 11 15 1 16 2 
10 12 5 7 6 1 16 11 15 8 9 2 3 13 4 14 
10 12 5 7 6 8 11 9 3 1 14 16 15 13 4 2 
10 12 5 7 6 8 11 9 15 13 2 4 3 1 16 14 
10 12 5 7 6 13 4 11 3 8 9 14 15 1 16 2 
10 12 5 7 8 6 9 11 1 3 16 14 15 13 4 2 
10 12 5 7 8 6 9 11 13 15 4 2 3 1 16 14 
10 12 5 7 13 1 4 16 3 15 14 2 8 6 11 9 
10 12 5 7 15 1 16 2 6 8 9 11 3 13 4 14 
10 12 7 5 1 6 11 16 8 3 14 9 15 13 2 4 
10 12 7 5 8 6 11 9 1 3 14 16 15 13 2 4 
10 12 7 5 8 6 11 9 13 15 2 4 3 1 14 16 
10 12 7 5 13 6 11 4 8 15 2 9 3 1 14 16 
10 13 3 8 1 4 14 15 16 5 11 2 7 12 6 9 
10 13 3 8 2 11 5 16 7 6 12 9 15 4 14 1 
10 13 3 8 4 7 9 14 5 2 16 11 15 12 6 1 
10 13 3 8 4 7 9 14 15 12 6 1 5 2 16 11 
10 13 3 8 6 1 15 12 11 4 14 5 7 16 2 9 
10 13 3 8 7 4 14 9 6 1 15 12 11 16 2 5 
10 13 3 8 7 4 14 9 16 11 5 2 1 6 12 15 
10 13 3 8 7 12 6 9 2 5 11 16 15 4 14 1 
10 13 3 8 12 1 15 6 5 4 14 11 7 16 2 9 
10 13 3 8 15 4 14 1 2 5 11 16 7 12 6 9 
10 13 4 7 3 8 9 14 5 2 15 12 16 11 6 1 
10 13 4 7 3 8 9 14 15 12 5 2 6 1 16 11 
10 13 4 7 3 11 14 6 16 8 1 9 5 2 15 12 
10 13 4 7 5 3 14 12 8 2 15 9 11 16 1 6 
10 13 4 7 5 8 9 12 3 2 15 14 16 11 6 1 
10 13 4 7 6 1 16 11 15 8 9 2 3 12 5 14 
10 13 4 7 6 8 11 9 3 1 14 16 15 12 5 2 
10 13 4 7 8 3 14 9 5 2 15 12 11 16 1 6 
10 13 4 7 8 3 14 9 15 12 5 2 1 6 11 16 
10 13 4 7 8 6 9 11 1 3 16 14 15 12 5 2 
10 13 4 7 11 3 6 14 8 16 9 1 5 2 15 12 
10 13 4 7 15 1 16 2 6 8 9 11 3 12 5 14 
10 13 4 7 15 3 14 2 8 12 5 9 1 6 11 16 
10 13 4 7 15 8 9 2 3 12 5 14 6 1 16 11 
10 13 7 4 3 8 14 9 6 1 11 16 15 12 2 5 
10 13 7 4 3 8 14 9 16 11 1 6 5 2 12 15 
10 13 7 4 8 3 9 14 1 6 16 11 15 12 2 5 
10 13 7 4 8 3 9 14 11 16 6 1 5 2 12 15 
10 13 8 3 4 7 14 9 5 2 11 16 15 12 1 6 
10 13 8 3 4 7 14 9 15 12 1 6 5 2 11 16 
10 13 8 3 5 4 9 16 12 15 6 1 7 2 11 14 
10 13 8 3 7 2 11 14 12 15 6 1 5 4 9 16 
10 13 8 3 7 4 9 14 1 6 15 12 16 11 2 5 
10 13 8 3 7 4 9 14 11 16 5 2 6 1 12 15 
10 13 8 3 12 6 15 1 7 11 2 14 5 4 9 16 
10 13 8 3 16 4 9 5 1 15 6 12 7 2 11 14 
10 14 7 3 1 5 12 16 8 4 13 9 15 11 2 6 
10 14 7 3 1 5 12 16 15 11 6 2 8 4 9 13 
10 14 7 3 8 5 12 9 1 4 13 16 15 11 2 6 
10 14 7 3 15 5 12 2 1 11 6 16 8 4 9 13 
10 15 1 8 3 6 12 13 16 9 7 2 5 4 14 11 
10 15 1 8 4 5 11 14 7 2 16 9 13 12 6 3 
10 15 1 8 5 2 16 11 12 3 13 6 7 14 4 9 
10 15 1 8 5 4 14 11 16 9 7 2 3 6 12 13 
10 15 1 8 6 3 13 12 7 2 16 9 11 14 4 5 
10 15 1 8 7 6 12 9 14 11 5 4 3 2 16 13 
10 15 1 8 11 2 16 5 6 3 13 12 7 14 4 9 
10 15 1 8 14 5 11 4 7 12 6 9 3 2 16 13 
10 15 2 7 3 4 13 14 16 9 8 1 5 6 11 12 
10 15 2 7 5 12 13 4 11 6 3 14 8 1 16 9 
10 15 2 7 8 9 16 1 11 6 3 14 5 4 13 12 
10 15 2 7 13 4 5 12 3 14 11 6 8 1 16 9 
10 15 2 7 16 1 8 9 3 14 11 6 5 4 13 12 
10 15 2 7 16 4 13 1 3 9 8 14 5 6 11 12 
10 15 3 6 1 8 12 13 16 9 5 4 7 2 14 11 
10 15 3 6 4 5 9 16 13 12 8 1 7 2 14 11 
10 15 3 6 5 4 16 9 8 1 13 12 11 14 2 7 
10 15 3 6 8 1 13 12 5 4 16 9 11 14 2 7 
10 15 3 6 13 8 12 1 4 9 5 16 7 2 14 11 
10 15 3 6 16 5 9 4 1 12 8 13 7 2 14 11 
10 15 4 5 1 8 11 14 7 2 13 12 16 9 6 3 
10 15 4 5 3 6 9 16 13 12 7 2 8 1 14 11 
10 15 4 5 6 3 16 9 7 2 13 12 11 14 1 8 
10 15 4 5 8 1 14 11 13 12 7 2 3 6 9 16 
10 15 5 4 1 8 14 11 16 9 3 6 7 2 12 13 
10 15 5 4 3 6 16 9 8 1 11 14 13 12 2 7 
10 15 5 4 6 3 9 16 11 14 8 1 7 2 12 13 
10 15 5 4 8 1 11 14 3 6 16 9 13 12 2 7 
10 15 5 4 11 8 14 1 6 9 3 16 7 2 12 13 
10 15 5 4 16 3 9 6 1 14 8 11 7 2 12 13 
10 15 6 3 1 8 13 12 7 2 11 14 16 9 4 5 
10 15 6 3 4 5 16 9 7 2 11 14 13 12 1 8 
10 15 6 3 4 9 16 5 13 8 1 12 7 2 11 14 
10 15 6 3 5 2 11 16 12 13 8 1 7 4 9 14 
10 15 6 3 5 4 9 16 11 14 7 2 8 1 12 13 
10 15 6 3 5 9 16 4 12 8 1 13 7 2 11 14 
10 15 6 3 8 1 12 13 11 14 7 2 5 4 9 16 
10 15 6 3 11 2 7 14 5 16 9 4 8 1 12 13 
10 15 6 3 12 1 8 13 5 16 9 4 7 2 11 14 
10 15 6 3 13 1 8 12 4 16 9 5 7 2 11 14 
10 15 6 3 16 2 11 5 1 13 8 12 7 4 9 14 
10 15 8 1 3 6 13 12 5 4 11 14 16 9 2 7 
10 15 8 1 4 5 14 11 13 12 3 6 7 2 9 16 
10 15 8 1 5 4 11 14 3 6 13 12 16 9 2 7 
10 15 8 1 6 3 12 13 11 14 5 4 7 2 9 16 
10 15 8 1 11 5 14 4 6 12 3 13 7 2 9 16 
10 15 8 1 13 3 12 6 4 14 5 11 7 2 9 16 
10 16 1 7 3 5 12 14 8 2 15 9 13 11 6 4 
10 16 1 7 3 5 12 14 15 9 8 2 6 4 13 11 
10 16 1 7 3 9 8 14 6 4 13 11 15 5 12 2 
10 16 1 7 3 11 14 6 13 5 4 12 8 2 15 9 
10 16 1 7 5 3 14 12 8 2 15 9 11 13 4 6 
10 16 1 7 5 3 14 12 15 9 8 2 4 6 11 13 
10 16 1 7 6 9 8 11 3 4 13 14 15 5 12 2 
10 16 1 7 8 3 14 9 5 2 15 12 11 13 4 6 
10 16 1 7 8 5 12 9 3 2 15 14 13 11 6 4 
10 16 1 7 11 3 6 14 5 13 12 4 8 2 15 9 
10 16 1 7 13 4 15 2 8 9 6 11 3 5 12 14 
10 16 1 7 15 2 13 4 6 11 8 9 3 5 12 14 
10 16 1 7 15 3 14 2 5 9 8 12 4 6 11 13 
10 16 1 7 15 5 12 2 3 9 8 14 6 4 13 11 
10 16 3 5 1 7 12 14 8 2 13 11 15 9 6 4 
10 16 3 5 1 7 12 14 15 9 6 4 8 2 13 11 
10 16 3 5 2 8 13 11 7 1 12 14 15 9 6 4 
10 16 3 5 2 8 13 11 15 9 4 6 7 1 14 12 
10 16 3 5 2 11 8 13 7 6 9 12 15 1 14 4 
10 16 3 5 4 1 14 15 13 8 11 2 7 9 6 12 
10 16 3 5 6 4 9 15 11 13 8 2 7 1 14 12 
10 16 3 5 7 1 14 12 6 4 15 9 11 13 2 8 
10 16 3 5 7 1 14 12 13 11 8 2 4 6 9 15 
10 16 3 5 7 9 6 12 2 8 11 13 15 1 14 4 
10 16 3 5 11 8 13 2 6 9 4 15 7 1 14 12 
10 16 3 5 15 1 14 4 2 8 11 13 7 9 6 12 
10 16 3 5 15 4 9 6 2 13 8 11 7 1 14 12 
10 16 5 3 1 7 14 12 8 2 11 13 15 9 4 6 
10 16 5 3 1 7 14 12 15 9 4 6 8 2 11 13 
10 16 5 3 7 1 12 14 4 6 15 9 13 11 2 8 
10 16 5 3 7 1 12 14 11 13 8 2 6 4 9 15 
10 16 7 1 3 4 13 14 6 5 12 11 15 9 2 8 
10 16 7 1 3 5 14 12 6 4 11 13 15 9 2 8 
10 16 7 1 3 5 14 12 13 11 4 6 8 2 9 15 
10 16 7 1 5 3 12 14 4 6 13 11 15 9 2 8 
10 16 7 1 5 3 12 14 11 13 6 4 8 2 9 15 
10 16 7 1 6 4 13 11 3 5 12 14 15 9 2 8 
11 1 6 16 8 14 9 3 10 4 7 13 5 15 12 2 
11 1 6 16 8 14 9 3 13 7 4 10 2 12 15 5 
11 1 6 16 14 8 3 9 4 10 13 7 5 15 12 2 
11 1 6 16 14 8 3 9 7 13 10 4 2 12 15 5 
11 1 8 14 2 16 9 7 15 5 4 10 6 12 13 3 
11 1 8 14 6 12 13 3 15 5 4 10 2 16 9 7 
11 1 8 14 6 16 9 3 10 4 5 15 7 13 12 2 
11 1 8 14 6 16 9 3 13 7 2 12 4 10 15 5 
11 1 8 14 7 16 9 2 10 5 4 15 6 12 13 3 
11 1 8 14 15 4 5 10 6 13 12 3 2 16 9 7 
11 1 8 14 16 6 3 9 2 12 13 7 5 15 10 4 
11 1 8 14 16 6 3 9 5 15 10 4 2 12 13 7 
11 1 14 8 6 16 3 9 4 10 5 15 13 7 12 2 
11 1 14 8 6 16 3 9 7 13 2 12 10 4 15 5 
11 1 14 8 16 6 9 3 2 12 7 13 5 15 4 10 
11 1 14 8 16 6 9 3 5 15 4 10 2 12 7 13 
11 1 16 6 2 8 9 15 14 12 5 3 7 13 4 10 
11 1 16 6 2 14 3 15 8 12 5 9 13 7 10 4 
11 1 16 6 2 15 4 13 7 10 5 12 14 8 9 3 
11 1 16 6 4 8 13 9 14 10 3 7 5 15 2 12 
11 1 16 6 4 13 2 15 5 12 7 10 14 8 9 3 
11 1 16 6 5 8 9 12 14 15 2 3 4 10 7 13 
11 1 16 6 5 12 13 4 10 7 2 15 8 14 3 9 
11 1 16 6 5 14 3 12 8 15 2 9 10 4 13 7 
11 1 16 6 8 4 9 13 10 14 7 3 5 15 2 12 
11 1 16 6 8 14 3 9 2 12 5 15 13 7 10 4 
11 1 16 6 8 14 3 9 5 15 2 12 10 4 13 7 
11 1 16 6 13 4 5 12 2 15 10 7 8 14 3 9 
11 1 16 6 14 8 9 3 2 12 5 15 7 13 4 10 
11 1 16 6 14 8 9 3 5 15 2 12 4 10 7 13 
11 2 5 16 3 13 8 10 14 4 9 7 6 15 12 1 
11 2 5 16 4 14 9 7 13 3 8 10 6 15 12 1 
11 2 5 16 7 9 4 14 10 8 13 3 6 15 12 1 
11 2 5 16 7 14 9 4 10 3 8 13 6 15 12 1 
11 2 5 16 8 13 10 3 14 7 4 9 1 12 15 6 
11 2 5 16 10 8 3 13 7 9 14 4 6 15 12 1 
11 2 5 16 10 13 8 3 7 4 9 14 6 15 12 1 
11 2 5 16 13 8 3 10 4 9 14 7 6 15 12 1 
11 2 5 16 14 7 4 9 8 13 10 3 1 12 15 6 
11 2 5 16 14 9 4 7 3 8 13 10 6 15 12 1 
11 2 7 14 1 15 10 8 16 4 5 9 6 13 12 3 
11 2 7 14 5 16 9 4 10 3 6 15 8 13 12 1 
11 2 7 14 8 13 12 1 10 3 6 15 5 16 9 4 
11 2 7 14 8 15 10 1 9 4 5 16 6 13 12 3 
11 2 7 14 13 8 1 12 6 15 10 3 4 9 16 5 
11 2 7 14 16 5 4 9 6 15 10 3 1 12 13 8 
11 2 8 13 1 14 12 7 16 3 5 10 6 15 9 4 
11 2 8 13 5 16 10 3 14 7 1 12 4 9 15 6 
11 2 8 13 7 14 12 1 10 3 5 16 6 15 9 4 
11 2 8 13 10 5 3 16 7 12 14 1 6 15 9 4 
11 2 8 13 14 7 1 12 5 16 10 3 4 9 15 6 
11 2 8 13 16 5 3 10 1 12 14 7 6 15 9 4 
11 2 13 8 3 10 5 16 6 7 12 9 14 15 4 1 
11 2 13 8 3 10 5 16 14 15 4 1 6 7 12 9 
11 2 13 8 5 16 3 10 4 9 6 15 14 7 12 1 
11 2 13 8 6 12 7 9 3 5 10 16 14 15 4 1 
11 2 13 8 7 14 1 12 6 15 4 9 10 3 16 5 
11 2 13 8 14 7 12 1 4 9 6 15 5 16 3 10 
11 2 13 8 16 5 10 3 6 15 4 9 1 12 7 14 
11 2 13 8 16 10 5 3 1 15 4 14 6 7 12 9 
11 2 14 7 1 8 12 13 16 9 5 4 6 15 3 10 
11 2 14 7 4 5 9 16 13 12 8 1 6 15 3 10 
11 2 14 7 5 16 4 9 8 13 1 12 10 3 15 6 
11 2 14 7 8 13 1 12 5 16 4 9 10 3 15 6 
11 2 14 7 13 8 12 1 4 9 5 16 6 15 3 10 
11 2 14 7 16 5 9 4 1 12 8 13 6 15 3 10 
11 2 15 6 1 16 5 12 8 9 4 13 14 7 10 3 
11 2 15 6 5 9 8 12 14 16 1 3 4 7 10 13 
11 2 15 6 5 12 1 16 4 13 8 9 14 7 10 3 
11 2 15 6 5 13 4 12 10 16 1 7 8 3 14 9 
11 2 15 6 10 7 14 3 8 9 4 13 5 16 1 12 
11 2 15 6 10 13 4 7 5 16 1 12 8 3 14 9 
11 2 15 6 14 3 10 7 4 13 8 9 5 16 1 12 
11 2 15 6 14 9 8 3 5 16 1 12 4 7 10 13 
11 2 16 5 3 10 8 13 6 7 9 12 14 15 1 4 
11 2 16 5 3 10 8 13 14 15 1 4 6 7 9 12 
11 2 16 5 6 9 7 12 3 8 10 13 14 15 1 4 
11 2 16 5 7 14 4 9 6 15 1 12 10 3 13 8 
11 2 16 5 8 13 3 10 1 12 6 15 14 7 9 4 
11 2 16 5 13 8 10 3 6 15 1 12 4 9 7 14 
11 2 16 5 13 10 8 3 4 15 1 14 6 7 9 12 
11 2 16 5 14 7 9 4 1 12 6 15 8 13 3 10 
11 3 6 14 2 10 7 15 13 5 12 4 8 16 9 1 
11 3 6 14 2 10 7 15 16 8 9 1 5 13 12 4 
11 3 6 14 13 10 7 4 2 5 12 15 8 16 9 1 
11 3 6 14 16 10 7 1 2 8 9 15 5 13 12 4 
11 3 14 6 2 10 15 7 13 5 4 12 8 16 1 9 
11 3 14 6 2 10 15 7 16 8 1 9 5 13 4 12 
11 3 14 6 2 13 4 15 5 8 9 12 16 10 7 1 
11 3 14 6 5 13 4 12 2 8 9 15 16 10 7 1 
11 3 14 6 5 13 4 12 10 16 1 7 8 2 15 9 
11 3 14 6 10 2 7 15 5 13 12 4 8 16 1 9 
11 3 14 6 10 2 7 15 8 16 9 1 5 13 4 12 
11 3 14 6 10 13 4 7 5 16 1 12 8 2 15 9 
11 4 5 14 1 13 12 8 16 2 7 9 6 15 10 3 
11 4 5 14 6 13 12 3 10 1 8 15 7 16 9 2 
11 4 5 14 6 13 12 3 16 7 2 9 1 10 15 8 
11 4 5 14 6 15 10 3 9 2 7 16 8 13 12 1 
11 4 5 14 8 13 12 1 9 2 7 16 6 15 10 3 
11 4 5 14 9 7 2 16 6 10 15 3 8 13 12 1 
11 4 5 14 10 8 1 15 7 13 12 2 6 9 16 3 
11 4 5 14 13 6 3 12 2 9 16 7 8 15 10 1 
11 4 5 14 13 6 3 12 8 15 10 1 2 9 16 7 
11 4 5 14 15 8 1 10 2 13 12 7 6 9 16 3 
11 4 6 13 5 14 12 3 10 1 7 16 8 15 9 2 
11 4 6 13 5 14 12 3 16 7 1 10 2 9 15 8 
11 4 6 13 14 5 3 12 1 10 16 7 8 15 9 2 
11 4 6 13 14 5 3 12 7 16 10 1 2 9 15 8 
11 4 13 6 2 5 12 15 14 9 8 3 7 16 1 10 
11 4 13 6 2 14 3 15 5 9 8 12 16 7 10 1 
11 4 13 6 5 7 12 10 16 14 1 3 2 9 8 15 
11 4 13 6 5 14 3 12 2 9 8 15 16 7 10 1 
11 4 13 6 5 14 3 12 8 15 2 9 10 1 16 7 
11 4 13 6 7 5 10 12 14 16 3 1 2 9 8 15 
11 4 13 6 8 5 12 9 14 15 2 3 1 10 7 16 
11 4 13 6 8 9 16 1 10 7 2 15 5 14 3 12 
11 4 13 6 8 14 3 9 5 15 2 12 10 1 16 7 
11 4 13 6 14 5 12 3 2 9 8 15 7 16 1 10 
11 4 13 6 14 5 12 3 8 15 2 9 1 10 7 16 
11 4 13 6 16 1 8 9 2 15 10 7 5 14 3 12 
11 4 14 5 1 8 10 15 16 13 3 2 6 9 7 12 
11 4 14 5 6 13 3 12 1 10 8 15 16 7 9 2 
11 4 14 5 6 13 3 12 7 16 2 9 10 1 15 8 
11 4 14 5 13 6 12 3 2 9 7 16 8 15 1 10 
11 4 14 5 13 6 12 3 8 15 1 10 2 9 7 16 
11 4 14 5 15 8 10 1 2 13 3 16 6 9 7 12 
11 5 2 16 3 13 8 10 14 4 9 7 6 12 15 1 
11 5 2 16 4 14 9 7 13 3 8 10 6 12 15 1 
11 5 2 16 7 9 4 14 10 8 13 3 6 12 15 1 
11 5 2 16 7 14 9 4 10 3 8 13 6 12 15 1 
11 5 2 16 8 10 13 3 14 4 7 9 1 15 12 6 
11 5 2 16 10 8 3 13 7 9 14 4 6 12 15 1 
11 5 2 16 10 13 8 3 7 4 9 14 6 12 15 1 
11 5 2 16 13 8 3 10 4 9 14 7 6 12 15 1 
11 5 2 16 14 4 7 9 8 10 13 3 1 15 12 6 
11 5 2 16 14 9 4 7 3 8 13 10 6 12 15 1 
11 5 4 14 2 12 13 7 15 1 8 10 6 16 9 3 
11 5 4 14 2 16 9 7 13 3 6 12 8 10 15 1 
11 5 4 14 6 15 10 3 9 2 7 16 8 12 13 1 
11 5 4 14 7 12 13 2 10 1 8 15 6 16 9 3 
11 5 4 14 8 10 15 1 13 3 6 12 2 16 9 7 
11 5 4 14 9 7 2 16 6 10 15 3 8 12 13 1 
11 5 4 14 9 7 2 16 8 12 13 1 6 10 15 3 
11 5 4 14 10 8 1 15 6 12 13 3 7 9 16 2 
11 5 4 14 16 2 7 9 6 12 13 3 1 15 10 8 
11 5 4 14 16 7 2 9 1 12 13 8 6 10 15 3 
11 5 8 10 1 14 15 4 16 3 2 13 6 12 9 7 
11 5 8 10 2 16 13 3 14 4 1 15 7 9 12 6 
11 5 8 10 4 14 15 1 13 3 2 16 6 12 9 7 
11 5 8 10 13 2 3 16 4 15 14 1 6 12 9 7 
11 5 8 10 14 4 1 15 2 16 13 3 7 9 12 6 
11 5 8 10 16 2 3 13 1 15 14 4 6 12 9 7 
11 5 10 8 1 12 7 14 16 13 2 3 6 4 15 9 
11 5 10 8 2 13 16 3 15 4 1 14 6 12 7 9 
11 5 10 8 2 16 3 13 7 9 6 12 14 4 15 1 
11 5 10 8 3 13 16 2 14 4 1 15 6 12 7 9 
11 5 10 8 4 14 1 15 6 12 7 9 13 3 16 2 
11 5 10 8 14 1 4 15 3 16 13 2 6 12 7 9 
11 5 10 8 14 4 15 1 7 9 6 12 2 16 3 13 
11 5 10 8 14 12 7 1 3 13 2 16 6 4 15 9 
11 5 10 8 15 1 4 14 2 16 13 3 6 12 7 9 
11 5 10 8 16 2 13 3 6 12 7 9 1 15 4 14 
11 5 14 4 1 8 15 10 16 9 2 7 6 12 3 13 
11 5 14 4 2 9 16 7 15 8 1 10 6 12 3 13 
11 5 14 4 2 16 7 9 8 10 1 15 13 3 12 6 
11 5 14 4 7 2 9 16 10 15 8 1 6 12 3 13 
11 5 14 4 7 9 16 2 10 8 1 15 6 12 3 13 
11 5 14 4 8 10 1 15 2 16 7 9 13 3 12 6 
11 5 14 4 10 1 8 15 7 16 9 2 6 12 3 13 
11 5 14 4 10 8 15 1 7 9 2 16 6 12 3 13 
11 5 14 4 15 1 8 10 2 16 9 7 6 12 3 13 
11 5 14 4 16 2 9 7 1 15 8 10 6 12 3 13 
11 5 16 2 4 7 14 9 13 12 1 8 6 10 3 15 
11 5 16 2 4 14 7 9 6 12 1 15 13 3 10 8 
11 5 16 2 6 3 10 15 9 14 7 4 8 12 1 13 
11 5 16 2 8 10 3 13 1 15 6 12 14 4 9 7 
11 5 16 2 9 7 14 4 6 10 3 15 8 12 1 13 
11 5 16 2 9 7 14 4 8 12 1 13 6 10 3 15 
11 5 16 2 10 8 13 3 6 12 1 15 7 9 4 14 
11 5 16 2 14 4 9 7 1 15 6 12 8 10 3 13 
11 6 1 16 4 13 10 7 14 3 8 9 5 12 15 2 
11 6 1 16 7 10 13 4 14 3 8 9 2 15 12 5 
11 6 1 16 10 7 4 13 8 9 14 3 5 12 15 2 
11 6 1 16 13 4 7 10 8 9 14 3 2 15 12 5 
11 6 3 14 2 9 8 15 16 7 10 1 5 12 13 4 
11 6 3 14 2 12 5 15 13 7 10 4 8 9 16 1 
11 6 3 14 13 12 5 4 2 7 10 15 8 9 16 1 
11 6 3 14 16 9 8 1 2 7 10 15 5 12 13 4 
11 6 4 13 1 16 10 7 14 3 5 12 8 9 15 2 
11 6 4 13 7 10 16 1 14 3 5 12 2 15 9 8 
11 6 4 13 10 7 1 16 5 12 14 3 8 9 15 2 
11 6 4 13 16 1 7 10 5 12 14 3 2 15 9 8 
11 6 7 10 1 16 13 4 14 3 2 15 8 9 12 5 
11 6 7 10 4 13 16 1 14 3 2 15 5 12 9 8 
11 6 7 10 13 4 1 16 2 15 14 3 8 9 12 5 
11 6 7 10 16 1 4 13 2 15 14 3 5 12 9 8 
11 6 9 8 4 15 2 13 5 10 7 12 14 3 16 1 
11 6 9 8 5 3 14 12 16 10 7 1 2 15 4 13 
11 6 9 8 5 15 2 12 4 10 7 13 14 3 16 1 
11 6 9 8 16 3 14 1 5 10 7 12 2 15 4 13 
11 6 10 7 1 16 4 13 8 9 5 12 14 3 15 2 
11 6 10 7 4 13 1 16 5 12 8 9 14 3 15 2 
11 6 10 7 13 4 16 1 8 9 5 12 2 15 3 14 
11 6 10 7 16 1 13 4 5 12 8 9 2 15 3 14 
11 6 13 4 1 16 7 10 8 9 2 15 14 3 12 5 
11 6 13 4 7 10 1 16 2 15 8 9 14 3 12 5 
11 6 13 4 10 7 16 1 8 9 2 15 5 12 3 14 
11 6 13 4 16 1 10 7 2 15 8 9 5 12 3 14 
11 6 15 2 1 12 5 16 8 13 4 9 14 3 10 7 
11 6 15 2 8 3 14 9 10 13 4 7 5 12 1 16 
11 6 15 2 8 12 5 9 1 13 4 16 14 3 10 7 
11 6 15 2 10 3 14 7 8 13 4 9 5 12 1 16 
11 6 16 1 4 13 7 10 5 12 2 15 14 3 9 8 
11 6 16 1 7 10 4 13 2 15 5 12 14 3 9 8 
11 6 16 1 10 7 13 4 5 12 2 15 8 9 3 14 
11 6 16 1 13 4 10 7 2 15 5 12 8 9 3 14 
11 7 2 14 6 10 15 3 13 1 8 12 4 16 9 5 
11 7 2 14 6 10 15 3 16 4 5 9 1 13 12 8 
11 7 2 14 9 5 4 16 8 10 15 1 6 12 13 3 
11 7 2 14 10 6 3 15 5 9 16 4 8 12 13 1 
11 7 2 14 10 6 3 15 8 12 13 1 5 9 16 4 
11 7 2 14 16 5 4 9 1 10 15 8 6 12 13 3 
11 7 6 10 2 14 15 3 13 1 4 16 8 12 9 5 
11 7 6 10 2 14 15 3 16 4 1 13 5 9 12 8 
11 7 6 10 14 2 3 15 1 13 16 4 8 12 9 5 
11 7 6 10 14 2 3 15 4 16 13 1 5 9 12 8 
11 7 10 6 1 16 5 12 8 9 4 13 14 2 15 3 
11 7 10 6 2 9 8 15 5 4 13 12 16 14 3 1 
11 7 10 6 2 14 3 15 5 9 8 12 16 4 13 1 
11 7 10 6 2 14 3 15 8 12 5 9 13 1 16 4 
11 7 10 6 5 2 15 12 14 9 8 3 4 16 1 13 
11 7 10 6 5 9 8 12 2 4 13 15 16 14 3 1 
11 7 10 6 5 9 8 12 14 16 1 3 4 2 15 13 
11 7 10 6 5 12 1 16 4 13 8 9 14 2 15 3 
11 7 10 6 5 14 3 12 2 9 8 15 16 4 13 1 
11 7 10 6 8 2 15 9 14 12 5 3 1 13 4 16 
11 7 10 6 8 14 3 9 2 12 5 15 13 1 16 4 
11 7 10 6 14 2 15 3 5 9 8 12 4 16 1 13 
11 7 10 6 14 2 15 3 8 12 5 9 1 13 4 16 
11 7 10 6 14 9 8 3 5 16 1 12 4 2 15 13 
11 7 14 2 4 5 16 9 13 10 3 8 6 12 1 15 
11 7 14 2 6 10 3 15 1 13 8 12 16 4 9 5 
11 7 14 2 6 10 3 15 4 16 5 9 13 1 12 8 
11 7 14 2 9 5 16 4 8 10 3 13 6 12 1 15 
11 7 14 2 10 6 15 3 5 9 4 16 8 12 1 13 
11 7 14 2 10 6 15 3 8 12 1 13 5 9 4 16 
11 8 1 14 2 13 12 7 16 3 6 9 5 10 15 4 
11 8 1 14 5 10 15 4 16 3 6 9 2 13 12 7 
11 8 1 14 6 12 13 3 15 5 4 10 2 9 16 7 
11 8 1 14 10 4 5 15 7 9 16 2 6 13 12 3 
11 8 1 14 10 5 4 15 6 9 16 3 7 12 13 2 
11 8 1 14 13 2 7 12 6 9 16 3 4 15 10 5 
11 8 1 14 15 4 5 10 2 9 16 7 6 13 12 3 
11 8 1 14 15 4 5 10 6 13 12 3 2 9 16 7 
11 8 2 13 1 14 12 7 16 3 5 10 6 9 15 4 
11 8 2 13 5 10 16 3 14 1 7 12 4 15 9 6 
11 8 2 13 7 14 12 1 10 3 5 16 6 9 15 4 
11 8 2 13 10 5 3 16 7 12 14 1 6 9 15 4 
11 8 2 13 14 1 7 12 5 10 16 3 4 15 9 6 
11 8 2 13 16 5 3 10 1 12 14 7 6 9 15 4 
11 8 5 10 1 14 15 4 16 3 2 13 6 9 12 7 
11 8 5 10 2 13 16 3 14 1 4 15 7 12 9 6 
11 8 5 10 4 14 15 1 13 3 2 16 6 9 12 7 
11 8 5 10 13 2 3 16 4 15 14 1 6 9 12 7 
11 8 5 10 14 1 4 15 2 13 16 3 7 12 9 6 
11 8 5 10 16 2 3 13 1 15 14 4 6 9 12 7 
11 8 9 6 2 15 4 13 7 10 5 12 14 1 16 3 
11 8 9 6 4 13 2 15 5 12 7 10 14 1 16 3 
11 8 9 6 14 3 16 1 7 10 5 12 2 13 4 15 
11 8 9 6 16 1 14 3 5 12 7 10 2 13 4 15 
11 8 10 5 1 4 14 15 16 9 7 2 6 13 3 12 
11 8 10 5 1 14 4 15 6 9 7 12 16 3 13 2 
11 8 10 5 2 13 3 16 7 12 6 9 14 1 15 4 
11 8 10 5 4 9 7 14 13 16 2 3 6 1 15 12 
11 8 10 5 6 3 13 12 15 14 4 1 2 9 7 16 
11 8 10 5 13 2 16 3 6 9 7 12 4 15 1 14 
11 8 10 5 14 1 15 4 7 12 6 9 2 13 3 16 
11 8 10 5 14 9 7 4 3 16 2 13 6 1 15 12 
11 8 10 5 15 4 14 1 2 9 7 16 6 13 3 12 
11 8 10 5 15 4 14 1 6 13 3 12 2 9 7 16 
11 8 13 2 1 14 7 12 6 9 4 15 16 3 10 5 
11 8 13 2 5 10 3 16 4 15 6 9 14 1 12 7 
11 8 13 2 10 5 16 3 6 9 4 15 7 12 1 14 
11 8 13 2 14 1 12 7 4 15 6 9 5 10 3 16 
11 8 14 1 2 13 7 12 5 10 4 15 16 3 9 6 
11 8 14 1 4 5 15 10 13 12 2 7 6 9 3 16 
11 8 14 1 5 10 4 15 2 13 7 12 16 3 9 6 
11 8 14 1 7 2 12 13 10 15 5 4 6 9 3 16 
11 8 14 1 10 5 15 4 7 12 2 13 6 9 3 16 
11 8 14 1 13 2 12 7 4 15 5 10 6 9 3 16 
11 9 6 8 4 7 10 13 5 2 15 12 14 16 3 1 
11 9 6 8 5 7 10 12 4 2 15 13 14 16 3 1 
11 9 6 8 5 7 10 12 16 14 3 1 2 4 15 13 
11 9 6 8 16 7 10 1 5 14 3 12 2 4 15 13 
11 9 8 6 5 7 12 10 4 2 13 15 14 16 1 3 
11 9 8 6 5 7 12 10 16 14 1 3 2 4 13 15 
11 9 8 6 7 5 10 12 2 4 15 13 14 16 1 3 
11 9 8 6 7 5 10 12 14 16 3 1 2 4 13 15 
11 10 5 8 2 13 16 3 15 4 1 14 6 7 12 9 
11 10 5 8 3 2 13 16 14 7 12 1 6 15 4 9 
11 10 5 8 3 13 16 2 14 4 1 15 6 7 12 9 
11 10 5 8 6 7 12 9 4 1 14 15 13 16 3 2 
11 10 5 8 6 7 12 9 16 13 2 3 1 4 15 14 
11 10 5 8 7 6 9 12 2 3 16 13 14 15 4 1 
11 10 5 8 7 6 9 12 14 15 4 1 2 3 16 13 
11 10 5 8 14 1 4 15 3 16 13 2 6 7 12 9 
11 10 5 8 15 1 4 14 2 16 13 3 6 7 12 9 
11 10 5 8 16 2 13 3 1 7 12 14 6 15 4 9 
11 10 6 7 5 8 12 9 4 1 13 16 14 15 3 2 
11 10 6 7 5 8 12 9 16 13 1 4 2 3 15 14 
11 10 6 7 8 5 9 12 1 4 16 13 14 15 3 2 
11 10 6 7 8 5 9 12 13 16 4 1 2 3 15 14 
11 10 7 6 2 5 12 15 8 3 14 9 13 16 1 4 
11 10 7 6 2 8 9 15 5 3 14 12 16 13 4 1 
11 10 7 6 2 13 4 15 5 8 9 12 16 3 14 1 
11 10 7 6 4 8 13 9 5 1 12 16 14 15 2 3 
11 10 7 6 5 1 16 12 14 8 9 3 4 15 2 13 
11 10 7 6 5 8 9 12 2 3 14 15 16 13 4 1 
11 10 7 6 5 8 9 12 14 15 2 3 4 1 16 13 
11 10 7 6 5 13 4 12 2 8 9 15 16 3 14 1 
11 10 7 6 8 4 9 13 1 5 16 12 14 15 2 3 
11 10 7 6 8 5 12 9 2 3 14 15 13 16 1 4 
11 10 7 6 8 5 12 9 14 15 2 3 1 4 13 16 
11 10 7 6 14 1 16 3 5 8 9 12 4 15 2 13 
11 10 7 6 14 5 12 3 8 15 2 9 1 4 13 16 
11 10 7 6 14 8 9 3 5 15 2 12 4 1 16 13 
11 10 8 5 2 7 9 16 15 14 4 1 6 3 13 12 
11 10 8 5 3 2 16 13 14 7 9 4 6 15 1 12 
11 10 8 5 6 3 13 12 15 14 4 1 2 7 9 16 
11 10 8 5 6 7 9 12 1 4 14 15 16 13 3 2 
11 10 8 5 6 7 9 12 13 16 2 3 4 1 15 14 
11 10 8 5 7 6 12 9 2 3 13 16 14 15 1 4 
11 10 8 5 7 6 12 9 14 15 1 4 2 3 13 16 
11 10 8 5 13 2 16 3 4 7 9 14 6 15 1 12 
11 10 8 5 15 4 14 1 6 13 3 12 2 7 9 16 
11 10 8 5 16 7 9 2 1 14 4 15 6 3 13 12 
11 13 2 8 1 4 15 14 16 5 10 3 6 12 7 9 
11 13 2 8 3 10 5 16 6 7 12 9 14 4 15 1 
11 13 2 8 4 6 9 15 5 3 16 10 14 12 7 1 
11 13 2 8 4 6 9 15 14 12 7 1 5 3 16 10 
11 13 2 8 6 4 15 9 7 1 14 12 10 16 3 5 
11 13 2 8 6 4 15 9 16 10 5 3 1 7 12 14 
11 13 2 8 6 12 7 9 3 5 10 16 14 4 15 1 
11 13 2 8 14 4 15 1 3 5 10 16 6 12 7 9 
11 13 4 6 2 8 9 15 5 3 14 12 16 10 7 1 
11 13 4 6 2 8 9 15 14 12 5 3 7 1 16 10 
11 13 4 6 2 10 15 7 16 8 1 9 5 3 14 12 
11 13 4 6 5 2 15 12 8 3 14 9 10 16 1 7 
11 13 4 6 5 8 9 12 2 3 14 15 16 10 7 1 
11 13 4 6 8 2 15 9 5 3 14 12 10 16 1 7 
11 13 4 6 8 2 15 9 14 12 5 3 1 7 10 16 
11 13 4 6 10 2 7 15 8 16 9 1 5 3 14 12 
11 13 4 6 14 2 15 3 8 12 5 9 1 7 10 16 
11 13 4 6 14 3 16 1 7 10 5 12 2 8 9 15 
11 13 4 6 14 8 9 3 2 12 5 15 7 1 16 10 
11 13 4 6 16 1 14 3 5 12 7 10 2 8 9 15 
11 13 6 4 2 8 15 9 7 1 10 16 14 12 3 5 
11 13 6 4 2 8 15 9 16 10 1 7 5 3 12 14 
11 13 6 4 8 2 9 15 1 7 16 10 14 12 3 5 
11 13 6 4 8 2 9 15 10 16 7 1 5 3 12 14 
11 13 8 2 4 6 15 9 5 3 10 16 14 12 1 7 
11 13 8 2 4 6 15 9 14 12 1 7 5 3 10 16 
11 13 8 2 6 4 9 15 1 7 14 12 16 10 3 5 
11 13 8 2 6 4 9 15 10 16 5 3 7 1 12 14 
11 14 1 8 2 7 12 13 16 9 6 3 5 4 15 10 
11 14 1 8 4 5 10 15 6 3 16 9 13 12 7 2 
11 14 1 8 5 4 15 10 16 9 6 3 2 7 12 13 
11 14 1 8 7 2 13 12 6 3 16 9 10 15 4 5 
11 14 2 7 1 8 12 13 16 9 5 4 6 3 15 10 
11 14 2 7 4 5 9 16 13 12 8 1 6 3 15 10 
11 14 2 7 5 4 16 9 8 1 13 12 10 15 3 6 
11 14 2 7 8 1 13 12 5 4 16 9 10 15 3 6 
11 14 2 7 13 8 12 1 4 9 5 16 6 3 15 10 
11 14 2 7 16 5 9 4 1 12 8 13 6 3 15 10 
11 14 3 6 2 9 8 15 5 4 13 12 16 7 10 1 
11 14 3 6 5 1 16 12 10 4 13 7 8 15 2 9 
11 14 3 6 5 9 8 12 2 4 13 15 16 7 10 1 
11 14 3 6 5 12 13 4 10 7 2 15 8 1 16 9 
11 14 3 6 8 9 16 1 10 7 2 15 5 4 13 12 
11 14 3 6 10 1 16 7 5 4 13 12 8 15 2 9 
11 14 3 6 13 4 5 12 2 15 10 7 8 1 16 9 
11 14 3 6 16 1 8 9 2 15 10 7 5 4 13 12 
11 14 4 5 1 8 10 15 6 3 13 12 16 9 7 2 
11 14 4 5 2 3 13 16 15 10 8 1 6 7 9 12 
11 14 4 5 2 7 9 16 13 12 6 3 8 1 15 10 
11 14 4 5 7 2 16 9 6 3 13 12 10 15 1 8 
11 14 4 5 8 1 15 10 13 12 6 3 2 7 9 16 
11 14 4 5 16 3 13 2 1 10 8 15 6 7 9 12 
11 14 5 4 1 8 15 10 16 9 2 7 6 3 12 13 
11 14 5 4 2 7 16 9 8 1 10 15 13 12 3 6 
11 14 5 4 2 9 16 7 15 8 1 10 6 3 12 13 
11 14 5 4 7 2 9 16 10 15 8 1 6 3 12 13 
11 14 5 4 7 9 16 2 10 8 1 15 6 3 12 13 
11 14 5 4 8 1 10 15 2 7 16 9 13 12 3 6 
11 14 5 4 10 1 8 15 7 16 9 2 6 3 12 13 
11 14 5 4 10 8 15 1 7 9 2 16 6 3 12 13 
11 14 5 4 15 1 8 10 2 16 9 7 6 3 12 13 
11 14 5 4 16 2 9 7 1 15 8 10 6 3 12 13 
11 14 7 2 1 8 13 12 6 3 10 15 16 9 4 5 
11 14 7 2 4 5 16 9 6 3 10 15 13 12 1 8 
11 14 7 2 5 4 9 16 10 15 6 3 8 1 12 13 
11 14 7 2 8 1 12 13 10 15 6 3 5 4 9 16 
11 14 7 2 8 3 10 13 9 16 5 4 6 1 12 15 
11 14 7 2 13 3 10 8 4 16 5 9 6 1 12 15 
11 14 8 1 2 7 13 12 5 4 10 15 16 9 3 6 
11 14 8 1 4 5 15 10 13 12 2 7 6 3 9 16 
11 14 8 1 5 4 10 15 2 7 13 12 16 9 3 6 
11 14 8 1 7 2 12 13 10 15 5 4 6 3 9 16 
11 14 8 1 10 5 15 4 7 12 2 13 6 3 9 16 
11 14 8 1 13 2 12 7 4 15 5 10 6 3 9 16 
11 15 2 6 4 8 13 9 5 1 12 16 14 10 7 3 
11 15 2 6 4 8 13 9 14 10 3 7 5 1 16 12 
11 15 2 6 5 1 16 12 10 4 13 7 8 14 3 9 
11 15 2 6 5 1 16 12 14 8 9 3 4 10 7 13 
11 15 2 6 8 4 9 13 1 5 16 12 14 10 7 3 
11 15 2 6 8 4 9 13 10 14 7 3 5 1 16 12 
11 15 2 6 10 1 16 7 5 4 13 12 8 14 3 9 
11 15 2 6 14 1 16 3 5 8 9 12 4 10 7 13 
11 15 6 2 1 4 13 16 8 5 12 9 14 10 3 7 
11 15 6 2 8 4 13 9 1 5 12 16 14 10 3 7 
11 15 6 2 8 4 13 9 10 14 3 7 5 1 12 16 
11 15 6 2 10 4 13 7 8 14 3 9 5 1 12 16 
11 16 1 6 2 5 12 15 8 3 14 9 13 10 7 4 
11 16 1 6 2 5 12 15 14 9 8 3 7 4 13 10 
11 16 1 6 2 10 15 7 13 5 4 12 8 3 14 9 
11 16 1 6 5 2 15 12 8 3 14 9 10 13 4 7 
11 16 1 6 5 2 15 12 14 9 8 3 4 7 10 13 
11 16 1 6 5 7 12 10 4 2 13 15 14 9 8 3 
11 16 1 6 7 5 10 12 2 4 15 13 14 9 8 3 
11 16 1 6 8 2 15 9 5 3 14 12 10 13 4 7 
11 16 1 6 8 5 12 9 2 3 14 15 13 10 7 4 
11 16 1 6 10 2 7 15 5 13 12 4 8 3 14 9 
11 16 1 6 10 7 14 3 8 9 4 13 5 2 15 12 
11 16 1 6 14 2 15 3 5 9 8 12 4 7 10 13 
11 16 1 6 14 3 10 7 4 13 8 9 5 2 15 12 
11 16 1 6 14 5 12 3 2 9 8 15 7 4 13 10 
11 16 2 5 1 6 12 15 8 3 13 10 14 9 7 4 
11 16 2 5 1 6 12 15 14 9 7 4 8 3 13 10 
11 16 2 5 3 10 8 13 6 7 9 12 14 1 15 4 
11 16 2 5 4 1 15 14 13 8 10 3 6 9 7 12 
11 16 2 5 6 1 15 12 7 4 14 9 10 13 3 8 
11 16 2 5 6 1 15 12 13 10 8 3 4 7 9 14 
11 16 2 5 6 9 7 12 3 8 10 13 14 1 15 4 
11 16 2 5 14 1 15 4 3 8 10 13 6 9 7 12 
11 16 5 2 1 6 15 12 8 3 10 13 14 9 4 7 
11 16 5 2 1 6 15 12 14 9 4 7 8 3 10 13 
11 16 5 2 6 1 12 15 4 7 14 9 13 10 3 8 
11 16 5 2 6 1 12 15 10 13 8 3 7 4 9 14 
11 16 5 2 6 3 10 15 9 14 7 4 8 1 12 13 
11 16 5 2 8 1 12 13 9 14 7 4 6 3 10 15 
11 16 5 2 9 7 14 4 6 10 3 15 8 1 12 13 
11 16 5 2 13 1 12 8 4 14 7 9 6 3 10 15 
11 16 6 1 2 5 15 12 7 4 10 13 14 9 3 8 
11 16 6 1 2 5 15 12 13 10 4 7 8 3 9 14 
11 16 6 1 5 2 12 15 4 7 13 10 14 9 3 8 
11 16 6 1 5 2 12 15 10 13 7 4 8 3 9 14 
12 1 6 15 3 13 10 8 14 4 7 9 5 16 11 2 
12 1 6 15 7 14 9 4 13 8 3 10 2 11 16 5 
12 1 6 15 8 13 10 3 9 4 7 14 5 16 11 2 
12 1 6 15 9 7 4 14 8 10 13 3 5 16 11 2 
12 1 6 15 13 8 3 10 7 14 9 4 2 11 16 5 
12 1 6 15 14 7 4 9 3 10 13 8 5 16 11 2 
12 1 7 14 2 13 11 8 15 4 6 9 5 16 10 3 
12 1 7 14 6 15 9 4 13 8 2 11 3 10 16 5 
12 1 7 14 8 13 11 2 9 4 6 15 5 16 10 3 
12 1 7 14 9 6 4 15 8 11 13 2 5 16 10 3 
12 1 7 14 13 8 2 11 6 15 9 4 3 10 16 5 
12 1 7 14 15 6 4 9 2 11 13 8 5 16 10 3 
12 1 8 13 3 16 9 6 14 7 2 11 5 10 15 4 
12 1 8 13 5 14 11 4 10 3 6 15 7 16 9 2 
12 1 8 13 6 15 10 3 9 4 5 16 7 14 11 2 
12 1 8 13 6 16 9 3 11 7 2 14 5 10 15 4 
12 1 8 13 7 14 11 2 9 4 5 16 6 15 10 3 
12 1 8 13 10 6 3 15 5 11 14 4 7 16 9 2 
12 1 8 13 14 7 2 11 5 16 9 4 3 10 15 6 
12 1 8 13 15 6 3 10 5 16 9 4 2 11 14 7 
12 1 13 8 2 7 11 14 15 10 6 3 5 16 4 9 
12 1 13 8 3 6 10 15 14 11 7 2 5 16 4 9 
12 1 13 8 6 15 3 10 7 14 2 11 9 4 16 5 
12 1 13 8 7 14 2 11 6 15 3 10 9 4 16 5 
12 1 13 8 14 7 11 2 3 10 6 15 5 16 4 9 
12 1 13 8 15 6 10 3 2 11 7 14 5 16 4 9 
12 1 14 7 2 8 13 11 15 9 4 6 5 16 3 10 
12 1 14 7 3 16 5 10 6 9 4 15 13 8 11 2 
12 1 14 7 4 9 6 15 5 8 11 10 13 16 3 2 
12 1 14 7 4 9 6 15 13 16 3 2 5 8 11 10 
12 1 14 7 5 11 8 10 4 6 9 15 13 16 3 2 
12 1 14 7 6 4 9 15 11 13 8 2 5 16 3 10 
12 1 14 7 6 15 4 9 3 10 5 16 13 8 11 2 
12 1 14 7 8 13 2 11 5 16 3 10 9 4 15 6 
12 1 14 7 11 8 13 2 6 9 4 15 5 16 3 10 
12 1 14 7 13 8 11 2 3 10 5 16 6 15 4 9 
12 1 14 7 15 4 9 6 2 13 8 11 5 16 3 10 
12 1 14 7 15 6 9 4 5 16 3 10 2 11 8 13 
12 1 14 7 15 9 6 4 2 16 3 13 5 8 11 10 
12 1 15 6 4 9 7 14 5 8 10 11 13 16 2 3 
12 1 15 6 4 9 7 14 13 16 2 3 5 8 10 11 
12 1 15 6 5 10 8 11 4 7 9 14 13 16 2 3 
12 1 15 6 7 14 4 9 2 11 5 16 13 8 10 3 
12 1 15 6 8 13 3 10 5 16 2 11 9 4 14 7 
12 1 15 6 13 8 10 3 2 11 5 16 7 14 4 9 
12 1 15 6 14 7 9 4 5 16 2 11 3 10 8 13 
12 1 15 6 14 9 7 4 3 16 2 13 5 8 10 11 
12 1 16 5 2 15 6 11 7 10 3 14 13 8 9 4 
12 1 16 5 6 11 2 15 3 14 7 10 13 8 9 4 
12 1 16 5 9 8 13 4 7 10 3 14 6 15 2 11 
12 1 16 5 13 4 9 8 3 14 7 10 6 15 2 11 
12 2 5 15 7 13 10 4 9 3 8 14 6 16 11 1 
12 2 5 15 7 13 10 4 14 8 3 9 1 11 16 6 
12 2 5 15 13 7 4 10 3 9 14 8 6 16 11 1 
12 2 5 15 13 7 4 10 8 14 9 3 1 11 16 6 
12 2 7 13 1 15 10 8 16 6 3 9 5 11 14 4 
12 2 7 13 5 11 14 4 16 6 3 9 1 15 10 8 
12 2 7 13 5 15 10 4 9 3 6 16 8 14 11 1 
12 2 7 13 5 15 10 4 14 8 1 11 3 9 16 6 
12 2 7 13 8 15 10 1 9 6 3 16 5 11 14 4 
12 2 7 13 11 8 1 14 6 15 10 3 5 9 16 4 
12 2 7 13 14 8 1 11 3 15 10 6 5 9 16 4 
12 2 7 13 15 5 4 10 1 11 14 8 6 16 9 3 
12 2 7 13 15 5 4 10 6 16 9 3 1 11 14 8 
12 2 7 13 16 3 6 9 5 14 11 4 1 15 10 8 
12 2 13 7 5 15 4 10 3 9 6 16 14 8 11 1 
12 2 13 7 5 15 4 10 8 14 1 11 9 3 16 6 
12 2 13 7 15 5 10 4 1 11 8 14 6 16 3 9 
12 2 13 7 15 5 10 4 6 16 3 9 1 11 8 14 
12 2 15 5 1 7 10 16 13 11 6 4 8 14 3 9 
12 2 15 5 1 8 9 16 14 13 4 3 7 11 6 10 
12 2 15 5 1 13 4 16 7 11 6 10 14 8 9 3 
12 2 15 5 3 7 14 10 13 9 4 8 6 16 1 11 
12 2 15 5 6 7 10 11 13 16 1 4 3 9 8 14 
12 2 15 5 6 11 14 3 9 8 1 16 7 13 4 10 
12 2 15 5 6 13 4 11 7 16 1 10 9 3 14 8 
12 2 15 5 7 3 10 14 9 13 8 4 6 16 1 11 
12 2 15 5 7 13 4 10 1 11 6 16 14 8 9 3 
12 2 15 5 7 13 4 10 6 16 1 11 9 3 14 8 
12 2 15 5 13 7 10 4 1 11 6 16 8 14 3 9 
12 2 15 5 13 7 10 4 6 16 1 11 3 9 8 14 
12 2 15 5 14 3 6 11 1 16 9 8 7 13 4 10 
12 2 15 5 14 8 9 3 1 13 4 16 7 11 6 10 
12 3 5 14 6 13 11 4 9 2 8 15 7 16 10 1 
12 3 5 14 6 13 11 4 15 8 2 9 1 10 16 7 
12 3 5 14 13 6 4 11 2 9 15 8 7 16 10 1 
12 3 5 14 13 6 4 11 8 15 9 2 1 10 16 7 
12 3 6 13 1 16 9 8 14 5 4 11 7 10 15 2 
12 3 6 13 5 14 11 4 9 2 7 16 8 15 10 1 
12 3 6 13 5 14 11 4 15 8 1 10 2 9 16 7 
12 3 6 13 7 10 15 2 14 5 4 11 1 16 9 8 
12 3 6 13 9 7 2 16 8 14 11 1 5 10 15 4 
12 3 6 13 14 5 4 11 1 10 15 8 7 16 9 2 
12 3 6 13 14 5 4 11 7 16 9 2 1 10 15 8 
12 3 6 13 16 7 2 9 1 14 11 8 5 10 15 4 
12 3 13 6 2 7 9 16 15 14 4 1 5 10 8 11 
12 3 13 6 5 14 4 11 2 9 7 16 15 8 10 1 
12 3 13 6 5 14 4 11 8 15 1 10 9 2 16 7 
12 3 13 6 14 5 11 4 1 10 8 15 7 16 2 9 
12 3 13 6 14 5 11 4 7 16 2 9 1 10 8 15 
12 3 13 6 16 7 9 2 1 14 4 15 5 10 8 11 
12 3 14 5 1 6 11 16 13 10 7 4 8 15 2 9 
12 3 14 5 1 13 4 16 6 10 7 11 15 8 9 2 
12 3 14 5 1 16 7 10 8 9 2 15 13 6 11 4 
12 3 14 5 6 13 4 11 1 10 7 16 15 8 9 2 
12 3 14 5 6 13 4 11 7 16 1 10 9 2 15 8 
12 3 14 5 7 6 11 10 13 16 1 4 2 9 8 15 
12 3 14 5 7 10 1 16 2 15 8 9 13 6 11 4 
12 3 14 5 7 10 15 2 9 8 1 16 6 13 4 11 
12 3 14 5 7 13 4 10 6 16 1 11 9 2 15 8 
12 3 14 5 13 6 11 4 1 10 7 16 8 15 2 9 
12 3 14 5 13 6 11 4 7 16 1 10 2 9 8 15 
12 3 14 5 15 2 7 10 1 16 9 8 6 13 4 11 
12 4 5 13 1 9 8 16 14 6 11 3 7 15 10 2 
12 4 5 13 1 9 8 16 15 7 10 2 6 14 11 3 
12 4 5 13 14 9 8 3 1 6 11 16 7 15 10 2 
12 4 5 13 15 9 8 2 1 7 10 16 6 14 11 3 
12 4 13 5 1 9 16 8 14 6 3 11 7 15 2 10 
12 4 13 5 1 9 16 8 15 7 2 10 6 14 3 11 
12 4 13 5 9 1 8 16 6 14 11 3 7 15 2 10 
12 4 13 5 9 1 8 16 7 15 10 2 6 14 3 11 
12 5 2 15 3 14 9 8 13 4 7 10 6 11 16 1 
12 5 2 15 8 9 14 3 13 4 7 10 1 16 11 6 
12 5 2 15 9 8 3 14 7 10 13 4 6 11 16 1 
12 5 2 15 14 3 8 9 7 10 13 4 1 16 11 6 
12 5 3 14 2 15 9 8 13 4 6 11 7 10 16 1 
12 5 3 14 8 9 15 2 13 4 6 11 1 16 10 7 
12 5 3 14 9 8 2 15 6 11 13 4 7 10 16 1 
12 5 3 14 15 2 8 9 6 11 13 4 1 16 10 7 
12 5 4 13 1 10 7 16 15 8 9 2 6 11 14 3 
12 5 4 13 1 11 6 16 14 8 9 3 7 10 15 2 
12 5 4 13 14 11 6 3 1 8 9 16 7 10 15 2 
12 5 4 13 15 10 7 2 1 8 9 16 6 11 14 3 
12 5 8 9 2 15 14 3 13 4 1 16 7 10 11 6 
12 5 8 9 3 14 15 2 13 4 1 16 6 11 10 7 
12 5 8 9 14 3 2 15 1 16 13 4 7 10 11 6 
12 5 8 9 15 2 3 14 1 16 13 4 6 11 10 7 
12 5 9 8 2 15 3 14 7 10 6 11 13 4 16 1 
12 5 9 8 3 14 2 15 6 11 7 10 13 4 16 1 
12 5 9 8 14 3 15 2 7 10 6 11 1 16 4 13 
12 5 9 8 15 2 14 3 6 11 7 10 1 16 4 13 
12 5 10 7 1 14 3 16 8 11 6 9 13 4 15 2 
12 5 10 7 8 2 15 9 13 11 6 4 1 16 3 14 
12 5 10 7 8 14 3 9 1 11 6 16 13 4 15 2 
12 5 10 7 13 2 15 4 8 11 6 9 1 16 3 14 
12 5 14 3 2 15 8 9 7 10 1 16 13 4 11 6 
12 5 14 3 8 9 2 15 1 16 7 10 13 4 11 6 
12 5 14 3 9 8 15 2 7 10 1 16 6 11 4 13 
12 5 14 3 15 2 9 8 1 16 7 10 6 11 4 13 
12 5 15 2 3 14 8 9 6 11 1 16 13 4 10 7 
12 5 15 2 8 9 3 14 1 16 6 11 13 4 10 7 
12 5 15 2 9 8 14 3 6 11 1 16 7 10 4 13 
12 5 15 2 14 3 9 8 1 16 6 11 7 10 4 13 
12 5 16 1 2 11 6 15 7 14 3 10 13 4 9 8 
12 5 16 1 7 4 13 10 9 14 3 8 6 11 2 15 
12 5 16 1 7 11 6 10 2 14 3 15 13 4 9 8 
12 5 16 1 9 4 13 8 7 14 3 10 6 11 2 15 
12 6 1 15 3 13 10 8 14 4 7 9 5 11 16 2 
12 6 1 15 7 9 14 4 13 3 8 10 2 16 11 5 
12 6 1 15 8 13 10 3 9 4 7 14 5 11 16 2 
12 6 1 15 9 7 4 14 8 10 13 3 5 11 16 2 
12 6 1 15 13 3 8 10 7 9 14 4 2 16 11 5 
12 6 1 15 14 7 4 9 3 10 13 8 5 11 16 2 
12 6 3 13 1 11 14 8 16 2 7 9 5 15 10 4 
12 6 3 13 1 15 10 8 14 4 5 11 7 9 16 2 
12 6 3 13 7 9 16 2 14 4 5 11 1 15 10 8 
12 6 3 13 8 11 14 1 9 2 7 16 5 15 10 4 
12 6 3 13 9 7 2 16 5 11 14 4 8 10 15 1 
12 6 3 13 14 4 5 11 1 9 16 8 7 15 10 2 
12 6 3 13 14 4 5 11 7 15 10 2 1 9 16 8 
12 6 3 13 15 1 8 10 5 11 14 4 2 16 9 7 
12 6 7 9 1 15 14 4 13 3 2 16 8 10 11 5 
12 6 7 9 2 13 16 3 15 4 1 14 5 11 10 8 
12 6 7 9 3 13 16 2 14 4 1 15 5 11 10 8 
12 6 7 9 13 3 2 16 1 15 14 4 8 10 11 5 
12 6 7 9 14 1 4 15 3 16 13 2 5 11 10 8 
12 6 7 9 15 1 4 14 2 16 13 3 5 11 10 8 
12 6 9 7 1 15 4 14 8 10 5 11 13 3 16 2 
12 6 9 7 2 11 8 13 15 14 1 4 5 3 16 10 
12 6 9 7 3 13 2 16 5 11 8 10 14 4 15 1 
12 6 9 7 13 3 16 2 8 10 5 11 1 15 4 14 
12 6 9 7 13 11 8 2 4 14 1 15 5 3 16 10 
12 6 9 7 15 1 14 4 5 11 8 10 2 16 3 13 
12 6 11 5 1 4 13 16 14 9 8 3 7 15 2 10 
12 6 11 5 1 16 7 10 8 9 2 15 13 3 14 4 
12 6 11 5 7 4 13 10 14 15 2 3 1 9 8 16 
12 6 11 5 7 10 1 16 2 15 8 9 13 3 14 4 
12 6 11 5 14 4 13 3 1 9 8 16 7 15 2 10 
12 6 11 5 14 4 13 3 7 15 2 10 1 9 8 16 
12 6 13 3 1 15 8 10 7 9 2 16 14 4 11 5 
12 6 13 3 2 7 16 9 15 10 1 8 5 11 4 14 
12 6 13 3 7 9 2 16 1 15 8 10 14 4 11 5 
12 6 13 3 8 1 10 15 9 16 7 2 5 11 4 14 
12 6 13 3 9 7 16 2 8 10 1 15 5 11 4 14 
12 6 13 3 15 1 10 8 2 16 7 9 5 11 4 14 
12 6 15 1 3 13 8 10 5 11 2 16 14 4 9 7 
12 6 15 1 7 9 4 14 2 16 5 11 13 3 10 8 
12 6 15 1 9 7 14 4 5 11 2 16 8 10 3 13 
12 6 15 1 13 3 10 8 2 16 5 11 7 9 4 14 
12 7 1 14 2 13 11 8 15 4 6 9 5 10 16 3 
12 7 1 14 6 9 15 4 13 2 8 11 3 16 10 5 
12 7 1 14 8 13 11 2 9 4 6 15 5 10 16 3 
12 7 1 14 9 6 4 15 8 11 13 2 5 10 16 3 
12 7 1 14 13 2 8 11 6 9 15 4 3 16 10 5 
12 7 1 14 15 6 4 9 2 11 13 8 5 10 16 3 
12 7 2 13 1 14 11 8 15 4 5 10 6 9 16 3 
12 7 2 13 3 10 15 6 14 1 8 11 5 16 9 4 
12 7 2 13 5 11 14 4 16 6 3 9 1 10 15 8 
12 7 2 13 6 9 16 3 15 4 5 10 1 14 11 8 
12 7 2 13 6 10 15 3 11 1 8 14 5 16 9 4 
12 7 2 13 9 3 6 16 8 10 15 1 5 14 11 4 
12 7 2 13 9 6 3 16 5 10 15 4 8 11 14 1 
12 7 2 13 14 1 8 11 5 10 15 4 3 16 9 6 
12 7 2 13 16 3 6 9 1 10 15 8 5 14 11 4 
12 7 2 13 16 3 6 9 5 14 11 4 1 10 15 8 
12 7 6 9 1 14 15 4 13 2 3 16 8 11 10 5 
12 7 6 9 2 13 16 3 15 4 1 14 5 10 11 8 
12 7 6 9 3 13 16 2 14 4 1 15 5 10 11 8 
12 7 6 9 13 2 3 16 1 14 15 4 8 11 10 5 
12 7 6 9 14 1 4 15 3 16 13 2 5 10 11 8 
12 7 6 9 15 1 4 14 2 16 13 3 5 10 11 8 
12 7 9 6 1 14 4 15 8 11 5 10 13 2 16 3 
12 7 9 6 2 3 13 16 15 10 8 1 5 14 4 11 
12 7 9 6 2 13 3 16 5 10 8 11 15 4 14 1 
12 7 9 6 3 10 8 13 14 15 1 4 5 2 16 11 
12 7 9 6 5 4 14 11 16 13 3 2 1 10 8 15 
12 7 9 6 13 2 16 3 8 11 5 10 1 14 4 15 
12 7 9 6 13 10 8 3 4 15 1 14 5 2 16 11 
12 7 9 6 14 1 15 4 5 10 8 11 3 16 2 13 
12 7 9 6 16 3 13 2 1 10 8 15 5 14 4 11 
12 7 9 6 16 3 13 2 5 14 4 11 1 10 8 15 
12 7 13 2 1 14 8 11 6 9 3 16 15 4 10 5 
12 7 13 2 3 6 16 9 14 11 1 8 5 10 4 15 
12 7 13 2 6 9 3 16 1 14 8 11 15 4 10 5 
12 7 13 2 8 1 11 14 9 16 6 3 5 10 4 15 
12 7 13 2 9 6 16 3 8 11 1 14 5 10 4 15 
12 7 13 2 14 1 11 8 3 16 6 9 5 10 4 15 
12 7 14 1 2 13 8 11 5 10 3 16 15 4 9 6 
12 7 14 1 3 10 5 16 6 15 4 9 13 2 11 8 
12 7 14 1 6 4 15 9 11 13 2 8 5 10 3 16 
12 7 14 1 6 9 4 15 3 16 5 10 13 2 11 8 
12 7 14 1 8 2 13 11 9 15 4 6 5 10 3 16 
12 7 14 1 9 4 15 6 8 13 2 11 5 10 3 16 
12 7 14 1 9 6 15 4 5 10 3 16 8 11 2 13 
12 7 14 1 11 2 13 8 6 15 4 9 5 10 3 16 
12 7 14 1 13 2 11 8 3 16 5 10 6 9 4 15 
12 8 1 13 5 9 16 4 14 2 7 11 3 15 10 6 
12 8 1 13 5 9 16 4 15 3 6 10 2 14 11 7 
12 8 1 13 5 14 11 4 10 3 6 15 7 9 16 2 
12 8 1 13 9 5 4 16 6 10 15 3 7 11 14 2 
12 8 1 13 9 5 4 16 7 11 14 2 6 10 15 3 
12 8 1 13 10 6 3 15 5 11 14 4 7 9 16 2 
12 8 1 13 11 2 7 14 6 9 16 3 5 15 10 4 
12 8 1 13 14 2 7 11 3 9 16 6 5 15 10 4 
12 8 5 9 1 13 16 4 14 2 3 15 7 11 10 6 
12 8 5 9 1 13 16 4 15 3 2 14 6 10 11 7 
12 8 5 9 13 1 4 16 2 14 15 3 7 11 10 6 
12 8 5 9 13 1 4 16 3 15 14 2 6 10 11 7 
12 8 9 5 1 13 4 16 6 10 7 11 15 3 14 2 
12 8 9 5 1 13 4 16 7 11 6 10 14 2 15 3 
12 8 9 5 2 15 6 11 7 10 3 14 13 1 16 4 
12 8 9 5 6 1 16 11 13 10 7 4 3 15 2 14 
12 8 9 5 6 11 2 15 3 14 7 10 13 1 16 4 
12 8 9 5 6 13 4 11 1 10 7 16 15 3 14 2 
12 8 9 5 7 1 16 10 13 11 6 4 2 14 3 15 
12 8 9 5 7 2 15 10 14 13 4 3 1 11 6 16 
12 8 9 5 7 13 4 10 1 11 6 16 14 2 15 3 
12 8 9 5 13 1 16 4 6 10 7 11 3 15 2 14 
12 8 9 5 13 1 16 4 7 11 6 10 2 14 3 15 
12 8 9 5 14 2 15 3 7 13 4 10 1 11 6 16 
12 8 13 1 5 2 11 16 10 15 6 3 7 9 4 14 
12 8 13 1 5 9 4 16 2 14 7 11 15 3 10 6 
12 8 13 1 5 9 4 16 3 15 6 10 14 2 11 7 
12 8 13 1 9 5 16 4 6 10 3 15 7 11 2 14 
12 8 13 1 9 5 16 4 7 11 2 14 6 10 3 15 
12 8 13 1 10 6 15 3 5 11 2 16 7 9 4 14 
12 9 5 8 6 7 11 10 3 2 14 15 13 16 4 1 
12 9 5 8 6 7 11 10 15 14 2 3 1 4 16 13 
12 9 5 8 7 6 10 11 2 3 15 14 13 16 4 1 
12 9 5 8 7 6 10 11 14 15 3 2 1 4 16 13 
12 9 6 7 4 1 14 15 13 8 11 2 5 16 3 10 
12 9 6 7 5 8 11 10 3 2 13 16 14 15 4 1 
12 9 6 7 5 8 11 10 15 14 1 4 2 3 16 13 
12 9 6 7 8 5 10 11 1 4 15 14 13 16 3 2 
12 9 6 7 8 5 10 11 13 16 3 2 1 4 15 14 
12 9 6 7 15 1 14 4 2 8 11 13 5 16 3 10 
12 9 7 6 1 8 10 15 16 13 3 2 5 4 14 11 
12 9 7 6 4 1 15 14 13 8 10 3 5 16 2 11 
12 9 7 6 5 4 14 11 16 13 3 2 1 8 10 15 
12 9 7 6 5 8 10 11 2 3 13 16 15 14 4 1 
12 9 7 6 5 8 10 11 14 15 1 4 3 2 16 13 
12 9 7 6 8 5 11 10 1 4 14 15 13 16 2 3 
12 9 7 6 8 5 11 10 13 16 2 3 1 4 14 15 
12 9 7 6 14 1 15 4 3 8 10 13 5 16 2 11 
12 9 7 6 15 8 10 1 2 13 3 16 5 4 14 11 
12 9 7 6 16 3 13 2 5 14 4 11 1 8 10 15 
12 9 8 5 1 6 11 16 7 4 13 10 14 15 2 3 
12 9 8 5 1 7 10 16 6 4 13 11 15 14 3 2 
12 9 8 5 3 7 14 10 6 2 11 15 13 16 1 4 
12 9 8 5 6 7 10 11 1 4 13 16 15 14 3 2 
12 9 8 5 6 7 10 11 13 16 1 4 3 2 15 14 
12 9 8 5 7 3 10 14 2 6 15 11 13 16 1 4 
12 9 8 5 7 4 13 10 14 15 2 3 1 6 11 16 
12 9 8 5 7 6 11 10 1 4 13 16 14 15 2 3 
12 9 8 5 7 6 11 10 13 16 1 4 2 3 14 15 
12 9 8 5 13 6 11 4 7 16 1 10 2 3 14 15 
12 9 8 5 13 7 10 4 6 16 1 11 3 2 15 14 
12 9 8 5 14 4 13 3 7 15 2 10 1 6 11 16 
12 10 5 7 1 6 11 16 8 3 14 9 13 15 4 2 
12 10 5 7 8 6 11 9 1 3 14 16 13 15 4 2 
12 10 5 7 8 6 11 9 13 15 2 4 1 3 16 14 
12 10 5 7 13 6 11 4 8 15 2 9 1 3 16 14 
12 11 6 5 1 8 9 16 14 13 4 3 7 2 15 10 
12 11 6 5 2 8 15 9 7 1 10 16 13 14 3 4 
12 11 6 5 7 2 15 10 14 13 4 3 1 8 9 16 
12 11 6 5 8 2 9 15 1 7 16 10 13 14 3 4 
12 11 6 5 14 2 15 3 7 13 4 10 1 8 9 16 
12 11 6 5 14 8 9 3 1 13 4 16 7 2 15 10 
12 13 1 8 2 7 11 14 15 10 6 3 5 4 16 9 
12 13 1 8 3 6 10 15 14 11 7 2 5 4 16 9 
12 13 1 8 6 3 15 10 7 2 14 11 9 16 4 5 
12 13 1 8 7 2 14 11 6 3 15 10 9 16 4 5 
12 13 1 8 14 7 11 2 3 10 6 15 5 4 16 9 
12 13 1 8 15 6 10 3 2 11 7 14 5 4 16 9 
12 13 2 7 1 8 11 14 15 10 5 4 6 3 16 9 
12 13 2 7 3 6 9 16 5 4 15 10 14 11 8 1 
12 13 2 7 6 3 16 9 15 10 5 4 1 8 11 14 
12 13 2 7 8 1 14 11 5 4 15 10 9 16 3 6 
12 13 3 6 1 4 14 15 16 9 7 2 5 8 10 11 
12 13 3 6 1 8 10 15 14 11 5 4 7 2 16 9 
12 13 3 6 2 7 9 16 5 4 14 11 15 10 8 1 
12 13 3 6 7 2 16 9 14 11 5 4 1 8 10 15 
12 13 3 6 8 1 15 10 5 4 14 11 9 16 2 7 
12 13 3 6 15 4 14 1 2 9 7 16 5 8 10 11 
12 13 4 5 6 11 14 3 9 8 1 16 7 2 15 10 
12 13 4 5 7 10 15 2 9 8 1 16 6 3 14 11 
12 13 4 5 14 3 6 11 1 16 9 8 7 2 15 10 
12 13 4 5 15 2 7 10 1 16 9 8 6 3 14 11 
12 13 6 3 1 8 15 10 7 2 9 16 14 11 4 5 
12 13 6 3 2 7 16 9 15 10 1 8 5 4 11 14 
12 13 6 3 7 2 9 16 1 8 15 10 14 11 4 5 
12 13 6 3 8 1 10 15 9 16 7 2 5 4 11 14 
12 13 6 3 9 7 16 2 8 10 1 15 5 4 11 14 
12 13 6 3 15 1 10 8 2 16 7 9 5 4 11 14 
12 13 7 2 1 8 14 11 6 3 9 16 15 10 4 5 
12 13 7 2 3 6 16 9 14 11 1 8 5 4 10 15 
12 13 7 2 6 3 9 16 1 8 14 11 15 10 4 5 
12 13 7 2 8 1 11 14 9 16 6 3 5 4 10 15 
12 13 7 2 9 6 16 3 8 11 1 14 5 4 10 15 
12 13 7 2 14 1 11 8 3 16 6 9 5 4 10 15 
12 13 8 1 2 7 14 11 5 4 9 16 15 10 3 6 
12 13 8 1 3 6 15 10 5 4 9 16 14 11 2 7 
12 13 8 1 5 2 11 16 10 15 6 3 7 4 9 14 
12 13 8 1 6 3 10 15 9 16 5 4 7 2 11 14 
12 13 8 1 7 2 11 14 9 16 5 4 6 3 10 15 
12 13 8 1 10 6 15 3 5 11 2 16 7 4 9 14 
12 14 1 7 2 3 16 13 15 6 9 4 5 11 8 10 
12 14 1 7 2 8 13 11 15 9 4 6 5 3 16 10 
12 14 1 7 3 5 10 16 6 4 15 9 13 11 8 2 
12 14 1 7 3 5 10 16 13 11 8 2 6 4 15 9 
12 14 1 7 4 9 6 15 5 8 11 10 13 3 16 2 
12 14 1 7 5 3 16 10 8 2 13 11 9 15 4 6 
12 14 1 7 5 3 16 10 15 9 6 4 2 8 11 13 
12 14 1 7 5 11 8 10 4 6 9 15 13 3 16 2 
12 14 1 7 6 4 9 15 3 5 16 10 13 11 8 2 
12 14 1 7 6 4 9 15 11 13 8 2 5 3 16 10 
12 14 1 7 11 8 13 2 6 9 4 15 5 3 16 10 
12 14 1 7 13 3 16 2 4 6 9 15 5 11 8 10 
12 14 1 7 15 4 9 6 2 13 8 11 5 3 16 10 
12 14 3 5 1 7 10 16 6 4 13 11 15 9 8 2 
12 14 3 5 1 7 10 16 13 11 6 4 8 2 15 9 
12 14 3 5 1 9 16 8 15 7 2 10 6 4 13 11 
12 14 3 5 2 8 15 9 7 1 10 16 13 11 6 4 
12 14 3 5 6 1 16 11 7 4 13 10 9 15 2 8 
12 14 3 5 6 7 10 11 1 4 13 16 15 9 8 2 
12 14 3 5 7 1 16 10 6 4 13 11 9 15 2 8 
12 14 3 5 7 1 16 10 13 11 6 4 2 8 9 15 
12 14 3 5 8 2 9 15 1 7 16 10 13 11 6 4 
12 14 3 5 9 1 8 16 7 15 10 2 6 4 13 11 
12 14 3 5 13 1 16 4 7 11 6 10 2 8 9 15 
12 14 3 5 13 7 10 4 1 11 6 16 8 2 15 9 
12 14 5 3 1 7 16 10 8 2 9 15 13 11 4 6 
12 14 5 3 1 7 16 10 15 9 2 8 6 4 11 13 
12 14 5 3 7 1 10 16 2 8 15 9 13 11 4 6 
12 14 5 3 7 1 10 16 9 15 8 2 6 4 11 13 
12 14 7 1 3 5 16 10 6 4 9 15 13 11 2 8 
12 14 7 1 3 5 16 10 13 11 2 8 6 4 9 15 
12 14 7 1 5 3 10 16 2 8 13 11 15 9 4 6 
12 14 7 1 5 3 10 16 9 15 6 4 8 2 11 13 
12 14 7 1 6 4 15 9 3 5 10 16 13 11 2 8 
12 14 7 1 6 4 15 9 11 13 2 8 5 3 10 16 
12 14 7 1 8 2 13 11 9 15 4 6 5 3 10 16 
12 14 7 1 9 4 15 6 8 13 2 11 5 3 10 16 
12 14 7 1 11 2 13 8 6 15 4 9 5 3 10 16 
12 15 1 6 2 5 11 16 7 4 14 9 13 10 8 3 
12 15 1 6 2 5 11 16 13 10 8 3 7 4 14 9 
12 15 1 6 3 2 16 13 14 7 9 4 5 10 8 11 
12 15 1 6 4 9 7 14 5 8 10 11 13 2 16 3 
12 15 1 6 5 2 16 11 8 3 13 10 9 14 4 7 
12 15 1 6 5 2 16 11 14 9 7 4 3 8 10 13 
12 15 1 6 5 10 8 11 4 7 9 14 13 2 16 3 
12 15 1 6 13 2 16 3 4 7 9 14 5 10 8 11 
12 15 2 5 1 4 13 16 14 9 8 3 7 6 11 10 
12 15 2 5 1 6 11 16 7 4 13 10 14 9 8 3 
12 15 2 5 1 6 11 16 13 10 7 4 8 3 14 9 
12 15 2 5 1 9 16 8 14 6 3 11 7 4 13 10 
12 15 2 5 6 1 16 11 7 4 13 10 9 14 3 8 
12 15 2 5 6 1 16 11 13 10 7 4 3 8 9 14 
12 15 2 5 7 1 16 10 6 4 13 11 9 14 3 8 
12 15 2 5 7 6 11 10 1 4 13 16 14 9 8 3 
12 15 2 5 9 1 8 16 6 14 11 3 7 4 13 10 
12 15 2 5 9 8 13 4 7 10 3 14 6 1 16 11 
12 15 2 5 13 1 16 4 6 10 7 11 3 8 9 14 
12 15 2 5 13 4 9 8 3 14 7 10 6 1 16 11 
12 15 2 5 13 6 11 4 1 10 7 16 8 3 14 9 
12 15 2 5 14 4 13 3 1 9 8 16 7 6 11 10 
12 15 5 2 1 6 16 11 8 3 9 14 13 10 4 7 
12 15 5 2 1 6 16 11 14 9 3 8 7 4 10 13 
12 15 5 2 6 1 11 16 3 8 14 9 13 10 4 7 
12 15 5 2 6 1 11 16 9 14 8 3 7 4 10 13 
12 15 6 1 2 5 16 11 7 4 9 14 13 10 3 8 
12 15 6 1 2 5 16 11 13 10 3 8 7 4 9 14 
12 15 6 1 5 2 11 16 3 8 13 10 14 9 4 7 
12 15 6 1 5 2 11 16 9 14 7 4 8 3 10 13 
12 16 1 5 3 7 14 10 6 2 11 15 13 9 8 4 
12 16 1 5 3 7 14 10 13 9 4 8 6 2 15 11 
12 16 1 5 7 3 10 14 2 6 15 11 13 9 8 4 
12 16 1 5 7 3 10 14 9 13 8 4 6 2 15 11 
12 16 5 1 2 3 14 15 7 6 11 10 13 9 4 8 
12 16 5 1 7 3 14 10 2 6 11 15 13 9 4 8 
12 16 5 1 7 3 14 10 9 13 4 8 6 2 11 15 
12 16 5 1 9 3 14 8 7 13 4 10 6 2 11 15 
13 1 4 16 6 10 7 11 12 8 9 5 3 15 14 2 
13 1 4 16 8 12 9 5 10 6 7 11 3 15 14 2 
13 1 4 16 8 12 9 5 11 7 6 10 2 14 15 3 
13 1 4 16 12 8 5 9 6 10 11 7 3 15 14 2 
13 1 4 16 12 8 5 9 7 11 10 6 2 14 15 3 
13 1 4 16 12 10 7 5 6 8 9 11 3 15 14 2 
13 1 8 12 4 11 14 5 15 6 3 10 2 16 9 7 
13 1 8 12 4 16 9 5 10 6 3 15 7 11 14 2 
13 1 8 12 4 16 9 5 11 7 2 14 6 10 15 3 
13 1 8 12 11 7 2 14 6 16 9 3 4 10 15 5 
13 1 8 12 14 7 2 11 3 16 9 6 4 10 15 5 
13 1 8 12 15 3 6 10 4 14 11 5 2 16 9 7 
13 1 8 12 16 4 5 9 2 14 11 7 3 15 10 6 
13 1 8 12 16 4 5 9 3 15 10 6 2 14 11 7 
13 1 12 8 3 10 15 6 14 7 2 11 4 16 5 9 
13 1 12 8 4 7 14 9 15 10 3 6 2 16 5 11 
13 1 12 8 4 16 5 9 6 10 3 15 11 7 14 2 
13 1 12 8 4 16 5 9 7 11 2 14 10 6 15 3 
13 1 12 8 6 10 15 3 11 7 2 14 4 16 5 9 
13 1 12 8 11 2 7 14 6 15 10 3 4 16 5 9 
13 1 12 8 14 2 7 11 3 15 10 6 4 16 5 9 
13 1 12 8 14 2 7 11 4 16 9 5 3 15 6 10 
13 1 12 8 15 3 10 6 4 14 7 9 2 16 5 11 
13 1 12 8 16 4 9 5 2 14 7 11 3 15 6 10 
13 1 12 8 16 4 9 5 3 15 6 10 2 14 7 11 
13 1 16 4 2 7 10 15 11 12 5 6 8 14 3 9 
13 1 16 4 2 8 9 15 12 14 3 5 7 11 6 10 
13 1 16 4 2 12 5 15 8 14 3 9 11 7 10 6 
13 1 16 4 3 8 9 14 12 15 2 5 6 10 7 11 
13 1 16 4 3 12 5 14 8 15 2 9 10 6 11 7 
13 1 16 4 3 14 7 10 6 11 2 15 12 8 9 5 
13 1 16 4 7 10 3 14 2 15 6 11 12 8 9 5 
13 1 16 4 8 12 5 9 2 14 3 15 11 7 10 6 
13 1 16 4 8 12 5 9 3 15 2 14 10 6 11 7 
13 1 16 4 11 7 10 6 2 12 5 15 8 14 3 9 
13 1 16 4 12 8 9 5 2 14 3 15 7 11 6 10 
13 1 16 4 12 8 9 5 3 15 2 14 6 10 7 11 
13 2 3 16 5 11 8 10 12 6 9 7 4 15 14 1 
13 2 3 16 6 12 9 7 11 5 8 10 4 15 14 1 
13 2 3 16 7 9 6 12 10 8 11 5 4 15 14 1 
13 2 3 16 7 12 9 6 10 5 8 11 4 15 14 1 
13 2 3 16 8 11 10 5 12 7 6 9 1 14 15 4 
13 2 3 16 10 8 5 11 7 9 12 6 4 15 14 1 
13 2 3 16 10 11 8 5 7 6 9 12 4 15 14 1 
13 2 3 16 11 8 5 10 6 9 12 7 4 15 14 1 
13 2 3 16 12 7 6 9 8 11 10 5 1 14 15 4 
13 2 3 16 12 9 6 7 5 8 11 10 4 15 14 1 
13 2 7 12 3 15 10 6 14 8 1 11 4 9 16 5 
13 2 7 12 3 16 9 6 10 5 4 15 8 11 14 1 
13 2 7 12 4 14 11 5 9 3 6 16 8 15 10 1 
13 2 7 12 6 15 10 3 11 8 1 14 4 9 16 5 
13 2 7 12 8 11 14 1 10 5 4 15 3 16 9 6 
13 2 7 12 9 6 3 16 4 11 14 5 8 15 10 1 
13 2 7 12 9 6 3 16 8 15 10 1 4 11 14 5 
13 2 7 12 11 8 1 14 4 15 10 5 6 9 16 3 
13 2 7 12 16 3 6 9 4 15 10 5 1 14 11 8 
13 2 7 12 16 6 3 9 1 15 10 8 4 11 14 5 
13 2 8 11 1 12 14 7 16 5 3 10 4 15 9 6 
13 2 8 11 3 16 10 5 12 7 1 14 6 9 15 4 
13 2 8 11 7 12 14 1 10 5 3 16 4 15 9 6 
13 2 8 11 10 3 5 16 7 14 12 1 4 15 9 6 
13 2 8 11 12 7 1 14 3 16 10 5 6 9 15 4 
13 2 8 11 16 3 5 10 1 14 12 7 4 15 9 6 
13 2 11 8 1 7 12 14 16 10 5 3 4 15 6 9 
13 2 11 8 3 5 10 16 14 12 7 1 4 15 6 9 
13 2 11 8 3 16 5 10 6 9 4 15 12 7 14 1 
13 2 11 8 6 15 4 9 3 10 5 16 12 7 14 1 
13 2 11 8 7 12 1 14 4 15 6 9 10 5 16 3 
13 2 11 8 12 7 14 1 6 9 4 15 3 16 5 10 
13 2 11 8 14 7 12 1 3 10 5 16 4 15 6 9 
13 2 11 8 16 3 10 5 4 15 6 9 1 14 7 12 
13 2 11 8 16 5 10 3 1 12 7 14 4 15 6 9 
13 2 12 7 1 8 14 11 16 9 3 6 4 15 5 10 
13 2 12 7 3 16 6 9 8 11 1 14 10 5 15 4 
13 2 12 7 6 3 9 16 11 14 8 1 4 15 5 10 
13 2 12 7 8 11 1 14 3 16 6 9 10 5 15 4 
13 2 12 7 11 8 14 1 6 9 3 16 4 15 5 10 
13 2 12 7 16 3 9 6 1 14 8 11 4 15 5 10 
13 2 15 4 3 9 8 14 12 16 1 5 6 7 10 11 
13 2 15 4 3 11 6 14 10 16 1 7 8 5 12 9 
13 2 15 4 10 11 6 7 3 16 1 14 8 5 12 9 
13 2 15 4 12 9 8 5 3 16 1 14 6 7 10 11 
13 2 16 3 4 5 11 14 9 12 6 7 8 15 1 10 
13 2 16 3 4 7 9 14 5 10 8 11 12 15 1 6 
13 2 16 3 5 8 10 11 4 9 7 14 12 15 1 6 
13 2 16 3 7 6 12 9 10 15 1 8 4 11 5 14 
13 2 16 3 7 12 6 9 4 15 1 14 10 5 11 8 
13 2 16 3 8 11 5 10 1 14 4 15 12 7 9 6 
13 2 16 3 9 6 12 7 4 11 5 14 8 15 1 10 
13 2 16 3 9 6 12 7 8 15 1 10 4 11 5 14 
13 2 16 3 11 8 10 5 4 15 1 14 6 9 7 12 
13 2 16 3 12 7 9 6 1 14 4 15 8 11 5 10 
13 3 2 16 5 11 8 10 12 6 9 7 4 14 15 1 
13 3 2 16 6 12 9 7 11 5 8 10 4 14 15 1 
13 3 2 16 7 9 6 12 10 8 11 5 4 14 15 1 
13 3 2 16 7 12 9 6 10 5 8 11 4 14 15 1 
13 3 2 16 8 10 11 5 12 6 7 9 1 15 14 4 
13 3 2 16 10 8 5 11 7 9 12 6 4 14 15 1 
13 3 2 16 10 11 8 5 7 6 9 12 4 14 15 1 
13 3 2 16 11 8 5 10 6 9 12 7 4 14 15 1 
13 3 2 16 12 6 7 9 8 10 11 5 1 15 14 4 
13 3 2 16 12 9 6 7 5 8 11 10 4 14 15 1 
13 3 6 12 1 14 11 8 16 7 2 9 4 10 15 5 
13 3 6 12 2 16 9 7 11 5 4 14 8 10 15 1 
13 3 6 12 8 10 15 1 11 5 4 14 2 16 9 7 
13 3 6 12 8 14 11 1 9 7 2 16 4 10 15 5 
13 3 6 12 10 8 1 15 4 14 11 5 7 9 16 2 
13 3 6 12 11 5 4 14 2 10 15 7 8 16 9 1 
13 3 6 12 11 5 4 14 8 16 9 1 2 10 15 7 
13 3 6 12 16 2 7 9 4 14 11 5 1 15 10 8 
13 3 8 10 1 12 15 6 16 5 2 11 4 14 9 7 
13 3 8 10 2 16 11 5 12 6 1 15 7 9 14 4 
13 3 8 10 6 12 15 1 11 5 2 16 4 14 9 7 
13 3 8 10 11 2 5 16 6 15 12 1 4 14 9 7 
13 3 8 10 12 6 1 15 2 16 11 5 7 9 14 4 
13 3 8 10 16 2 5 11 1 15 12 6 4 14 9 7 
13 3 10 8 2 11 16 5 15 6 1 12 4 14 7 9 
13 3 10 8 2 16 5 11 7 9 4 14 12 6 15 1 
13 3 10 8 5 11 16 2 12 6 1 15 4 14 7 9 
13 3 10 8 6 12 1 15 4 14 7 9 11 5 16 2 
13 3 10 8 12 1 6 15 5 16 11 2 4 14 7 9 
13 3 10 8 12 6 15 1 7 9 4 14 2 16 5 11 
13 3 10 8 15 1 6 12 2 16 11 5 4 14 7 9 
13 3 10 8 16 2 11 5 4 14 7 9 1 15 6 12 
13 3 12 6 1 8 15 10 16 9 2 7 4 14 5 11 
13 3 12 6 2 9 16 7 15 8 1 10 4 14 5 11 
13 3 12 6 2 16 7 9 8 10 1 15 11 5 14 4 
13 3 12 6 7 2 9 16 10 15 8 1 4 14 5 11 
13 3 12 6 7 9 16 2 10 8 1 15 4 14 5 11 
13 3 12 6 8 10 1 15 2 16 7 9 11 5 14 4 
13 3 12 6 10 1 8 15 7 16 9 2 4 14 5 11 
13 3 12 6 10 8 15 1 7 9 2 16 4 14 5 11 
13 3 12 6 15 1 8 10 2 16 9 7 4 14 5 11 
13 3 12 6 16 2 9 7 1 15 8 10 4 14 5 11 
13 3 14 4 1 10 7 16 12 15 2 5 8 6 11 9 
13 3 14 4 2 5 12 15 11 10 7 6 8 16 1 9 
13 3 14 4 2 15 8 9 7 10 1 16 12 6 11 5 
13 3 14 4 8 5 12 9 11 16 1 6 2 10 7 15 
13 3 14 4 8 9 2 15 1 16 7 10 12 6 11 5 
13 3 14 4 11 5 12 6 2 10 7 15 8 16 1 9 
13 3 14 4 11 5 12 6 8 16 1 9 2 10 7 15 
13 3 14 4 12 10 7 5 1 15 2 16 8 6 11 9 
13 3 16 2 4 6 9 15 5 11 8 10 12 14 1 7 
13 3 16 2 5 8 11 10 4 9 6 15 12 14 1 7 
13 3 16 2 6 12 7 9 4 14 1 15 11 5 10 8 
13 3 16 2 8 10 5 11 1 15 4 14 12 6 9 7 
13 3 16 2 10 8 11 5 4 14 1 15 7 9 6 12 
13 3 16 2 12 6 9 7 1 15 4 14 8 10 5 11 
13 4 1 16 6 9 8 11 12 7 10 5 3 14 15 2 
13 4 1 16 6 11 10 7 12 5 8 9 3 14 15 2 
13 4 1 16 7 10 11 6 12 5 8 9 2 15 14 3 
13 4 1 16 10 7 6 11 8 9 12 5 3 14 15 2 
13 4 1 16 11 6 7 10 8 9 12 5 2 15 14 3 
13 4 1 16 12 9 8 5 6 7 10 11 3 14 15 2 
13 4 5 12 2 7 10 15 16 9 8 1 3 14 11 6 
13 4 5 12 3 6 11 14 16 9 8 1 2 15 10 7 
13 4 5 12 16 6 11 1 3 9 8 14 2 15 10 7 
13 4 5 12 16 7 10 1 2 9 8 15 3 14 11 6 
13 4 6 11 1 16 10 7 12 5 3 14 8 9 15 2 
13 4 6 11 7 10 16 1 12 5 3 14 2 15 9 8 
13 4 6 11 10 7 1 16 3 14 12 5 8 9 15 2 
13 4 6 11 16 1 7 10 3 14 12 5 2 15 9 8 
13 4 7 10 1 16 11 6 12 5 2 15 8 9 14 3 
13 4 7 10 6 11 16 1 12 5 2 15 3 14 9 8 
13 4 7 10 11 6 1 16 2 15 12 5 8 9 14 3 
13 4 7 10 16 1 6 11 2 15 12 5 3 14 9 8 
13 4 9 8 2 5 12 15 16 11 6 1 3 14 7 10 
13 4 9 8 2 14 3 15 7 11 6 10 12 5 16 1 
13 4 9 8 7 14 3 10 2 11 6 15 12 5 16 1 
13 4 9 8 16 5 12 1 2 11 6 15 3 14 7 10 
13 4 10 7 1 16 6 11 8 9 3 14 12 5 15 2 
13 4 10 7 6 11 1 16 3 14 8 9 12 5 15 2 
13 4 10 7 11 6 16 1 8 9 3 14 2 15 5 12 
13 4 10 7 16 1 11 6 3 14 8 9 2 15 5 12 
13 4 11 6 1 16 7 10 8 9 2 15 12 5 14 3 
13 4 11 6 7 10 1 16 2 15 8 9 12 5 14 3 
13 4 11 6 10 7 16 1 8 9 2 15 3 14 5 12 
13 4 11 6 16 1 10 7 2 15 8 9 3 14 5 12 
13 4 14 3 12 9 7 6 1 16 2 15 8 5 11 10 
13 4 15 2 1 7 10 16 12 14 3 5 8 9 6 11 
13 4 15 2 1 11 6 16 8 14 3 9 12 5 10 7 
13 4 15 2 8 11 6 9 1 14 3 16 12 5 10 7 
13 4 15 2 12 7 10 5 1 14 3 16 8 9 6 11 
13 4 16 1 6 11 7 10 3 14 2 15 12 5 9 8 
13 4 16 1 7 10 6 11 2 15 3 14 12 5 9 8 
13 4 16 1 10 7 11 6 3 14 2 15 8 9 5 12 
13 4 16 1 11 6 10 7 2 15 3 14 8 9 5 12 
13 5 4 12 2 8 9 15 16 10 7 1 3 11 14 6 
13 5 4 12 3 8 9 14 16 11 6 1 2 10 15 7 
13 5 4 12 16 8 9 1 2 10 7 15 3 11 14 6 
13 5 4 12 16 8 9 1 3 11 6 14 2 10 15 7 
13 5 12 4 2 11 6 15 3 8 9 14 16 10 7 1 
13 5 12 4 3 11 6 14 2 8 9 15 16 10 7 1 
13 5 12 4 3 11 6 14 10 16 1 7 8 2 15 9 
13 5 12 4 10 11 6 7 3 16 1 14 8 2 15 9 
13 6 3 12 2 15 10 7 11 4 5 14 8 9 16 1 
13 6 3 12 4 11 14 5 10 1 8 15 7 16 9 2 
13 6 3 12 4 11 14 5 16 7 2 9 1 10 15 8 
13 6 3 12 8 9 16 1 11 4 5 14 2 15 10 7 
13 6 3 12 9 2 7 16 8 11 14 1 4 15 10 5 
13 6 3 12 11 4 5 14 2 9 16 7 8 15 10 1 
13 6 3 12 11 4 5 14 8 15 10 1 2 9 16 7 
13 6 3 12 16 2 7 9 1 11 14 8 4 15 10 5 
13 6 4 11 3 12 14 5 10 1 7 16 8 15 9 2 
13 6 4 11 3 12 14 5 16 7 1 10 2 9 15 8 
13 6 4 11 12 3 5 14 1 10 16 7 8 15 9 2 
13 6 4 11 12 3 5 14 7 16 10 1 2 9 15 8 
13 6 11 4 1 10 7 16 12 15 2 5 8 3 14 9 
13 6 11 4 2 3 14 15 12 9 8 5 7 16 1 10 
13 6 11 4 2 12 5 15 3 9 8 14 16 7 10 1 
13 6 11 4 2 15 8 9 7 10 1 16 12 3 14 5 
13 6 11 4 3 12 5 14 2 9 8 15 16 7 10 1 
13 6 11 4 3 12 5 14 8 15 2 9 10 1 16 7 
13 6 11 4 8 3 14 9 12 15 2 5 1 10 7 16 
13 6 11 4 8 9 2 15 1 16 7 10 12 3 14 5 
13 6 11 4 8 12 5 9 3 15 2 14 10 1 16 7 
13 6 11 4 12 3 14 5 2 9 8 15 7 16 1 10 
13 6 11 4 12 3 14 5 8 15 2 9 1 10 7 16 
13 6 11 4 12 10 7 5 1 15 2 16 8 3 14 9 
13 6 12 3 1 10 8 15 4 7 9 14 16 11 5 2 
13 6 12 3 4 9 7 14 1 8 10 15 16 11 5 2 
13 6 12 3 4 11 5 14 1 10 8 15 16 7 9 2 
13 6 12 3 4 11 5 14 7 16 2 9 10 1 15 8 
13 6 12 3 7 2 16 9 10 11 5 8 4 15 1 14 
13 6 12 3 9 2 16 7 8 11 5 10 4 15 1 14 
13 6 12 3 11 4 14 5 2 9 7 16 8 15 1 10 
13 6 12 3 11 4 14 5 8 15 1 10 2 9 7 16 
13 7 2 12 1 10 15 8 16 3 6 9 4 14 11 5 
13 7 2 12 4 10 15 5 11 1 8 14 6 16 9 3 
13 7 2 12 4 10 15 5 16 6 3 9 1 11 14 8 
13 7 2 12 4 14 11 5 9 3 6 16 8 10 15 1 
13 7 2 12 8 10 15 1 9 3 6 16 4 14 11 5 
13 7 2 12 9 6 3 16 4 11 14 5 8 10 15 1 
13 7 2 12 10 4 5 15 3 9 16 6 8 14 11 1 
13 7 2 12 10 4 5 15 8 14 11 1 3 9 16 6 
13 7 2 12 11 1 8 14 6 10 15 3 4 16 9 5 
13 7 2 12 14 1 8 11 3 10 15 6 4 16 9 5 
13 7 4 10 2 12 15 5 11 1 6 16 8 14 9 3 
13 7 4 10 2 12 15 5 16 6 1 11 3 9 14 8 
13 7 4 10 12 2 5 15 1 11 16 6 8 14 9 3 
13 7 4 10 12 2 5 15 6 16 11 1 3 9 14 8 
13 7 10 4 2 6 15 11 16 12 1 5 3 9 8 14 
13 7 10 4 2 9 8 15 3 6 11 14 16 12 5 1 
13 7 10 4 2 12 5 15 3 9 8 14 16 6 11 1 
13 7 10 4 2 12 5 15 8 14 3 9 11 1 16 6 
13 7 10 4 3 2 15 14 12 9 8 5 6 16 1 11 
13 7 10 4 3 9 8 14 2 6 11 15 16 12 5 1 
13 7 10 4 3 9 8 14 12 16 1 5 6 2 15 11 
13 7 10 4 3 12 5 14 2 9 8 15 16 6 11 1 
13 7 10 4 6 2 11 15 12 16 5 1 3 9 8 14 
13 7 10 4 8 1 16 9 11 12 5 6 2 14 3 15 
13 7 10 4 8 2 15 9 12 14 3 5 1 11 6 16 
13 7 10 4 8 12 5 9 2 14 3 15 11 1 16 6 
13 7 10 4 11 1 16 6 8 12 5 9 2 14 3 15 
13 7 10 4 12 2 15 5 3 9 8 14 6 16 1 11 
13 7 10 4 12 2 15 5 8 14 3 9 1 11 6 16 
13 7 10 4 12 9 8 5 3 16 1 14 6 2 15 11 
13 7 12 2 4 10 5 15 1 11 8 14 16 6 9 3 
13 7 12 2 4 10 5 15 6 16 3 9 11 1 14 8 
13 7 12 2 10 4 15 5 3 9 6 16 8 14 1 11 
13 7 12 2 10 4 15 5 8 14 1 11 3 9 6 16 
13 8 1 12 2 11 14 7 16 5 4 9 3 10 15 6 
13 8 1 12 3 9 16 6 14 2 7 11 4 15 10 5 
13 8 1 12 3 10 15 6 16 5 4 9 2 11 14 7 
13 8 1 12 4 11 14 5 15 6 3 10 2 9 16 7 
13 8 1 12 6 9 16 3 11 2 7 14 4 15 10 5 
13 8 1 12 10 3 6 15 4 9 16 5 7 14 11 2 
13 8 1 12 11 2 7 14 4 9 16 5 6 15 10 3 
13 8 1 12 15 3 6 10 4 14 11 5 2 9 16 7 
13 8 2 11 1 12 14 7 16 5 3 10 4 9 15 6 
13 8 2 11 3 10 16 5 12 1 7 14 6 15 9 4 
13 8 2 11 7 12 14 1 10 5 3 16 4 9 15 6 
13 8 2 11 10 3 5 16 7 14 12 1 4 9 15 6 
13 8 2 11 12 1 7 14 3 10 16 5 6 15 9 4 
13 8 2 11 16 3 5 10 1 14 12 7 4 9 15 6 
13 8 3 10 1 12 15 6 16 5 2 11 4 9 14 7 
13 8 3 10 2 11 16 5 12 1 6 15 7 14 9 4 
13 8 3 10 6 12 15 1 11 5 2 16 4 9 14 7 
13 8 3 10 11 2 5 16 6 15 12 1 4 9 14 7 
13 8 3 10 12 1 6 15 2 11 16 5 7 14 9 4 
13 8 3 10 16 2 5 11 1 15 12 6 4 9 14 7 
13 8 9 4 3 14 7 10 6 11 2 15 12 1 16 5 
13 8 9 4 7 10 3 14 2 15 6 11 12 1 16 5 
13 8 9 4 12 5 16 1 6 11 2 15 3 10 7 14 
13 8 9 4 16 1 12 5 2 15 6 11 3 10 7 14 
13 8 10 3 1 12 6 15 4 9 7 14 16 5 11 2 
13 8 10 3 2 11 5 16 7 14 4 9 12 1 15 6 
13 8 10 3 11 2 16 5 4 9 7 14 6 15 1 12 
13 8 10 3 12 1 15 6 7 14 4 9 2 11 5 16 
13 8 11 2 1 12 7 14 4 9 6 15 16 5 10 3 
13 8 11 2 3 5 16 10 14 12 1 7 4 9 6 15 
13 8 11 2 3 10 5 16 6 15 4 9 12 1 14 7 
13 8 11 2 6 9 4 15 3 16 5 10 12 1 14 7 
13 8 11 2 7 1 12 14 10 16 5 3 4 9 6 15 
13 8 11 2 10 3 16 5 4 9 6 15 7 14 1 12 
13 8 11 2 10 5 16 3 7 12 1 14 4 9 6 15 
13 8 11 2 12 1 14 7 6 15 4 9 3 10 5 16 
13 8 11 2 14 1 12 7 3 16 5 10 4 9 6 15 
13 8 12 1 2 11 7 14 3 10 6 15 16 5 9 4 
13 8 12 1 3 10 6 15 2 11 7 14 16 5 9 4 
13 8 12 1 6 3 15 10 11 14 2 7 4 9 5 16 
13 8 12 1 7 2 14 11 10 15 3 6 4 9 5 16 
13 8 12 1 10 3 15 6 7 14 2 11 4 9 5 16 
13 8 12 1 11 2 14 7 6 15 3 10 4 9 5 16 
13 9 4 8 2 6 11 15 7 3 14 10 12 16 5 1 
13 9 4 8 2 6 11 15 16 12 5 1 3 7 14 10 
13 9 4 8 7 6 11 10 2 3 14 15 12 16 5 1 
13 9 4 8 16 6 11 1 2 12 5 15 3 7 14 10 
13 9 8 4 2 6 15 11 7 3 10 14 12 16 1 5 
13 9 8 4 2 6 15 11 16 12 1 5 3 7 10 14 
13 9 8 4 6 2 11 15 3 7 14 10 12 16 1 5 
13 9 8 4 6 2 11 15 12 16 5 1 3 7 10 14 
13 10 3 8 2 11 16 5 15 6 1 12 4 7 14 9 
13 10 3 8 4 7 14 9 6 1 12 15 11 16 5 2 
13 10 3 8 4 7 14 9 16 11 2 5 1 6 15 12 
13 10 3 8 5 11 16 2 12 6 1 15 4 7 14 9 
13 10 3 8 7 4 9 14 2 5 16 11 12 15 6 1 
13 10 3 8 7 4 9 14 12 15 6 1 2 5 16 11 
13 10 3 8 12 1 6 15 5 16 11 2 4 7 14 9 
13 10 3 8 15 1 6 12 2 16 11 5 4 7 14 9 
13 10 4 7 3 8 14 9 6 1 11 16 12 15 5 2 
13 10 4 7 3 8 14 9 16 11 1 6 2 5 15 12 
13 10 4 7 8 3 9 14 1 6 16 11 12 15 5 2 
13 10 4 7 8 3 9 14 11 16 6 1 2 5 15 12 
13 10 7 4 2 3 14 15 8 5 12 9 11 16 1 6 
13 10 7 4 2 8 9 15 3 5 12 14 16 11 6 1 
13 10 7 4 2 11 6 15 3 8 9 14 16 5 12 1 
13 10 7 4 3 1 16 14 12 8 9 5 6 15 2 11 
13 10 7 4 3 8 9 14 2 5 12 15 16 11 6 1 
13 10 7 4 3 8 9 14 12 15 2 5 6 1 16 11 
13 10 7 4 3 11 6 14 2 8 9 15 16 5 12 1 
13 10 7 4 8 3 14 9 2 5 12 15 11 16 1 6 
13 10 7 4 8 3 14 9 12 15 2 5 1 6 11 16 
13 10 7 4 8 5 12 9 11 16 1 6 2 3 14 15 
13 10 7 4 11 5 12 6 8 16 1 9 2 3 14 15 
13 10 7 4 12 1 16 5 3 8 9 14 6 15 2 11 
13 10 7 4 12 3 14 5 8 15 2 9 1 6 11 16 
13 10 7 4 12 5 16 1 6 11 2 15 3 8 9 14 
13 10 7 4 12 8 9 5 3 15 2 14 6 1 16 11 
13 10 7 4 16 1 12 5 2 15 6 11 3 8 9 14 
13 10 8 3 4 7 9 14 1 6 12 15 16 11 5 2 
13 10 8 3 4 7 9 14 11 16 2 5 6 1 15 12 
13 10 8 3 7 4 14 9 2 5 11 16 12 15 1 6 
13 10 8 3 7 4 14 9 12 15 1 6 2 5 11 16 
13 11 2 8 1 7 12 14 16 10 5 3 4 6 15 9 
13 11 2 8 3 5 10 16 6 4 15 9 12 14 7 1 
13 11 2 8 3 5 10 16 14 12 7 1 4 6 15 9 
13 11 2 8 4 6 15 9 7 1 12 14 10 16 5 3 
13 11 2 8 4 6 15 9 16 10 3 5 1 7 14 12 
13 11 2 8 6 4 9 15 3 5 16 10 12 14 7 1 
13 11 2 8 6 4 9 15 12 14 7 1 3 5 16 10 
13 11 2 8 14 7 12 1 3 10 5 16 4 6 15 9 
13 11 2 8 16 5 10 3 1 12 7 14 4 6 15 9 
13 11 4 6 2 8 15 9 7 1 10 16 12 14 5 3 
13 11 4 6 2 8 15 9 16 10 1 7 3 5 14 12 
13 11 4 6 8 2 9 15 1 7 16 10 12 14 5 3 
13 11 4 6 8 2 9 15 10 16 7 1 3 5 14 12 
13 11 6 4 1 2 15 16 12 7 10 5 8 14 3 9 
13 11 6 4 1 7 16 10 8 2 9 15 12 14 3 5 
13 11 6 4 2 8 9 15 3 5 12 14 16 10 7 1 
13 11 6 4 2 8 9 15 12 14 3 5 7 1 16 10 
13 11 6 4 3 2 15 14 8 5 12 9 10 16 1 7 
13 11 6 4 3 8 9 14 2 5 12 15 16 10 7 1 
13 11 6 4 7 1 10 16 2 8 15 9 12 14 3 5 
13 11 6 4 8 2 15 9 3 5 12 14 10 16 1 7 
13 11 6 4 8 2 15 9 12 14 3 5 1 7 10 16 
13 11 6 4 12 2 15 5 1 7 10 16 8 14 3 9 
13 11 6 4 12 2 15 5 8 14 3 9 1 7 10 16 
13 11 6 4 12 8 9 5 2 14 3 15 7 1 16 10 
13 11 8 2 3 5 16 10 6 4 9 15 12 14 1 7 
13 11 8 2 3 5 16 10 14 12 1 7 4 6 9 15 
13 11 8 2 4 6 9 15 1 7 12 14 16 10 5 3 
13 11 8 2 4 6 9 15 10 16 3 5 7 1 14 12 
13 11 8 2 6 4 15 9 3 5 10 16 12 14 1 7 
13 11 8 2 6 4 15 9 12 14 1 7 3 5 10 16 
13 11 8 2 7 1 12 14 10 16 5 3 4 6 9 15 
13 11 8 2 10 5 16 3 7 12 1 14 4 6 9 15 
13 11 8 2 14 1 12 7 3 16 5 10 4 6 9 15 
13 12 1 8 2 7 14 11 16 9 4 5 3 6 15 10 
13 12 1 8 3 6 15 10 16 9 4 5 2 7 14 11 
13 12 1 8 3 10 15 6 14 7 2 11 4 5 16 9 
13 12 1 8 4 7 14 9 15 10 3 6 2 5 16 11 
13 12 1 8 4 9 16 5 14 7 2 11 3 6 15 10 
13 12 1 8 6 3 10 15 4 5 16 9 11 14 7 2 
13 12 1 8 6 10 15 3 11 7 2 14 4 5 16 9 
13 12 1 8 7 2 11 14 4 5 16 9 10 15 6 3 
13 12 1 8 11 2 7 14 6 15 10 3 4 5 16 9 
13 12 1 8 14 2 7 11 3 15 10 6 4 5 16 9 
13 12 1 8 15 3 10 6 4 14 7 9 2 5 16 11 
13 12 2 7 1 8 14 11 16 9 3 6 4 5 15 10 
13 12 2 7 3 6 16 9 8 1 11 14 10 15 5 4 
13 12 2 7 6 3 9 16 11 14 8 1 4 5 15 10 
13 12 2 7 8 1 11 14 3 6 16 9 10 15 5 4 
13 12 2 7 11 8 14 1 6 9 3 16 4 5 15 10 
13 12 2 7 16 3 9 6 1 14 8 11 4 5 15 10 
13 12 3 6 1 8 15 10 16 9 2 7 4 5 14 11 
13 12 3 6 2 7 16 9 8 1 10 15 11 14 5 4 
13 12 3 6 2 9 16 7 15 8 1 10 4 5 14 11 
13 12 3 6 7 2 9 16 10 15 8 1 4 5 14 11 
13 12 3 6 7 9 16 2 10 8 1 15 4 5 14 11 
13 12 3 6 8 1 10 15 2 7 16 9 11 14 5 4 
13 12 3 6 10 1 8 15 7 16 9 2 4 5 14 11 
13 12 3 6 10 8 15 1 7 9 2 16 4 5 14 11 
13 12 3 6 15 1 8 10 2 16 9 7 4 5 14 11 
13 12 3 6 16 2 9 7 1 15 8 10 4 5 14 11 
13 12 5 4 2 9 8 15 3 6 11 14 16 7 10 1 
13 12 5 4 3 1 16 14 10 6 11 7 8 15 2 9 
13 12 5 4 3 9 8 14 2 6 11 15 16 7 10 1 
13 12 5 4 10 1 16 7 3 6 11 14 8 15 2 9 
13 12 6 3 1 8 10 15 4 5 11 14 16 9 7 2 
13 12 6 3 1 10 8 15 4 7 9 14 16 5 11 2 
13 12 6 3 2 7 9 16 11 14 4 5 8 1 15 10 
13 12 6 3 4 9 7 14 1 8 10 15 16 5 11 2 
13 12 6 3 7 2 16 9 4 5 11 14 10 15 1 8 
13 12 6 3 8 1 15 10 11 14 4 5 2 7 9 16 
13 12 6 3 8 5 11 10 9 16 2 7 4 1 15 14 
13 12 6 3 10 5 11 8 7 16 2 9 4 1 15 14 
13 12 7 2 1 8 11 14 4 5 10 15 16 9 6 3 
13 12 7 2 3 6 9 16 10 15 4 5 8 1 14 11 
13 12 7 2 6 3 16 9 4 5 10 15 11 14 1 8 
13 12 7 2 8 1 14 11 10 15 4 5 3 6 9 16 
13 12 8 1 2 7 11 14 3 6 10 15 16 9 5 4 
13 12 8 1 3 6 10 15 2 7 11 14 16 9 5 4 
13 12 8 1 6 3 15 10 11 14 2 7 4 5 9 16 
13 12 8 1 7 2 14 11 10 15 3 6 4 5 9 16 
13 12 8 1 10 3 15 6 7 14 2 11 4 5 9 16 
13 12 8 1 11 2 14 7 6 15 3 10 4 5 9 16 
13 14 3 4 1 2 15 16 12 7 10 5 8 11 6 9 
13 14 3 4 1 7 16 10 8 2 9 15 12 11 6 5 
13 14 3 4 2 7 10 15 11 12 5 6 8 1 16 9 
13 14 3 4 7 1 10 16 2 8 15 9 12 11 6 5 
13 14 3 4 8 1 16 9 11 12 5 6 2 7 10 15 
13 14 3 4 11 1 16 6 8 12 5 9 2 7 10 15 
13 14 3 4 11 7 10 6 2 12 5 15 8 1 16 9 
13 14 3 4 12 2 15 5 1 7 10 16 8 11 6 9 
13 14 4 3 1 2 16 15 12 7 9 6 8 11 5 10 
13 15 2 4 3 1 16 14 10 6 11 7 8 12 5 9 
13 15 2 4 3 1 16 14 12 8 9 5 6 10 7 11 
13 15 2 4 10 1 16 7 3 6 11 14 8 12 5 9 
13 15 2 4 12 1 16 5 3 8 9 14 6 10 7 11 
13 15 4 2 1 3 14 16 8 6 11 9 12 10 5 7 
13 15 4 2 1 3 14 16 12 10 7 5 8 6 9 11 
13 15 4 2 8 3 14 9 1 6 11 16 12 10 5 7 
13 15 4 2 12 3 14 5 1 10 7 16 8 6 9 11 
13 16 1 4 2 3 14 15 8 5 12 9 11 10 7 6 
13 16 1 4 2 3 14 15 12 9 8 5 7 6 11 10 
13 16 1 4 2 5 12 15 11 10 7 6 8 3 14 9 
13 16 1 4 2 6 15 11 7 3 10 14 12 9 8 5 
13 16 1 4 3 2 15 14 8 5 12 9 10 11 6 7 
13 16 1 4 3 2 15 14 12 9 8 5 6 7 10 11 
13 16 1 4 6 2 11 15 3 7 14 10 12 9 8 5 
13 16 1 4 8 2 15 9 3 5 12 14 10 11 6 7 
13 16 1 4 8 3 14 9 2 5 12 15 11 10 7 6 
13 16 1 4 11 5 12 6 2 10 7 15 8 3 14 9 
13 16 1 4 12 2 15 5 3 9 8 14 6 7 10 11 
13 16 1 4 12 3 14 5 2 9 8 15 7 6 11 10 
13 16 2 3 1 4 14 15 8 5 11 10 12 9 7 6 
13 16 2 3 1 4 14 15 12 9 7 6 8 5 11 10 
13 16 2 3 4 1 15 14 7 6 12 9 10 11 5 8 
13 16 2 3 4 1 15 14 11 10 8 5 6 7 9 12 
13 16 2 3 4 5 11 14 9 12 6 7 8 1 15 10 
13 16 2 3 4 7 9 14 5 10 8 11 12 1 15 6 
13 16 2 3 5 8 10 11 4 9 7 14 12 1 15 6 
13 16 2 3 8 1 15 10 9 12 6 7 4 5 11 14 
13 16 2 3 9 6 12 7 4 11 5 14 8 1 15 10 
13 16 2 3 10 1 15 8 7 12 6 9 4 5 11 14 
13 16 3 2 1 4 15 14 8 5 10 11 12 9 6 7 
13 16 3 2 1 4 15 14 12 9 6 7 8 5 10 11 
13 16 3 2 4 1 14 15 6 7 12 9 11 10 5 8 
13 16 3 2 4 1 14 15 10 11 8 5 7 6 9 12 
13 16 3 2 4 6 9 15 5 11 8 10 12 1 14 7 
13 16 3 2 5 8 11 10 4 9 6 15 12 1 14 7 
13 16 4 1 2 3 15 14 7 6 10 11 12 9 5 8 
13 16 4 1 2 3 15 14 11 10 6 7 8 5 9 12 
13 16 4 1 3 2 14 15 6 7 11 10 12 9 5 8 
13 16 4 1 3 2 14 15 10 11 7 6 8 5 9 12 
14 1 4 15 5 11 10 8 12 6 7 9 3 16 13 2 
14 1 4 15 7 12 9 6 11 8 5 10 2 13 16 3 
14 1 4 15 8 11 10 5 9 6 7 12 3 16 13 2 
14 1 4 15 9 7 6 12 8 10 11 5 3 16 13 2 
14 1 4 15 11 8 5 10 7 12 9 6 2 13 16 3 
14 1 4 15 12 7 6 9 5 10 11 8 3 16 13 2 
14 1 7 12 2 11 13 8 15 6 4 9 3 16 10 5 
14 1 7 12 4 15 9 6 11 8 2 13 5 10 16 3 
14 1 7 12 8 11 13 2 9 6 4 15 3 16 10 5 
14 1 7 12 9 4 6 15 8 13 11 2 3 16 10 5 
14 1 7 12 11 8 2 13 4 15 9 6 5 10 16 3 
14 1 7 12 15 4 6 9 2 13 11 8 3 16 10 5 
14 1 8 11 3 13 12 6 10 4 5 15 7 16 9 2 
14 1 8 11 4 15 10 5 9 6 3 16 7 12 13 2 
14 1 8 11 7 12 13 2 9 6 3 16 4 15 10 5 
14 1 8 11 10 5 4 15 3 12 13 6 7 16 9 2 
14 1 8 11 10 5 4 15 7 16 9 2 3 12 13 6 
14 1 8 11 12 7 2 13 3 16 9 6 5 10 15 4 
14 1 8 11 15 4 5 10 3 16 9 6 2 13 12 7 
14 1 8 11 15 5 4 10 2 16 9 7 3 12 13 6 
14 1 11 8 2 7 13 12 15 10 4 5 3 16 6 9 
14 1 11 8 4 15 5 10 7 12 2 13 9 6 16 3 
14 1 11 8 5 4 10 15 12 13 7 2 3 16 6 9 
14 1 11 8 7 12 2 13 4 15 5 10 9 6 16 3 
14 1 11 8 12 7 13 2 5 10 4 15 3 16 6 9 
14 1 11 8 15 4 10 5 2 13 7 12 3 16 6 9 
14 1 12 7 4 15 6 9 5 10 3 16 11 8 13 2 
14 1 12 7 8 11 2 13 3 16 5 10 9 6 15 4 
14 1 12 7 11 8 13 2 5 10 3 16 4 15 6 9 
14 1 12 7 15 4 9 6 3 16 5 10 2 13 8 11 
14 1 15 4 3 6 12 13 10 11 5 8 7 16 2 9 
14 1 15 4 3 8 10 13 6 9 7 12 11 16 2 5 
14 1 15 4 6 7 9 12 3 10 8 13 11 16 2 5 
14 1 15 4 7 12 6 9 2 13 3 16 11 8 10 5 
14 1 15 4 8 5 11 10 9 16 2 7 3 12 6 13 
14 1 15 4 8 11 5 10 3 16 2 13 9 6 12 7 
14 1 15 4 10 5 11 8 3 12 6 13 7 16 2 9 
14 1 15 4 10 5 11 8 7 16 2 9 3 12 6 13 
14 1 15 4 11 8 10 5 2 13 3 16 7 12 6 9 
14 1 15 4 12 7 9 6 3 16 2 13 5 10 8 11 
14 1 16 3 5 12 7 10 4 13 2 15 11 8 9 6 
14 1 16 3 7 10 5 12 2 15 4 13 11 8 9 6 
14 1 16 3 9 8 11 6 4 13 2 15 7 12 5 10 
14 1 16 3 11 6 9 8 2 15 4 13 7 12 5 10 
14 2 3 15 5 9 8 12 11 7 10 6 4 16 13 1 
14 2 3 15 7 11 10 6 9 5 8 12 4 16 13 1 
14 2 3 15 7 11 10 6 12 8 5 9 1 13 16 4 
14 2 3 15 11 7 6 10 5 9 12 8 4 16 13 1 
14 2 3 15 11 7 6 10 8 12 9 5 1 13 16 4 
14 2 3 15 11 9 8 6 5 7 10 12 4 16 13 1 
14 2 7 11 3 15 10 6 9 5 4 16 8 12 13 1 
14 2 7 11 3 15 10 6 12 8 1 13 5 9 16 4 
14 2 7 11 9 4 5 16 8 15 10 1 3 13 12 6 
14 2 7 11 15 3 6 10 1 13 12 8 4 16 9 5 
14 2 7 11 15 3 6 10 4 16 9 5 1 13 12 8 
14 2 7 11 16 4 5 9 1 15 10 8 3 13 12 6 
14 2 11 7 3 15 6 10 5 9 4 16 12 8 13 1 
14 2 11 7 3 15 6 10 8 12 1 13 9 5 16 4 
14 2 11 7 4 9 16 5 13 8 1 12 3 15 6 10 
14 2 11 7 5 4 9 16 12 15 6 1 3 13 8 10 
14 2 11 7 5 9 16 4 12 8 1 13 3 15 6 10 
14 2 11 7 12 1 8 13 5 16 9 4 3 15 6 10 
14 2 11 7 13 1 8 12 3 15 10 6 4 16 5 9 
14 2 11 7 13 1 8 12 4 16 9 5 3 15 6 10 
14 2 11 7 15 3 10 6 1 13 8 12 4 16 5 9 
14 2 11 7 15 3 10 6 4 16 5 9 1 13 8 12 
14 2 11 7 16 4 9 5 1 15 6 12 3 13 8 10 
14 2 15 3 1 7 10 16 11 13 4 6 8 12 5 9 
14 2 15 3 1 11 6 16 7 13 4 10 12 8 9 5 
14 2 15 3 4 7 10 13 11 16 1 6 5 9 8 12 
14 2 15 3 4 11 6 13 7 16 1 10 9 5 12 8 
14 2 15 3 4 13 8 9 5 12 1 16 11 7 10 6 
14 2 15 3 7 11 6 10 1 13 4 16 12 8 9 5 
14 2 15 3 7 11 6 10 4 16 1 13 9 5 12 8 
14 2 15 3 8 9 4 13 1 16 5 12 11 7 10 6 
14 2 15 3 11 7 10 6 1 13 4 16 8 12 5 9 
14 2 15 3 11 7 10 6 4 16 1 13 5 9 8 12 
14 3 2 15 5 10 7 12 11 8 9 6 4 13 16 1 
14 3 2 15 5 12 9 8 11 6 7 10 4 13 16 1 
14 3 2 15 8 9 12 5 11 6 7 10 1 16 13 4 
14 3 2 15 9 8 5 12 7 10 11 6 4 13 16 1 
14 3 2 15 11 10 7 6 5 8 9 12 4 13 16 1 
14 3 2 15 12 5 8 9 7 10 11 6 1 16 13 4 
14 3 5 12 2 15 9 8 11 6 4 13 7 10 16 1 
14 3 5 12 8 9 15 2 11 6 4 13 1 16 10 7 
14 3 5 12 9 8 2 15 4 13 11 6 7 10 16 1 
14 3 5 12 15 2 8 9 4 13 11 6 1 16 10 7 
14 3 6 11 1 8 9 16 15 10 7 2 4 13 12 5 
14 3 6 11 4 5 12 13 15 10 7 2 1 16 9 8 
14 3 6 11 15 5 12 2 4 10 7 13 1 16 9 8 
14 3 6 11 15 8 9 2 1 10 7 16 4 13 12 5 
14 3 8 9 2 15 12 5 11 6 1 16 7 10 13 4 
14 3 8 9 5 12 15 2 11 6 1 16 4 13 10 7 
14 3 8 9 12 5 2 15 1 16 11 6 7 10 13 4 
14 3 8 9 15 2 5 12 1 16 11 6 4 13 10 7 
14 3 9 8 2 15 5 12 7 10 4 13 11 6 16 1 
14 3 9 8 5 12 2 15 4 13 7 10 11 6 16 1 
14 3 9 8 12 5 15 2 7 10 4 13 1 16 6 11 
14 3 9 8 15 2 12 5 4 13 7 10 1 16 6 11 
14 3 10 7 1 6 11 16 15 12 5 2 4 13 8 9 
14 3 10 7 1 13 4 16 8 12 5 9 11 6 15 2 
14 3 10 7 8 13 4 9 1 12 5 16 11 6 15 2 
14 3 10 7 15 6 11 2 1 12 5 16 4 13 8 9 
14 3 12 5 2 15 8 9 7 10 1 16 11 6 13 4 
14 3 12 5 8 9 2 15 1 16 7 10 11 6 13 4 
14 3 12 5 9 8 15 2 7 10 1 16 4 13 6 11 
14 3 12 5 15 2 9 8 1 16 7 10 4 13 6 11 
14 3 13 4 11 10 8 5 2 15 1 16 7 6 12 9 
14 3 15 2 5 12 8 9 4 13 1 16 11 6 10 7 
14 3 15 2 8 9 5 12 1 16 4 13 11 6 10 7 
14 3 15 2 9 8 12 5 4 13 1 16 7 10 6 11 
14 3 15 2 12 5 9 8 1 16 4 13 7 10 6 11 
14 3 16 1 4 6 11 13 9 15 2 8 7 10 5 12 
14 3 16 1 4 10 7 13 5 15 2 12 11 6 9 8 
14 3 16 1 5 10 7 12 4 15 2 13 11 6 9 8 
14 3 16 1 9 6 11 8 4 15 2 13 7 10 5 12 
14 4 1 15 5 11 10 8 12 6 7 9 3 13 16 2 
14 4 1 15 7 9 12 6 11 5 8 10 2 16 13 3 
14 4 1 15 8 11 10 5 9 6 7 12 3 13 16 2 
14 4 1 15 9 7 6 12 8 10 11 5 3 13 16 2 
14 4 1 15 11 5 8 10 7 9 12 6 2 16 13 3 
14 4 1 15 12 7 6 9 5 10 11 8 3 13 16 2 
14 4 5 11 1 15 10 8 12 6 3 13 7 9 16 2 
14 4 5 11 2 13 12 7 15 8 1 10 3 9 16 6 
14 4 5 11 3 10 15 6 16 7 2 9 1 13 12 8 
14 4 5 11 7 9 16 2 12 6 3 13 1 15 10 8 
14 4 5 11 7 13 12 2 10 8 1 15 3 9 16 6 
14 4 5 11 9 2 7 16 8 13 12 1 3 15 10 6 
14 4 5 11 9 7 2 16 3 13 12 6 8 10 15 1 
14 4 5 11 15 1 8 10 3 13 12 6 2 16 9 7 
14 4 5 11 16 2 7 9 1 13 12 8 3 15 10 6 
14 4 5 11 16 2 7 9 3 15 10 6 1 13 12 8 
14 4 7 9 1 15 12 6 11 5 2 16 8 10 13 3 
14 4 7 9 2 11 16 5 15 6 1 12 3 13 10 8 
14 4 7 9 5 11 16 2 12 6 1 15 3 13 10 8 
14 4 7 9 11 5 2 16 1 15 12 6 8 10 13 3 
14 4 7 9 12 1 6 15 5 16 11 2 3 13 10 8 
14 4 7 9 15 1 6 12 2 16 11 5 3 13 10 8 
14 4 9 7 1 15 6 12 8 10 3 13 11 5 16 2 
14 4 9 7 3 6 15 10 16 11 2 5 1 13 8 12 
14 4 9 7 5 2 11 16 12 13 8 1 3 15 6 10 
14 4 9 7 5 11 2 16 3 13 8 10 12 6 15 1 
14 4 9 7 11 5 16 2 8 10 3 13 1 15 6 12 
14 4 9 7 15 1 12 6 3 13 8 10 2 16 5 11 
14 4 9 7 16 2 11 5 1 13 8 12 3 15 6 10 
14 4 9 7 16 2 11 5 3 15 6 10 1 13 8 12 
14 4 11 5 1 15 8 10 7 9 2 16 12 6 13 3 
14 4 11 5 2 7 16 9 15 10 1 8 3 13 6 12 
14 4 11 5 7 9 2 16 1 15 8 10 12 6 13 3 
14 4 11 5 8 1 10 15 9 16 7 2 3 13 6 12 
14 4 11 5 9 7 16 2 8 10 1 15 3 13 6 12 
14 4 11 5 15 1 10 8 2 16 7 9 3 13 6 12 
14 4 13 3 2 9 8 15 11 16 1 6 7 5 12 10 
14 4 13 3 11 9 8 6 2 16 1 15 7 5 12 10 
14 4 15 1 3 5 10 16 6 12 7 9 11 13 2 8 
14 4 15 1 5 11 8 10 3 13 2 16 12 6 9 7 
14 4 15 1 6 7 12 9 3 10 5 16 11 13 2 8 
14 4 15 1 7 9 6 12 2 16 3 13 11 5 10 8 
14 4 15 1 9 7 12 6 3 13 2 16 8 10 5 11 
14 4 15 1 11 5 10 8 2 16 3 13 7 9 6 12 
14 5 3 12 4 11 13 6 9 2 8 15 7 16 10 1 
14 5 3 12 4 11 13 6 15 8 2 9 1 10 16 7 
14 5 3 12 11 4 6 13 2 9 15 8 7 16 10 1 
14 5 3 12 11 4 6 13 8 15 9 2 1 10 16 7 
14 5 4 11 1 12 13 8 16 7 2 9 3 10 15 6 
14 5 4 11 3 10 15 6 16 7 2 9 1 12 13 8 
14 5 4 11 3 12 13 6 9 2 7 16 8 15 10 1 
14 5 4 11 3 12 13 6 15 8 1 10 2 9 16 7 
14 5 4 11 8 12 13 1 9 7 2 16 3 10 15 6 
14 5 4 11 10 1 8 15 7 12 13 2 3 16 9 6 
14 5 4 11 12 3 6 13 1 10 15 8 7 16 9 2 
14 5 4 11 12 3 6 13 7 16 9 2 1 10 15 8 
14 5 4 11 15 1 8 10 2 12 13 7 3 16 9 6 
14 5 4 11 16 2 7 9 3 15 10 6 1 12 13 8 
14 5 11 4 2 9 7 16 3 8 10 13 15 12 6 1 
14 5 11 4 3 10 8 13 2 7 9 16 15 12 6 1 
14 5 11 4 3 12 6 13 2 9 7 16 15 8 10 1 
14 5 11 4 3 12 6 13 8 15 1 10 9 2 16 7 
14 5 11 4 8 1 15 10 9 12 6 7 3 16 2 13 
14 5 11 4 10 1 15 8 7 12 6 9 3 16 2 13 
14 5 11 4 12 3 13 6 1 10 8 15 7 16 2 9 
14 5 11 4 12 3 13 6 7 16 2 9 1 10 8 15 
14 5 12 3 1 4 13 16 11 10 7 6 8 15 2 9 
14 5 12 3 1 11 6 16 4 10 7 13 15 8 9 2 
14 5 12 3 2 4 15 13 11 9 6 8 7 16 1 10 
14 5 12 3 2 9 8 15 11 16 1 6 7 4 13 10 
14 5 12 3 4 2 13 15 9 11 8 6 7 16 1 10 
14 5 12 3 4 11 6 13 1 10 7 16 15 8 9 2 
14 5 12 3 4 11 6 13 7 16 1 10 9 2 15 8 
14 5 12 3 7 4 13 10 11 16 1 6 2 9 8 15 
14 5 12 3 7 11 6 10 4 16 1 13 9 2 15 8 
14 5 12 3 11 4 13 6 1 10 7 16 8 15 2 9 
14 5 12 3 11 4 13 6 7 16 1 10 2 9 8 15 
14 5 12 3 11 9 8 6 2 16 1 15 7 4 13 10 
14 6 3 11 1 7 10 16 15 9 8 2 4 12 13 5 
14 6 3 11 4 7 10 13 15 12 5 2 1 9 16 8 
14 6 3 11 15 7 10 2 1 9 8 16 4 12 13 5 
14 6 3 11 15 7 10 2 4 12 5 13 1 9 16 8 
14 7 1 12 2 11 13 8 15 6 4 9 3 10 16 5 
14 7 1 12 4 9 15 6 11 2 8 13 5 16 10 3 
14 7 1 12 8 11 13 2 9 6 4 15 3 10 16 5 
14 7 1 12 9 4 6 15 8 13 11 2 3 10 16 5 
14 7 1 12 11 2 8 13 4 9 15 6 5 16 10 3 
14 7 1 12 15 4 6 9 2 13 11 8 3 10 16 5 
14 7 2 11 1 10 15 8 16 5 4 9 3 12 13 6 
14 7 2 11 1 12 13 8 15 6 3 10 4 9 16 5 
14 7 2 11 4 9 16 5 15 6 3 10 1 12 13 8 
14 7 2 11 8 10 15 1 9 5 4 16 3 12 13 6 
14 7 2 11 9 4 5 16 3 10 15 6 8 13 12 1 
14 7 2 11 12 1 8 13 3 10 15 6 5 16 9 4 
14 7 4 9 1 12 15 6 11 2 5 16 8 13 10 3 
14 7 4 9 2 11 16 5 15 6 1 12 3 10 13 8 
14 7 4 9 5 11 16 2 12 6 1 15 3 10 13 8 
14 7 4 9 11 2 5 16 1 12 15 6 8 13 10 3 
14 7 4 9 12 1 6 15 5 16 11 2 3 10 13 8 
14 7 4 9 15 1 6 12 2 16 11 5 3 10 13 8 
14 7 9 4 1 12 6 15 8 13 3 10 11 2 16 5 
14 7 9 4 2 11 5 16 3 10 8 13 15 6 12 1 
14 7 9 4 11 2 16 5 8 13 3 10 1 12 6 15 
14 7 9 4 12 1 15 6 3 10 8 13 5 16 2 11 
14 7 10 3 4 13 8 9 5 12 1 16 11 2 15 6 
14 7 10 3 8 9 4 13 1 16 5 12 11 2 15 6 
14 7 10 3 11 6 15 2 5 12 1 16 4 9 8 13 
14 7 10 3 15 2 11 6 1 16 5 12 4 9 8 13 
14 7 11 2 1 12 8 13 4 9 5 16 15 6 10 3 
14 7 11 2 4 9 5 16 1 12 8 13 15 6 10 3 
14 7 11 2 5 4 16 9 12 13 1 8 3 10 6 15 
14 7 11 2 8 1 13 12 9 16 4 5 3 10 6 15 
14 7 11 2 9 4 16 5 8 13 1 12 3 10 6 15 
14 7 11 2 12 1 13 8 5 16 4 9 3 10 6 15 
14 7 12 1 2 11 8 13 3 10 5 16 15 6 9 4 
14 7 12 1 4 9 6 15 5 16 3 10 11 2 13 8 
14 7 12 1 9 4 15 6 3 10 5 16 8 13 2 11 
14 7 12 1 11 2 13 8 5 16 3 10 4 9 6 15 
14 8 1 11 2 9 16 7 15 4 5 10 3 13 12 6 
14 8 1 11 3 9 16 6 12 2 7 13 5 15 10 4 
14 8 1 11 3 9 16 6 15 5 4 10 2 12 13 7 
14 8 1 11 3 13 12 6 10 4 5 15 7 9 16 2 
14 8 1 11 7 9 16 2 10 4 5 15 3 13 12 6 
14 8 1 11 9 3 6 16 4 10 15 5 7 13 12 2 
14 8 1 11 9 3 6 16 7 13 12 2 4 10 15 5 
14 8 1 11 10 5 4 15 3 12 13 6 7 9 16 2 
14 8 3 9 1 11 16 6 12 2 5 15 7 13 10 4 
14 8 3 9 1 11 16 6 15 5 2 12 4 10 13 7 
14 8 3 9 11 1 6 16 2 12 15 5 7 13 10 4 
14 8 3 9 11 1 6 16 5 15 12 2 4 10 13 7 
14 8 9 3 1 5 16 12 15 11 2 6 4 10 7 13 
14 8 9 3 1 11 6 16 4 10 7 13 15 5 12 2 
14 8 9 3 1 11 6 16 7 13 4 10 12 2 15 5 
14 8 9 3 4 1 16 13 11 10 7 6 5 15 2 12 
14 8 9 3 4 11 6 13 1 10 7 16 15 5 12 2 
14 8 9 3 5 1 12 16 11 15 6 2 4 10 7 13 
14 8 9 3 5 12 7 10 4 13 2 15 11 1 16 6 
14 8 9 3 7 1 16 10 11 13 4 6 2 12 5 15 
14 8 9 3 7 10 5 12 2 15 4 13 11 1 16 6 
14 8 9 3 7 11 6 10 1 13 4 16 12 2 15 5 
14 8 9 3 11 1 16 6 4 10 7 13 5 15 2 12 
14 8 9 3 11 1 16 6 7 13 4 10 2 12 5 15 
14 8 11 1 3 9 6 16 2 12 7 13 15 5 10 4 
14 8 11 1 3 9 6 16 5 15 4 10 12 2 13 7 
14 8 11 1 9 3 16 6 4 10 5 15 7 13 2 12 
14 8 11 1 9 3 16 6 7 13 2 12 4 10 5 15 
14 9 3 8 4 7 13 10 5 2 12 15 11 16 6 1 
14 9 3 8 4 7 13 10 15 12 2 5 1 6 16 11 
14 9 3 8 7 4 10 13 2 5 15 12 11 16 6 1 
14 9 3 8 7 4 10 13 12 15 5 2 1 6 16 11 
14 9 4 7 1 8 13 12 16 11 2 5 3 6 15 10 
14 9 4 7 3 6 15 10 16 11 2 5 1 8 13 12 
14 9 4 7 3 8 13 10 5 2 11 16 12 15 6 1 
14 9 4 7 3 8 13 10 15 12 1 6 2 5 16 11 
14 9 4 7 8 3 10 13 1 6 15 12 11 16 5 2 
14 9 4 7 8 3 10 13 11 16 5 2 1 6 15 12 
14 9 4 7 12 8 13 1 5 11 2 16 3 6 15 10 
14 9 4 7 16 2 11 5 3 15 6 10 1 8 13 12 
14 9 7 4 3 8 10 13 2 5 11 16 15 12 6 1 
14 9 7 4 3 8 10 13 12 15 1 6 5 2 16 11 
14 9 7 4 8 3 13 10 1 6 12 15 11 16 2 5 
14 9 7 4 8 3 13 10 11 16 2 5 1 6 12 15 
14 9 8 3 1 4 13 16 7 6 11 10 12 15 2 5 
14 9 8 3 1 7 10 16 4 6 11 13 15 12 5 2 
14 9 8 3 2 4 15 13 7 5 10 12 11 16 1 6 
14 9 8 3 4 2 13 15 5 7 12 10 11 16 1 6 
14 9 8 3 4 7 10 13 1 6 11 16 15 12 5 2 
14 9 8 3 4 7 10 13 11 16 1 6 5 2 15 12 
14 9 8 3 7 4 13 10 1 6 11 16 12 15 2 5 
14 9 8 3 7 4 13 10 11 16 1 6 2 5 12 15 
14 9 8 3 11 4 13 6 7 16 1 10 2 5 12 15 
14 9 8 3 11 6 15 2 5 12 1 16 4 7 10 13 
14 9 8 3 11 7 10 6 4 16 1 13 5 2 15 12 
14 9 8 3 15 2 11 6 1 16 5 12 4 7 10 13 
14 10 3 7 1 5 12 16 8 4 13 9 11 15 6 2 
14 10 3 7 1 5 12 16 15 11 6 2 4 8 13 9 
14 10 3 7 8 5 12 9 1 4 13 16 11 15 6 2 
14 10 3 7 15 5 12 2 1 11 6 16 4 8 13 9 
14 10 7 3 1 5 16 12 8 4 9 13 11 15 2 6 
14 10 7 3 1 5 16 12 15 11 2 6 4 8 9 13 
14 10 7 3 5 1 12 16 4 8 13 9 11 15 2 6 
14 10 7 3 5 1 12 16 11 15 6 2 4 8 9 13 
14 11 1 8 2 7 13 12 15 10 4 5 3 6 16 9 
14 11 1 8 4 5 15 10 7 2 12 13 9 16 6 3 
14 11 1 8 5 4 10 15 12 13 7 2 3 6 16 9 
14 11 1 8 7 2 12 13 4 5 15 10 9 16 6 3 
14 11 1 8 12 7 13 2 5 10 4 15 3 6 16 9 
14 11 1 8 15 4 10 5 2 13 7 12 3 6 16 9 
14 11 2 7 1 6 15 12 16 9 4 5 3 8 13 10 
14 11 2 7 1 8 13 12 15 10 3 6 4 5 16 9 
14 11 2 7 3 10 15 6 13 8 1 12 4 5 16 9 
14 11 2 7 4 5 16 9 15 10 3 6 1 8 13 12 
14 11 2 7 4 9 16 5 13 8 1 12 3 6 15 10 
14 11 2 7 5 4 9 16 3 6 15 10 12 13 8 1 
14 11 2 7 5 9 16 4 12 8 1 13 3 6 15 10 
14 11 2 7 8 1 12 13 3 6 15 10 9 16 5 4 
14 11 2 7 12 1 8 13 5 16 9 4 3 6 15 10 
14 11 2 7 12 6 15 1 5 9 4 16 3 8 13 10 
14 11 2 7 13 1 8 12 4 16 9 5 3 6 15 10 
14 11 4 5 1 8 15 10 7 2 9 16 12 13 6 3 
14 11 4 5 2 7 16 9 15 10 1 8 3 6 13 12 
14 11 4 5 7 2 9 16 1 8 15 10 12 13 6 3 
14 11 4 5 8 1 10 15 9 16 7 2 3 6 13 12 
14 11 4 5 9 7 16 2 8 10 1 15 3 6 13 12 
14 11 4 5 15 1 10 8 2 16 7 9 3 6 13 12 
14 11 5 4 1 8 10 15 12 13 3 6 7 2 16 9 
14 11 5 4 2 7 9 16 3 6 12 13 15 10 8 1 
14 11 5 4 2 9 7 16 3 8 10 13 15 6 12 1 
14 11 5 4 3 10 8 13 2 7 9 16 15 6 12 1 
14 11 5 4 7 2 16 9 12 13 3 6 1 8 10 15 
14 11 5 4 7 6 12 9 10 15 1 8 3 2 16 13 
14 11 5 4 8 1 15 10 3 6 12 13 9 16 2 7 
14 11 5 4 9 6 12 7 8 15 1 10 3 2 16 13 
14 11 7 2 1 8 12 13 4 5 9 16 15 10 6 3 
14 11 7 2 4 5 9 16 1 8 12 13 15 10 6 3 
14 11 7 2 5 4 16 9 12 13 1 8 3 6 10 15 
14 11 7 2 8 1 13 12 9 16 4 5 3 6 10 15 
14 11 7 2 9 4 16 5 8 13 1 12 3 6 10 15 
14 11 7 2 12 1 13 8 5 16 4 9 3 6 10 15 
14 11 8 1 2 7 12 13 3 6 9 16 15 10 5 4 
14 11 8 1 4 5 10 15 9 16 3 6 7 2 13 12 
14 11 8 1 5 4 15 10 3 6 9 16 12 13 2 7 
14 11 8 1 7 2 13 12 9 16 3 6 4 5 10 15 
14 12 1 7 3 5 16 10 8 2 11 13 9 15 6 4 
14 12 1 7 3 5 16 10 15 9 4 6 2 8 13 11 
14 12 1 7 5 3 10 16 4 6 15 9 11 13 8 2 
14 12 1 7 5 3 10 16 11 13 8 2 4 6 15 9 
14 12 3 5 1 7 16 10 8 2 9 15 11 13 6 4 
14 12 3 5 1 7 16 10 15 9 2 8 4 6 13 11 
14 12 3 5 7 1 10 16 2 8 15 9 11 13 6 4 
14 12 3 5 7 1 10 16 9 15 8 2 4 6 13 11 
14 12 5 3 1 7 10 16 4 6 11 13 15 9 8 2 
14 12 5 3 1 7 10 16 11 13 4 6 8 2 15 9 
14 12 5 3 2 1 16 15 11 8 9 6 7 13 4 10 
14 12 5 3 4 1 16 13 7 6 11 10 9 15 2 8 
14 12 5 3 4 7 10 13 1 6 11 16 15 9 8 2 
14 12 5 3 7 1 16 10 4 6 11 13 9 15 2 8 
14 12 5 3 7 1 16 10 11 13 4 6 2 8 9 15 
14 12 5 3 9 8 11 6 4 13 2 15 7 1 16 10 
14 12 5 3 11 1 16 6 2 8 9 15 7 13 4 10 
14 12 5 3 11 1 16 6 7 13 4 10 2 8 9 15 
14 12 5 3 11 6 9 8 2 15 4 13 7 1 16 10 
14 12 5 3 11 7 10 6 1 13 4 16 8 2 15 9 
14 12 7 1 3 5 10 16 2 8 11 13 15 9 6 4 
14 12 7 1 3 5 10 16 9 15 4 6 8 2 13 11 
14 12 7 1 5 3 16 10 4 6 9 15 11 13 2 8 
14 12 7 1 5 3 16 10 11 13 2 8 4 6 9 15 
14 13 3 4 2 1 15 16 11 8 10 5 7 12 6 9 
14 13 4 3 2 1 16 15 11 8 9 6 7 12 5 10 
14 13 4 3 11 1 16 6 2 8 9 15 7 12 5 10 
14 15 1 4 2 3 13 16 7 6 12 9 11 10 8 5 
14 15 1 4 2 3 13 16 11 10 8 5 7 6 12 9 
14 15 1 4 3 2 16 13 8 5 11 10 9 12 6 7 
14 15 1 4 3 2 16 13 12 9 7 6 5 8 10 11 
14 15 1 4 3 6 12 13 10 11 5 8 7 2 16 9 
14 15 1 4 3 8 10 13 6 9 7 12 11 2 16 5 
14 15 1 4 6 7 9 12 3 10 8 13 11 2 16 5 
14 15 1 4 7 2 16 9 10 11 5 8 3 6 12 13 
14 15 1 4 9 2 16 7 8 11 5 10 3 6 12 13 
14 15 1 4 10 5 11 8 3 12 6 13 7 2 16 9 
14 15 2 3 1 4 13 16 7 6 11 10 12 9 8 5 
14 15 2 3 1 4 13 16 11 10 7 6 8 5 12 9 
14 15 2 3 1 5 16 12 8 4 9 13 11 10 7 6 
14 15 2 3 4 1 16 13 7 6 11 10 9 12 5 8 
14 15 2 3 4 1 16 13 11 10 7 6 5 8 9 12 
14 15 2 3 5 1 12 16 4 8 13 9 11 10 7 6 
14 15 2 3 7 1 16 10 4 6 11 13 9 12 5 8 
14 15 2 3 7 4 13 10 1 6 11 16 12 9 8 5 
14 15 2 3 11 1 16 6 4 10 7 13 5 8 9 12 
14 15 2 3 11 4 13 6 1 10 7 16 8 5 12 9 
14 15 3 2 1 4 16 13 8 5 9 12 11 10 6 7 
14 15 3 2 1 4 16 13 12 9 5 8 7 6 10 11 
14 15 3 2 4 1 13 16 5 8 12 9 11 10 6 7 
14 15 3 2 4 1 13 16 9 12 8 5 7 6 10 11 
14 15 4 1 2 3 16 13 7 6 9 12 11 10 5 8 
14 15 4 1 2 3 16 13 11 10 5 8 7 6 9 12 
14 15 4 1 3 2 13 16 5 8 11 10 12 9 6 7 
14 15 4 1 3 2 13 16 9 12 7 6 8 5 10 11 
14 15 4 1 3 5 10 16 6 12 7 9 11 2 13 8 
14 15 4 1 6 7 12 9 3 10 5 16 11 2 13 8 
14 16 1 3 2 4 15 13 7 5 10 12 11 9 8 6 
14 16 1 3 2 4 15 13 11 9 6 8 7 5 12 10 
14 16 1 3 4 2 13 15 5 7 12 10 11 9 8 6 
14 16 1 3 4 2 13 15 9 11 8 6 7 5 12 10 
14 16 3 1 4 2 15 13 5 7 10 12 11 9 6 8 
14 16 3 1 4 2 15 13 9 11 6 8 7 5 10 12 
14 16 3 1 5 2 15 12 4 7 10 13 11 9 6 8 
14 16 3 1 9 2 15 8 4 11 6 13 7 5 10 12 
15 1 4 14 5 10 11 8 12 7 6 9 2 16 13 3 
15 1 4 14 6 12 9 7 10 8 5 11 3 13 16 2 
15 1 4 14 8 10 11 5 9 7 6 12 2 16 13 3 
15 1 4 14 9 6 7 12 8 11 10 5 2 16 13 3 
15 1 4 14 10 8 5 11 6 12 9 7 3 13 16 2 
15 1 4 14 12 6 7 9 5 11 10 8 2 16 13 3 
15 1 6 12 3 10 13 8 14 7 4 9 2 16 11 5 
15 1 6 12 4 14 9 7 10 8 3 13 5 11 16 2 
15 1 6 12 8 10 13 3 9 7 4 14 2 16 11 5 
15 1 6 12 9 4 7 14 8 13 10 3 2 16 11 5 
15 1 6 12 10 8 3 13 4 14 9 7 5 11 16 2 
15 1 6 12 14 4 7 9 3 13 10 8 2 16 11 5 
15 1 8 10 2 11 14 7 13 6 3 12 4 16 9 5 
15 1 8 10 2 12 13 7 11 5 4 14 6 16 9 3 
15 1 8 10 4 14 11 5 9 7 2 16 6 12 13 3 
15 1 8 10 6 12 13 3 9 7 2 16 4 14 11 5 
15 1 8 10 11 4 5 14 2 13 12 7 6 16 9 3 
15 1 8 10 12 3 6 13 5 16 9 4 2 14 11 7 
15 1 8 10 12 6 3 13 2 16 9 7 5 11 14 4 
15 1 8 10 13 3 6 12 2 14 11 7 4 16 9 5 
15 1 8 10 13 3 6 12 4 16 9 5 2 14 11 7 
15 1 8 10 14 4 5 11 2 16 9 7 3 13 12 6 
15 1 10 8 3 6 13 12 14 11 4 5 2 16 7 9 
15 1 10 8 4 14 5 11 6 12 3 13 9 7 16 2 
15 1 10 8 5 4 11 14 12 13 6 3 2 16 7 9 
15 1 10 8 6 12 3 13 4 14 5 11 9 7 16 2 
15 1 10 8 12 6 13 3 5 11 4 14 2 16 7 9 
15 1 10 8 14 4 11 5 3 13 6 12 2 16 7 9 
15 1 12 6 2 7 14 11 13 10 3 8 4 16 5 9 
15 1 12 6 4 14 7 9 5 11 2 16 10 8 13 3 
15 1 12 6 8 3 10 13 9 16 5 4 2 14 7 11 
15 1 12 6 8 10 3 13 2 16 5 11 9 7 14 4 
15 1 12 6 10 8 13 3 5 11 2 16 4 14 7 9 
15 1 12 6 13 3 10 8 2 14 7 11 4 16 5 9 
15 1 12 6 13 3 10 8 4 16 5 9 2 14 7 11 
15 1 12 6 14 4 9 7 2 16 5 11 3 13 8 10 
15 1 14 4 2 8 11 13 7 9 6 12 10 16 3 5 
15 1 14 4 6 12 7 9 3 13 2 16 10 8 11 5 
15 1 14 4 7 6 9 12 2 11 8 13 10 16 3 5 
15 1 14 4 8 10 5 11 2 16 3 13 9 7 12 6 
15 1 14 4 10 8 11 5 3 13 2 16 6 12 7 9 
15 1 14 4 12 6 9 7 2 16 3 13 5 11 8 10 
15 1 16 2 3 8 9 14 6 13 4 11 10 12 5 7 
15 1 16 2 6 8 9 11 3 13 4 14 10 12 5 7 
15 2 3 14 5 12 9 8 10 7 6 11 4 13 16 1 
15 2 3 14 6 7 10 11 12 9 8 5 1 16 13 4 
15 2 3 14 8 9 12 5 10 7 6 11 1 16 13 4 
15 2 3 14 9 8 5 12 6 11 10 7 4 13 16 1 
15 2 3 14 12 5 8 9 6 11 10 7 1 16 13 4 
15 2 3 14 12 7 10 5 6 9 8 11 1 16 13 4 
15 2 5 12 3 14 9 8 10 7 4 13 6 11 16 1 
15 2 5 12 8 9 14 3 10 7 4 13 1 16 11 6 
15 2 5 12 9 8 3 14 4 13 10 7 6 11 16 1 
15 2 5 12 14 3 8 9 4 13 10 7 1 16 11 6 
15 2 7 10 1 8 9 16 14 11 6 3 4 13 12 5 
15 2 7 10 4 5 12 13 14 11 6 3 1 16 9 8 
15 2 7 10 6 13 12 3 9 8 1 16 4 11 14 5 
15 2 7 10 14 5 12 3 4 11 6 13 1 16 9 8 
15 2 7 10 14 8 9 3 1 11 6 16 4 13 12 5 
15 2 8 9 3 14 12 5 10 7 1 16 6 11 13 4 
15 2 8 9 5 12 14 3 10 7 1 16 4 13 11 6 
15 2 8 9 12 5 3 14 1 16 10 7 6 11 13 4 
15 2 8 9 14 3 5 12 1 16 10 7 4 13 11 6 
15 2 9 8 3 13 4 14 6 12 5 11 10 7 16 1 
15 2 9 8 3 14 5 12 6 11 4 13 10 7 16 1 
15 2 9 8 5 12 3 14 4 13 6 11 10 7 16 1 
15 2 9 8 6 13 4 11 3 12 5 14 10 7 16 1 
15 2 9 8 12 5 14 3 6 11 4 13 1 16 7 10 
15 2 9 8 14 3 12 5 4 13 6 11 1 16 7 10 
15 2 11 6 1 12 5 16 8 13 4 9 10 7 14 3 
15 2 11 6 8 3 14 9 10 13 4 7 1 16 5 12 
15 2 11 6 8 12 5 9 1 13 4 16 10 7 14 3 
15 2 11 6 10 3 14 7 8 13 4 9 1 16 5 12 
15 2 12 5 3 14 8 9 6 11 1 16 10 7 13 4 
15 2 12 5 8 9 3 14 1 16 6 11 10 7 13 4 
15 2 12 5 9 8 14 3 6 11 1 16 4 13 7 10 
15 2 12 5 14 3 9 8 1 16 6 11 4 13 7 10 
15 2 13 4 1 7 10 16 12 14 3 5 6 11 8 9 
15 2 13 4 1 11 6 16 8 14 3 9 10 7 12 5 
15 2 13 4 8 11 6 9 1 14 3 16 10 7 12 5 
15 2 13 4 12 7 10 5 1 14 3 16 6 11 8 9 
15 2 14 3 5 12 8 9 4 13 1 16 10 7 11 6 
15 2 14 3 8 9 5 12 1 16 4 13 10 7 11 6 
15 2 14 3 9 8 12 5 4 13 1 16 6 11 7 10 
15 2 14 3 12 5 9 8 1 16 4 13 6 11 7 10 
15 2 16 1 6 7 9 12 3 14 4 13 10 11 5 8 
15 3 2 14 6 8 9 11 12 10 7 5 1 13 16 4 
15 3 2 14 6 10 11 7 9 5 8 12 4 16 13 1 
15 3 2 14 6 10 11 7 12 8 5 9 1 13 16 4 
15 3 2 14 10 6 7 11 5 9 12 8 4 16 13 1 
15 3 2 14 10 6 7 11 8 12 9 5 1 13 16 4 
15 3 2 14 12 8 9 5 6 10 7 11 1 13 16 4 
15 3 6 10 1 8 13 12 16 9 4 5 2 14 11 7 
15 3 6 10 2 13 12 7 9 4 5 16 8 14 11 1 
15 3 6 10 2 14 11 7 9 5 4 16 8 12 13 1 
15 3 6 10 2 14 11 7 12 8 1 13 5 9 16 4 
15 3 6 10 5 4 9 16 12 13 8 1 2 14 11 7 
15 3 6 10 9 5 4 16 2 12 13 7 8 14 11 1 
15 3 6 10 12 1 8 13 5 14 11 4 2 16 9 7 
15 3 6 10 12 8 13 1 5 9 4 16 2 14 11 7 
15 3 6 10 13 1 8 12 4 14 11 5 2 16 9 7 
15 3 6 10 14 2 7 11 1 13 12 8 4 16 9 5 
15 3 6 10 14 2 7 11 4 16 9 5 1 13 12 8 
15 3 6 10 16 4 9 5 1 13 8 12 2 14 11 7 
15 3 6 10 16 4 9 5 2 14 7 11 1 13 12 8 
15 3 10 6 2 14 7 11 5 9 4 16 12 8 13 1 
15 3 10 6 2 14 7 11 8 12 1 13 9 5 16 4 
15 3 10 6 8 1 12 13 9 14 7 4 2 16 5 11 
15 3 10 6 13 1 12 8 4 14 7 9 2 16 5 11 
15 3 10 6 14 2 11 7 1 13 8 12 4 16 5 9 
15 3 10 6 14 2 11 7 4 16 5 9 1 13 8 12 
15 3 14 2 1 6 11 16 10 13 4 7 8 12 5 9 
15 3 14 2 1 10 7 16 6 13 4 11 12 8 9 5 
15 3 14 2 4 6 11 13 10 16 1 7 5 9 8 12 
15 3 14 2 4 10 7 13 6 16 1 11 9 5 12 8 
15 3 14 2 6 5 12 11 9 16 1 8 4 10 7 13 
15 3 14 2 6 10 7 11 1 13 4 16 12 8 9 5 
15 3 14 2 6 10 7 11 4 16 1 13 9 5 12 8 
15 3 14 2 9 5 12 8 6 16 1 11 4 10 7 13 
15 3 14 2 10 6 11 7 1 13 4 16 8 12 5 9 
15 3 14 2 10 6 11 7 4 16 1 13 5 9 8 12 
15 4 1 14 5 10 11 8 12 7 6 9 2 13 16 3 
15 4 1 14 6 9 12 7 10 5 8 11 3 16 13 2 
15 4 1 14 8 10 11 5 9 7 6 12 2 13 16 3 
15 4 1 14 9 6 7 12 8 11 10 5 2 13 16 3 
15 4 1 14 10 5 8 11 6 9 12 7 3 16 13 2 
15 4 1 14 12 6 7 9 5 11 10 8 2 13 16 3 
15 4 5 10 1 14 11 8 12 7 2 13 6 9 16 3 
15 4 5 10 6 9 16 3 12 7 2 13 1 14 11 8 
15 4 5 10 9 6 3 16 2 13 12 7 8 11 14 1 
15 4 5 10 14 1 8 11 2 13 12 7 3 16 9 6 
15 4 6 9 1 14 12 7 10 5 3 16 8 11 13 2 
15 4 6 9 3 10 16 5 14 7 1 12 2 13 11 8 
15 4 6 9 5 10 16 3 12 7 1 14 2 13 11 8 
15 4 6 9 10 5 3 16 1 14 12 7 8 11 13 2 
15 4 6 9 12 1 7 14 5 16 10 3 2 13 11 8 
15 4 6 9 14 1 7 12 3 16 10 5 2 13 11 8 
15 4 9 6 1 14 7 12 8 11 2 13 10 5 16 3 
15 4 9 6 5 10 3 16 2 13 8 11 12 7 14 1 
15 4 9 6 10 5 16 3 8 11 2 13 1 14 7 12 
15 4 9 6 14 1 12 7 2 13 8 11 3 16 5 10 
15 4 10 5 1 14 8 11 6 9 3 16 12 7 13 2 
15 4 10 5 3 6 16 9 14 11 1 8 2 13 7 12 
15 4 10 5 6 9 3 16 1 14 8 11 12 7 13 2 
15 4 10 5 8 1 11 14 9 16 6 3 2 13 7 12 
15 4 10 5 9 6 16 3 8 11 1 14 2 13 7 12 
15 4 10 5 14 1 11 8 3 16 6 9 2 13 7 12 
15 4 13 2 6 11 8 9 3 14 1 16 10 5 12 7 
15 4 13 2 8 9 6 11 1 16 3 14 10 5 12 7 
15 4 13 2 10 7 12 5 3 14 1 16 6 9 8 11 
15 4 13 2 12 5 10 7 1 16 3 14 6 9 8 11 
15 4 14 1 2 5 11 16 7 12 6 9 10 13 3 8 
15 4 14 1 5 10 8 11 2 13 3 16 12 7 9 6 
15 4 14 1 6 9 7 12 3 16 2 13 10 5 11 8 
15 4 14 1 7 6 12 9 2 11 5 16 10 13 3 8 
15 4 14 1 9 6 12 7 2 13 3 16 8 11 5 10 
15 4 14 1 10 5 11 8 3 16 2 13 6 9 7 12 
15 5 2 12 4 10 13 7 9 3 8 14 6 16 11 1 
15 5 2 12 4 10 13 7 14 8 3 9 1 11 16 6 
15 5 2 12 10 4 7 13 3 9 14 8 6 16 11 1 
15 5 2 12 10 4 7 13 8 14 9 3 1 11 16 6 
15 5 4 10 2 12 13 7 9 3 6 16 8 14 11 1 
15 5 4 10 2 12 13 7 14 8 1 11 3 9 16 6 
15 5 4 10 12 2 7 13 1 11 14 8 6 16 9 3 
15 5 4 10 12 2 7 13 6 16 9 3 1 11 14 8 
15 5 10 4 2 12 7 13 3 9 6 16 14 8 11 1 
15 5 10 4 2 12 7 13 8 14 1 11 9 3 16 6 
15 5 10 4 12 2 13 7 1 11 8 14 6 16 3 9 
15 5 10 4 12 2 13 7 6 16 3 9 1 11 8 14 
15 5 12 2 1 4 13 16 10 11 6 7 8 14 3 9 
15 5 12 2 1 10 7 16 4 11 6 13 14 8 9 3 
15 5 12 2 3 4 13 14 6 9 8 11 10 16 1 7 
15 5 12 2 4 10 7 13 1 11 6 16 14 8 9 3 
15 5 12 2 4 10 7 13 6 16 1 11 9 3 14 8 
15 5 12 2 6 4 13 11 3 9 8 14 10 16 1 7 
15 5 12 2 6 4 13 11 10 16 1 7 3 9 8 14 
15 5 12 2 6 10 7 11 4 16 1 13 9 3 14 8 
15 5 12 2 6 11 8 9 3 14 1 16 10 4 13 7 
15 5 12 2 8 9 6 11 1 16 3 14 10 4 13 7 
15 5 12 2 10 4 13 7 1 11 6 16 8 14 3 9 
15 5 12 2 10 4 13 7 6 16 1 11 3 9 8 14 
15 6 1 12 3 10 13 8 14 7 4 9 2 11 16 5 
15 6 1 12 4 9 14 7 10 3 8 13 5 16 11 2 
15 6 1 12 8 10 13 3 9 7 4 14 2 11 16 5 
15 6 1 12 9 4 7 14 8 13 10 3 2 11 16 5 
15 6 1 12 10 3 8 13 4 9 14 7 5 16 11 2 
15 6 1 12 14 4 7 9 3 13 10 8 2 11 16 5 
15 6 3 10 1 8 13 12 16 9 4 5 2 11 14 7 
15 6 3 10 1 12 13 8 14 7 2 11 4 9 16 5 
15 6 3 10 2 7 14 11 16 9 4 5 1 12 13 8 
15 6 3 10 2 13 12 7 9 4 5 16 8 11 14 1 
15 6 3 10 4 9 16 5 14 7 2 11 1 12 13 8 
15 6 3 10 4 11 14 5 13 8 1 12 2 9 16 7 
15 6 3 10 5 4 9 16 12 13 8 1 2 11 14 7 
15 6 3 10 5 11 14 4 12 8 1 13 2 9 16 7 
15 6 3 10 9 4 5 16 2 11 14 7 8 13 12 1 
15 6 3 10 9 5 4 16 2 12 13 7 8 11 14 1 
15 6 3 10 12 1 8 13 2 11 14 7 5 16 9 4 
15 6 3 10 12 8 13 1 5 9 4 16 2 11 14 7 
15 6 3 10 16 4 9 5 1 13 8 12 2 11 14 7 
15 6 4 9 1 12 14 7 10 3 5 16 8 13 11 2 
15 6 4 9 3 10 16 5 14 7 1 12 2 11 13 8 
15 6 4 9 5 10 16 3 12 7 1 14 2 11 13 8 
15 6 4 9 10 3 5 16 1 12 14 7 8 13 11 2 
15 6 4 9 12 1 7 14 5 16 10 3 2 11 13 8 
15 6 4 9 14 1 7 12 3 16 10 5 2 11 13 8 
15 6 9 4 1 12 7 14 8 13 2 11 10 3 16 5 
15 6 9 4 2 13 8 11 7 12 1 14 10 3 16 5 
15 6 9 4 3 5 16 10 14 12 1 7 2 11 8 13 
15 6 9 4 3 10 5 16 2 11 8 13 14 7 12 1 
15 6 9 4 7 1 12 14 10 16 5 3 2 11 8 13 
15 6 9 4 10 3 16 5 8 13 2 11 1 12 7 14 
15 6 9 4 10 5 16 3 7 12 1 14 2 11 8 13 
15 6 9 4 12 1 14 7 2 11 8 13 5 16 3 10 
15 6 9 4 14 1 12 7 3 16 5 10 2 11 8 13 
15 6 10 3 1 12 8 13 4 9 5 16 14 7 11 2 
15 6 10 3 4 9 5 16 1 12 8 13 14 7 11 2 
15 6 10 3 5 4 16 9 12 13 1 8 2 11 7 14 
15 6 10 3 8 1 13 12 9 16 4 5 2 11 7 14 
15 6 10 3 9 4 16 5 8 13 1 12 2 11 7 14 
15 6 10 3 12 1 13 8 5 16 4 9 2 11 7 14 
15 6 12 1 2 7 9 16 3 10 8 13 14 11 5 4 
15 6 12 1 3 8 10 13 2 9 7 16 14 11 5 4 
15 6 12 1 3 10 8 13 2 11 5 16 14 7 9 4 
15 6 12 1 4 9 7 14 5 16 2 11 10 3 13 8 
15 6 12 1 9 4 14 7 2 11 5 16 8 13 3 10 
15 6 12 1 10 3 13 8 5 16 2 11 4 9 7 14 
15 7 2 10 1 6 11 16 14 9 8 3 4 12 13 5 
15 7 2 10 4 6 11 13 14 12 5 3 1 9 16 8 
15 7 2 10 9 1 8 16 6 12 13 3 4 14 11 5 
15 7 2 10 14 6 11 3 1 9 8 16 4 12 13 5 
15 7 2 10 14 6 11 3 4 12 5 13 1 9 16 8 
15 7 10 2 6 1 16 11 9 12 5 8 4 14 3 13 
15 7 10 2 9 1 16 8 6 12 5 11 4 14 3 13 
15 8 1 10 2 9 16 7 12 3 6 13 5 14 11 4 
15 8 1 10 2 9 16 7 14 5 4 11 3 12 13 6 
15 8 1 10 2 11 14 7 13 6 3 12 4 9 16 5 
15 8 1 10 2 12 13 7 11 5 4 14 6 9 16 3 
15 8 1 10 4 9 16 5 13 6 3 12 2 11 14 7 
15 8 1 10 5 9 16 4 12 6 3 13 2 11 14 7 
15 8 1 10 9 2 7 16 4 11 14 5 6 13 12 3 
15 8 1 10 9 2 7 16 6 13 12 3 4 11 14 5 
15 8 1 10 11 4 5 14 2 13 12 7 6 9 16 3 
15 8 1 10 13 3 6 12 2 14 11 7 4 9 16 5 
15 8 2 9 1 10 16 7 12 3 5 14 6 13 11 4 
15 8 2 9 1 10 16 7 14 5 3 12 4 11 13 6 
15 8 2 9 10 1 7 16 3 12 14 5 6 13 11 4 
15 8 2 9 10 1 7 16 5 14 12 3 4 11 13 6 
15 8 9 2 1 3 16 14 12 10 5 7 6 13 4 11 
15 8 9 2 1 10 7 16 4 11 6 13 14 5 12 3 
15 8 9 2 1 10 7 16 6 13 4 11 12 3 14 5 
15 8 9 2 3 1 14 16 10 12 7 5 6 13 4 11 
15 8 9 2 4 1 16 13 10 11 6 7 5 14 3 12 
15 8 9 2 4 10 7 13 1 11 6 16 14 5 12 3 
15 8 9 2 6 1 16 11 10 13 4 7 3 12 5 14 
15 8 9 2 6 10 7 11 1 13 4 16 12 3 14 5 
15 8 9 2 10 1 16 7 4 11 6 13 5 14 3 12 
15 8 9 2 10 1 16 7 6 13 4 11 3 12 5 14 
15 8 10 1 2 3 13 16 11 14 4 5 6 9 7 12 
15 8 10 1 2 9 7 16 3 12 6 13 14 5 11 4 
15 8 10 1 2 9 7 16 5 14 4 11 12 3 13 6 
15 8 10 1 9 2 16 7 4 11 5 14 6 13 3 12 
15 8 10 1 9 2 16 7 6 13 3 12 4 11 5 14 
15 8 10 1 11 4 14 5 2 13 3 16 6 9 7 12 
15 9 2 8 3 5 12 14 6 4 13 11 10 16 7 1 
15 9 2 8 4 6 13 11 5 3 12 14 10 16 7 1 
15 9 2 8 4 6 13 11 14 12 3 5 1 7 16 10 
15 9 2 8 6 4 11 13 3 5 14 12 10 16 7 1 
15 9 2 8 6 4 11 13 12 14 5 3 1 7 16 10 
15 9 2 8 6 5 12 11 3 4 13 14 10 16 7 1 
15 9 4 6 2 8 13 11 5 3 10 16 12 14 7 1 
15 9 4 6 2 8 13 11 14 12 1 7 3 5 16 10 
15 9 4 6 8 2 11 13 1 7 14 12 10 16 5 3 
15 9 4 6 8 2 11 13 10 16 5 3 1 7 14 12 
15 9 6 4 2 8 11 13 3 5 10 16 14 12 7 1 
15 9 6 4 2 8 11 13 12 14 1 7 5 3 16 10 
15 9 6 4 3 5 16 10 14 12 1 7 2 8 11 13 
15 9 6 4 7 1 12 14 2 8 13 11 10 16 3 5 
15 9 6 4 7 1 12 14 10 16 5 3 2 8 11 13 
15 9 6 4 8 2 13 11 1 7 12 14 10 16 3 5 
15 9 6 4 8 2 13 11 10 16 3 5 1 7 12 14 
15 9 6 4 10 5 16 3 7 12 1 14 2 8 11 13 
15 9 6 4 14 1 12 7 3 16 5 10 2 8 11 13 
15 9 8 2 1 4 13 16 6 7 10 11 12 14 3 5 
15 9 8 2 1 6 11 16 4 7 10 13 14 12 5 3 
15 9 8 2 4 6 11 13 1 7 10 16 14 12 5 3 
15 9 8 2 4 6 11 13 10 16 1 7 5 3 14 12 
15 9 8 2 6 4 13 11 1 7 10 16 12 14 3 5 
15 9 8 2 6 4 13 11 10 16 1 7 3 5 12 14 
15 9 8 2 10 4 13 7 6 16 1 11 3 5 12 14 
15 9 8 2 10 6 11 7 4 16 1 13 5 3 14 12 
15 9 8 2 10 7 12 5 3 14 1 16 6 4 13 11 
15 9 8 2 12 5 10 7 1 16 3 14 6 4 13 11 
15 10 1 8 3 6 13 12 14 11 4 5 2 7 16 9 
15 10 1 8 4 5 14 11 6 3 12 13 9 16 7 2 
15 10 1 8 5 4 11 14 12 13 6 3 2 7 16 9 
15 10 1 8 6 3 12 13 4 5 14 11 9 16 7 2 
15 10 1 8 12 6 13 3 5 11 4 14 2 7 16 9 
15 10 1 8 14 4 11 5 3 13 6 12 2 7 16 9 
15 10 3 6 1 8 13 12 14 11 2 7 4 5 16 9 
15 10 3 6 4 5 16 9 14 11 2 7 1 8 13 12 
15 10 3 6 4 7 14 9 13 12 1 8 2 5 16 11 
15 10 3 6 5 4 9 16 2 7 14 11 12 13 8 1 
15 10 3 6 8 1 12 13 2 7 14 11 9 16 5 4 
15 10 3 6 9 7 14 4 8 12 1 13 2 5 16 11 
15 10 4 5 1 8 14 11 6 3 9 16 12 13 7 2 
15 10 4 5 3 6 16 9 14 11 1 8 2 7 13 12 
15 10 4 5 6 3 9 16 1 8 14 11 12 13 7 2 
15 10 4 5 8 1 11 14 9 16 6 3 2 7 13 12 
15 10 4 5 9 6 16 3 8 11 1 14 2 7 13 12 
15 10 4 5 14 1 11 8 3 16 6 9 2 7 13 12 
15 10 5 4 1 8 11 14 12 13 2 7 6 3 16 9 
15 10 5 4 3 6 9 16 2 7 12 13 14 11 8 1 
15 10 5 4 6 3 16 9 12 13 2 7 1 8 11 14 
15 10 5 4 8 1 14 11 2 7 12 13 9 16 3 6 
15 10 6 3 1 8 12 13 4 5 9 16 14 11 7 2 
15 10 6 3 4 5 9 16 1 8 12 13 14 11 7 2 
15 10 6 3 5 4 16 9 12 13 1 8 2 7 11 14 
15 10 6 3 8 1 13 12 9 16 4 5 2 7 11 14 
15 10 6 3 9 4 16 5 8 13 1 12 2 7 11 14 
15 10 6 3 12 1 13 8 5 16 4 9 2 7 11 14 
15 10 7 2 6 5 12 11 9 16 1 8 4 3 14 13 
15 10 7 2 9 5 12 8 6 16 1 11 4 3 14 13 
15 10 8 1 2 3 13 16 11 14 4 5 6 7 9 12 
15 10 8 1 3 6 12 13 2 7 9 16 14 11 5 4 
15 10 8 1 4 5 11 14 9 16 2 7 6 3 13 12 
15 10 8 1 5 4 14 11 2 7 9 16 12 13 3 6 
15 10 8 1 6 3 13 12 9 16 2 7 4 5 11 14 
15 10 8 1 11 4 14 5 2 13 3 16 6 7 9 12 
15 11 2 6 1 4 13 16 8 5 12 9 10 14 7 3 
15 11 2 6 8 4 13 9 1 5 12 16 10 14 7 3 
15 11 2 6 8 4 13 9 10 14 3 7 1 5 16 12 
15 11 2 6 10 4 13 7 8 14 3 9 1 5 16 12 
15 12 1 6 2 5 16 11 8 3 10 13 9 14 7 4 
15 12 1 6 2 5 16 11 14 9 4 7 3 8 13 10 
15 12 1 6 2 7 14 11 13 10 3 8 4 5 16 9 
15 12 1 6 4 5 16 9 13 10 3 8 2 7 14 11 
15 12 1 6 5 2 11 16 4 7 14 9 10 13 8 3 
15 12 1 6 5 2 11 16 10 13 8 3 4 7 14 9 
15 12 1 6 9 5 16 4 8 10 3 13 2 7 14 11 
15 12 1 6 13 3 10 8 2 14 7 11 4 5 16 9 
15 12 2 5 1 6 16 11 8 3 9 14 10 13 7 4 
15 12 2 5 1 6 16 11 14 9 3 8 4 7 13 10 
15 12 2 5 6 1 11 16 3 8 14 9 10 13 7 4 
15 12 2 5 6 1 11 16 9 14 8 3 4 7 13 10 
15 12 5 2 1 3 16 14 8 6 9 11 10 13 4 7 
15 12 5 2 1 6 11 16 4 7 10 13 14 9 8 3 
15 12 5 2 1 6 11 16 10 13 4 7 8 3 14 9 
15 12 5 2 3 1 14 16 6 8 11 9 10 13 4 7 
15 12 5 2 3 8 9 14 6 13 4 11 10 1 16 7 
15 12 5 2 4 1 16 13 6 7 10 11 9 14 3 8 
15 12 5 2 4 6 11 13 1 7 10 16 14 9 8 3 
15 12 5 2 6 1 16 11 4 7 10 13 9 14 3 8 
15 12 5 2 6 1 16 11 10 13 4 7 3 8 9 14 
15 12 5 2 6 8 9 11 3 13 4 14 10 1 16 7 
15 12 5 2 10 1 16 7 6 13 4 11 3 8 9 14 
15 12 5 2 10 6 11 7 1 13 4 16 8 3 14 9 
15 12 6 1 2 5 11 16 3 8 10 13 14 9 7 4 
15 12 6 1 2 5 11 16 9 14 4 7 8 3 13 10 
15 12 6 1 2 7 9 16 3 10 8 13 14 5 11 4 
15 12 6 1 3 8 10 13 2 9 7 16 14 5 11 4 
15 12 6 1 5 2 16 11 4 7 9 14 10 13 3 8 
15 12 6 1 5 2 16 11 10 13 3 8 4 7 9 14 
15 13 2 4 1 3 14 16 8 6 11 9 10 12 7 5 
15 13 2 4 1 3 14 16 12 10 7 5 6 8 11 9 
15 13 2 4 8 3 14 9 1 6 11 16 10 12 7 5 
15 13 2 4 12 3 14 5 1 10 7 16 6 8 11 9 
15 13 4 2 1 3 16 14 8 6 9 11 10 12 5 7 
15 13 4 2 1 3 16 14 12 10 5 7 6 8 9 11 
15 13 4 2 3 1 14 16 6 8 11 9 10 12 5 7 
15 13 4 2 3 1 14 16 10 12 7 5 6 8 9 11 
15 14 1 4 2 3 16 13 8 5 10 11 9 12 7 6 
15 14 1 4 2 3 16 13 12 9 6 7 5 8 11 10 
15 14 1 4 2 8 11 13 7 9 6 12 10 3 16 5 
15 14 1 4 3 2 13 16 6 7 12 9 10 11 8 5 
15 14 1 4 3 2 13 16 10 11 8 5 6 7 12 9 
15 14 1 4 7 6 9 12 2 11 8 13 10 3 16 5 
15 14 2 3 1 4 16 13 8 5 9 12 10 11 7 6 
15 14 2 3 1 4 16 13 12 9 5 8 6 7 11 10 
15 14 2 3 4 1 13 16 5 8 12 9 10 11 7 6 
15 14 2 3 4 1 13 16 9 12 8 5 6 7 11 10 
15 14 3 2 1 4 13 16 6 7 10 11 12 9 8 5 
15 14 3 2 1 4 13 16 10 11 6 7 8 5 12 9 
15 14 3 2 4 1 16 13 6 7 10 11 9 12 5 8 
15 14 3 2 4 1 16 13 10 11 6 7 5 8 9 12 
15 14 3 2 6 1 16 11 4 7 10 13 9 12 5 8 
15 14 3 2 6 1 16 11 9 12 5 8 4 7 10 13 
15 14 3 2 6 4 13 11 1 7 10 16 12 9 8 5 
15 14 3 2 9 1 16 8 6 12 5 11 4 7 10 13 
15 14 3 2 10 1 16 7 4 11 6 13 5 8 9 12 
15 14 3 2 10 4 13 7 1 11 6 16 8 5 12 9 
15 14 4 1 2 3 13 16 5 8 10 11 12 9 7 6 
15 14 4 1 2 3 13 16 9 12 6 7 8 5 11 10 
15 14 4 1 2 5 11 16 7 12 6 9 10 3 13 8 
15 14 4 1 3 2 16 13 6 7 9 12 10 11 5 8 
15 14 4 1 3 2 16 13 10 11 5 8 6 7 9 12 
15 14 4 1 7 6 12 9 2 11 5 16 10 3 13 8 
15 16 1 2 3 4 13 14 6 9 8 11 10 5 12 7 
15 16 1 2 6 4 13 11 3 9 8 14 10 5 12 7 
15 16 2 1 3 4 14 13 6 9 7 12 10 5 11 8 
16 1 4 13 5 8 9 12 11 10 7 6 2 15 14 3 
16 1 4 13 6 11 10 7 9 8 5 12 3 14 15 2 
16 1 4 13 7 10 11 6 9 8 5 12 2 15 14 3 
16 1 4 13 10 7 6 11 5 12 9 8 3 14 15 2 
16 1 4 13 11 6 7 10 5 12 9 8 2 15 14 3 
16 1 4 13 11 8 9 6 5 10 7 12 2 15 14 3 
16 1 6 11 4 13 10 7 9 8 3 14 5 12 15 2 
16 1 6 11 7 10 13 4 9 8 3 14 2 15 12 5 
16 1 6 11 10 7 4 13 3 14 9 8 5 12 15 2 
16 1 6 11 13 4 7 10 3 14 9 8 2 15 12 5 
16 1 7 10 4 13 11 6 9 8 2 15 5 12 14 3 
16 1 7 10 6 11 13 4 9 8 2 15 3 14 12 5 
16 1 7 10 11 6 4 13 2 15 9 8 5 12 14 3 
16 1 7 10 13 4 6 11 2 15 9 8 3 14 12 5 
16 1 8 9 2 7 10 15 13 12 5 4 3 14 11 6 
16 1 8 9 3 6 11 14 13 12 5 4 2 15 10 7 
16 1 8 9 3 12 13 6 10 7 2 15 5 14 11 4 
16 1 8 9 13 6 11 4 3 12 5 14 2 15 10 7 
16 1 8 9 13 7 10 4 2 12 5 15 3 14 11 6 
16 1 10 7 3 12 5 14 6 13 4 11 9 8 15 2 
16 1 10 7 4 13 6 11 5 12 3 14 9 8 15 2 
16 1 10 7 6 11 4 13 3 14 5 12 9 8 15 2 
16 1 10 7 6 12 5 11 3 13 4 14 9 8 15 2 
16 1 10 7 11 6 13 4 5 12 3 14 2 15 8 9 
16 1 10 7 13 4 11 6 3 14 5 12 2 15 8 9 
16 1 11 6 4 13 7 10 5 12 2 15 9 8 14 3 
16 1 11 6 7 10 4 13 2 15 5 12 9 8 14 3 
16 1 11 6 10 7 13 4 5 12 2 15 3 14 8 9 
16 1 11 6 13 4 10 7 2 15 5 12 3 14 8 9 
16 1 12 5 2 11 6 15 7 14 3 10 9 8 13 4 
16 1 12 5 7 4 13 10 9 14 3 8 2 15 6 11 
16 1 12 5 7 11 6 10 2 14 3 15 9 8 13 4 
16 1 12 5 9 4 13 8 7 14 3 10 2 15 6 11 
16 1 13 4 6 11 7 10 3 14 2 15 9 8 12 5 
16 1 13 4 7 10 6 11 2 15 3 14 9 8 12 5 
16 1 13 4 10 7 11 6 3 14 2 15 5 12 8 9 
16 1 13 4 11 6 10 7 2 15 3 14 5 12 8 9 
16 1 14 3 4 6 11 13 9 15 2 8 5 12 7 10 
16 1 14 3 4 10 7 13 5 15 2 12 9 8 11 6 
16 1 14 3 5 10 7 12 4 15 2 13 9 8 11 6 
16 1 14 3 9 6 11 8 4 15 2 13 5 12 7 10 
16 1 15 2 5 8 10 11 4 13 3 14 9 12 6 7 
16 2 3 13 5 8 11 10 12 9 6 7 1 15 14 4 
16 2 3 13 5 11 10 8 9 7 6 12 4 14 15 1 
16 2 3 13 6 9 12 7 11 8 5 10 1 15 14 4 
16 2 3 13 7 6 9 12 10 11 8 5 1 15 14 4 
16 2 3 13 7 9 12 6 10 8 5 11 1 15 14 4 
16 2 3 13 9 7 6 12 5 11 10 8 4 14 15 1 
16 2 3 13 10 5 8 11 7 12 9 6 1 15 14 4 
16 2 3 13 10 8 11 5 7 9 6 12 1 15 14 4 
16 2 3 13 11 5 8 10 6 12 9 7 1 15 14 4 
16 2 3 13 12 6 9 7 5 11 8 10 1 15 14 4 
16 2 5 11 3 8 13 10 14 9 4 7 1 15 12 6 
16 2 5 11 3 13 10 8 9 7 4 14 6 12 15 1 
16 2 5 11 4 9 14 7 13 8 3 10 1 15 12 6 
16 2 5 11 7 4 9 14 10 13 8 3 1 15 12 6 
16 2 5 11 7 9 14 4 10 8 3 13 1 15 12 6 
16 2 5 11 9 7 4 14 3 13 10 8 6 12 15 1 
16 2 5 11 10 3 8 13 7 14 9 4 1 15 12 6 
16 2 5 11 10 8 13 3 7 9 4 14 1 15 12 6 
16 2 5 11 13 3 8 10 4 14 9 7 1 15 12 6 
16 2 5 11 14 4 9 7 3 13 8 10 1 15 12 6 
16 2 7 9 1 11 14 8 12 6 3 13 5 15 10 4 
16 2 7 9 3 6 13 12 14 11 4 5 1 15 10 8 
16 2 7 9 3 13 12 6 10 8 1 15 5 11 14 4 
16 2 7 9 5 4 11 14 12 13 6 3 1 15 10 8 
16 2 7 9 5 11 14 4 10 8 1 15 3 13 12 6 
16 2 7 9 11 5 4 14 1 15 10 8 6 12 13 3 
16 2 7 9 12 3 6 13 1 14 11 8 5 15 10 4 
16 2 7 9 12 6 13 3 5 11 4 14 1 15 10 8 
16 2 7 9 13 3 6 12 1 15 10 8 4 14 11 5 
16 2 7 9 14 4 11 5 3 13 6 12 1 15 10 8 
16 2 9 7 3 13 6 12 5 11 4 14 10 8 15 1 
16 2 9 7 4 5 14 11 13 12 3 6 1 15 8 10 
16 2 9 7 5 11 4 14 3 13 6 12 10 8 15 1 
16 2 9 7 6 3 12 13 11 14 5 4 1 15 8 10 
16 2 9 7 11 5 14 4 6 12 3 13 1 15 8 10 
16 2 9 7 13 3 12 6 4 14 5 11 1 15 8 10 
16 2 11 5 3 13 8 10 6 12 1 15 9 7 14 4 
16 2 11 5 7 9 4 14 1 15 6 12 10 8 13 3 
16 2 11 5 9 7 14 4 6 12 1 15 3 13 8 10 
16 2 11 5 13 3 10 8 1 15 6 12 4 14 7 9 
16 2 13 3 1 7 12 14 8 10 5 11 9 15 4 6 
16 2 13 3 5 11 8 10 4 14 1 15 9 7 12 6 
16 2 13 3 7 9 6 12 1 15 4 14 10 8 11 5 
16 2 13 3 8 5 10 11 1 12 7 14 9 15 4 6 
16 2 13 3 9 7 12 6 4 14 1 15 5 11 8 10 
16 2 13 3 11 5 10 8 1 15 4 14 6 12 7 9 
16 2 15 1 4 7 10 13 5 14 3 12 9 11 6 8 
16 2 15 1 5 7 10 12 4 14 3 13 9 11 6 8 
16 3 2 13 5 8 11 10 12 9 6 7 1 14 15 4 
16 3 2 13 5 10 11 8 9 6 7 12 4 15 14 1 
16 3 2 13 6 9 12 7 11 8 5 10 1 14 15 4 
16 3 2 13 7 6 9 12 10 11 8 5 1 14 15 4 
16 3 2 13 7 9 12 6 10 8 5 11 1 14 15 4 
16 3 2 13 9 6 7 12 5 10 11 8 4 15 14 1 
16 3 2 13 10 5 8 11 7 12 9 6 1 14 15 4 
16 3 2 13 10 8 11 5 7 9 6 12 1 14 15 4 
16 3 2 13 11 5 8 10 6 12 9 7 1 14 15 4 
16 3 2 13 12 6 9 7 5 11 8 10 1 14 15 4 
16 3 5 10 2 13 11 8 9 6 4 15 7 12 14 1 
16 3 5 10 4 9 15 6 13 8 2 11 1 14 12 7 
16 3 5 10 6 9 15 4 11 8 2 13 1 14 12 7 
16 3 5 10 9 6 4 15 2 13 11 8 7 12 14 1 
16 3 5 10 11 2 8 13 6 15 9 4 1 14 12 7 
16 3 5 10 13 2 8 11 4 15 9 6 1 14 12 7 
16 3 6 9 1 12 13 8 10 5 4 15 7 14 11 2 
16 3 6 9 2 13 12 7 11 8 1 14 5 10 15 4 
16 3 6 9 5 10 15 4 11 8 1 14 2 13 12 7 
16 3 6 9 10 4 5 15 1 13 12 8 7 14 11 2 
16 3 6 9 10 5 4 15 1 14 11 8 7 12 13 2 
16 3 6 9 13 2 7 12 1 14 11 8 4 15 10 5 
16 3 9 6 2 13 7 12 5 10 4 15 11 8 14 1 
16 3 9 6 4 5 15 10 13 12 2 7 1 14 8 11 
16 3 9 6 5 10 4 15 2 13 7 12 11 8 14 1 
16 3 9 6 7 2 12 13 10 15 5 4 1 14 8 11 
16 3 9 6 10 5 15 4 7 12 2 13 1 14 8 11 
16 3 9 6 13 2 12 7 4 15 5 10 1 14 8 11 
16 3 10 5 1 12 7 14 8 13 2 11 9 6 15 4 
16 3 10 5 2 13 8 11 7 12 1 14 9 6 15 4 
16 3 10 5 6 4 15 9 11 13 2 8 1 14 7 12 
16 3 10 5 6 9 4 15 1 14 7 12 11 8 13 2 
16 3 10 5 8 2 13 11 9 15 4 6 1 14 7 12 
16 3 10 5 9 4 15 6 8 13 2 11 1 14 7 12 
16 3 10 5 9 6 15 4 7 12 1 14 2 13 8 11 
16 3 10 5 11 2 13 8 6 15 4 9 1 14 7 12 
16 3 10 5 13 2 11 8 1 14 7 12 4 15 6 9 
16 3 13 2 1 6 12 15 8 11 5 10 9 14 4 7 
16 3 13 2 5 10 8 11 4 15 1 14 9 6 12 7 
16 3 13 2 6 9 7 12 1 14 4 15 11 8 10 5 
16 3 13 2 8 5 11 10 1 12 6 15 9 14 4 7 
16 3 13 2 9 6 12 7 4 15 1 14 5 10 8 11 
16 3 13 2 10 5 11 8 1 14 4 15 7 12 6 9 
16 3 14 1 2 6 11 15 7 13 4 10 9 12 5 8 
16 3 14 1 2 8 9 15 5 13 4 12 11 10 7 6 
16 3 14 1 5 8 9 12 2 13 4 15 11 10 7 6 
16 3 14 1 7 6 11 10 2 13 4 15 9 12 5 8 
16 4 1 13 5 7 10 12 11 9 8 6 2 14 15 3 
16 4 1 13 5 9 12 8 10 6 7 11 3 15 14 2 
16 4 1 13 5 9 12 8 11 7 6 10 2 14 15 3 
16 4 1 13 9 5 8 12 6 10 11 7 3 15 14 2 
16 4 1 13 9 5 8 12 7 11 10 6 2 14 15 3 
16 4 1 13 11 7 10 6 5 9 8 12 2 14 15 3 
16 4 5 9 1 10 15 8 14 7 2 11 3 13 12 6 
16 4 5 9 1 13 12 8 10 6 3 15 7 11 14 2 
16 4 5 9 1 13 12 8 11 7 2 14 6 10 15 3 
16 4 5 9 2 7 14 11 15 10 3 6 1 13 12 8 
16 4 5 9 6 3 10 15 11 14 7 2 1 13 12 8 
16 4 5 9 11 7 14 2 6 10 3 15 1 13 12 8 
16 4 5 9 13 1 8 12 2 14 11 7 3 15 10 6 
16 4 5 9 13 1 8 12 3 15 10 6 2 14 11 7 
16 4 5 9 14 2 7 11 1 15 10 8 3 13 12 6 
16 4 5 9 15 3 10 6 1 13 8 12 2 14 11 7 
16 4 5 9 15 3 10 6 2 14 7 11 1 13 12 8 
16 4 9 5 1 6 15 12 14 11 2 7 3 13 8 10 
16 4 9 5 1 13 8 12 6 10 3 15 11 7 14 2 
16 4 9 5 1 13 8 12 7 11 2 14 10 6 15 3 
16 4 9 5 13 1 12 8 2 14 7 11 3 15 6 10 
16 4 9 5 13 1 12 8 3 15 6 10 2 14 7 11 
16 4 9 5 14 2 11 7 1 15 6 12 3 13 8 10 
16 4 13 1 2 5 12 15 9 14 3 8 7 11 6 10 
16 4 13 1 2 9 8 15 5 14 3 12 11 7 10 6 
16 4 13 1 3 5 12 14 9 15 2 8 6 10 7 11 
16 4 13 1 3 9 8 14 5 15 2 12 10 6 11 7 
16 4 13 1 5 9 8 12 2 14 3 15 11 7 10 6 
16 4 13 1 5 9 8 12 3 15 2 14 10 6 11 7 
16 4 13 1 9 5 12 8 2 14 3 15 7 11 6 10 
16 4 13 1 9 5 12 8 3 15 2 14 6 10 7 11 
16 5 2 11 3 8 13 10 14 9 4 7 1 12 15 6 
16 5 2 11 3 10 13 8 9 4 7 14 6 15 12 1 
16 5 2 11 4 9 14 7 13 8 3 10 1 12 15 6 
16 5 2 11 7 4 9 14 10 13 8 3 1 12 15 6 
16 5 2 11 7 9 14 4 10 8 3 13 1 12 15 6 
16 5 2 11 9 4 7 14 3 10 13 8 6 15 12 1 
16 5 2 11 10 3 8 13 7 14 9 4 1 12 15 6 
16 5 2 11 10 8 13 3 7 9 4 14 1 12 15 6 
16 5 2 11 13 3 8 10 4 14 9 7 1 12 15 6 
16 5 2 11 14 4 9 7 3 13 8 10 1 12 15 6 
16 5 3 10 2 11 13 8 9 4 6 15 7 14 12 1 
16 5 3 10 4 9 15 6 13 8 2 11 1 12 14 7 
16 5 3 10 6 9 15 4 11 8 2 13 1 12 14 7 
16 5 3 10 9 4 6 15 2 11 13 8 7 14 12 1 
16 5 3 10 11 2 8 13 6 15 9 4 1 12 14 7 
16 5 3 10 13 2 8 11 4 15 9 6 1 12 14 7 
16 5 4 9 1 8 13 12 15 10 3 6 2 11 14 7 
16 5 4 9 1 10 15 8 14 7 2 11 3 12 13 6 
16 5 4 9 2 7 14 11 15 10 3 6 1 12 13 8 
16 5 4 9 2 11 14 7 13 8 1 12 3 10 15 6 
16 5 4 9 3 10 15 6 13 8 1 12 2 11 14 7 
16 5 4 9 6 3 10 15 11 14 7 2 1 12 13 8 
16 5 4 9 10 3 6 15 1 12 13 8 7 14 11 2 
16 5 4 9 11 2 7 14 1 12 13 8 6 15 10 3 
16 5 4 9 11 7 14 2 6 10 3 15 1 12 13 8 
16 5 4 9 14 2 7 11 1 15 10 8 3 12 13 6 
16 5 4 9 15 3 10 6 2 14 7 11 1 12 13 8 
16 5 9 4 2 11 7 14 3 10 6 15 13 8 12 1 
16 5 9 4 3 10 6 15 2 11 7 14 13 8 12 1 
16 5 9 4 6 3 15 10 11 14 2 7 1 12 8 13 
16 5 9 4 7 2 14 11 10 15 3 6 1 12 8 13 
16 5 9 4 10 3 15 6 7 14 2 11 1 12 8 13 
16 5 9 4 11 2 14 7 6 15 3 10 1 12 8 13 
16 5 10 3 2 11 8 13 7 14 1 12 9 4 15 6 
16 5 10 3 4 9 6 15 1 12 7 14 13 8 11 2 
16 5 10 3 9 4 15 6 7 14 1 12 2 11 8 13 
16 5 10 3 11 2 13 8 1 12 7 14 6 15 4 9 
16 5 11 2 1 8 10 15 4 9 7 14 13 12 6 3 
16 5 11 2 3 10 8 13 6 15 1 12 9 4 14 7 
16 5 11 2 4 7 9 14 1 10 8 15 13 12 6 3 
16 5 11 2 4 9 7 14 1 12 6 15 13 8 10 3 
16 5 11 2 9 4 14 7 6 15 1 12 3 10 8 13 
16 5 11 2 10 3 13 8 1 12 6 15 7 14 4 9 
16 5 12 1 2 4 13 15 7 11 6 10 9 14 3 8 
16 5 12 1 2 8 9 15 3 11 6 14 13 10 7 4 
16 5 12 1 3 8 9 14 2 11 6 15 13 10 7 4 
16 5 12 1 7 4 13 10 2 11 6 15 9 14 3 8 
16 6 1 11 3 9 14 8 10 4 7 13 5 15 12 2 
16 6 1 11 3 9 14 8 13 7 4 10 2 12 15 5 
16 6 1 11 9 3 8 14 4 10 13 7 5 15 12 2 
16 6 1 11 9 3 8 14 7 13 10 4 2 12 15 5 
16 6 3 9 1 11 14 8 10 4 5 15 7 13 12 2 
16 6 3 9 1 11 14 8 13 7 2 12 4 10 15 5 
16 6 3 9 1 12 13 8 10 5 4 15 7 11 14 2 
16 6 3 9 10 4 5 15 1 13 12 8 7 11 14 2 
16 6 3 9 11 1 8 14 2 12 13 7 5 15 10 4 
16 6 3 9 11 1 8 14 5 15 10 4 2 12 13 7 
16 6 9 3 1 11 8 14 4 10 5 15 13 7 12 2 
16 6 9 3 1 11 8 14 7 13 2 12 10 4 15 5 
16 6 9 3 11 1 14 8 2 12 7 13 5 15 4 10 
16 6 9 3 11 1 14 8 5 15 4 10 2 12 7 13 
16 6 11 1 2 3 14 15 9 12 5 8 7 13 4 10 
16 6 11 1 2 9 8 15 3 12 5 14 13 7 10 4 
16 6 11 1 3 4 13 14 10 15 2 7 5 9 8 12 
16 6 11 1 3 9 8 14 2 12 5 15 13 7 10 4 
16 6 11 1 3 9 8 14 5 15 2 12 10 4 13 7 
16 6 11 1 4 3 14 13 5 10 7 12 9 15 2 8 
16 6 11 1 5 3 14 12 4 10 7 13 9 15 2 8 
16 6 11 1 5 3 14 12 9 15 2 8 4 10 7 13 
16 6 11 1 5 9 8 12 3 15 2 14 10 4 13 7 
16 6 11 1 9 3 14 8 2 12 5 15 7 13 4 10 
16 6 11 1 9 3 14 8 5 15 2 12 4 10 7 13 
16 6 11 1 10 4 13 7 3 15 2 14 5 9 8 12 
16 7 1 10 2 9 15 8 11 4 6 13 5 14 12 3 
16 7 1 10 2 9 15 8 13 6 4 11 3 12 14 5 
16 7 1 10 9 2 8 15 4 11 13 6 5 14 12 3 
16 7 1 10 9 2 8 15 6 13 11 4 3 12 14 5 
16 7 2 9 1 10 15 8 11 4 5 14 6 13 12 3 
16 7 2 9 1 10 15 8 13 6 3 12 4 11 14 5 
16 7 2 9 1 11 14 8 12 6 3 13 5 10 15 4 
16 7 2 9 3 6 13 12 14 11 4 5 1 10 15 8 
16 7 2 9 5 4 11 14 12 13 6 3 1 10 15 8 
16 7 2 9 10 1 8 15 3 12 13 6 5 14 11 4 
16 7 2 9 10 1 8 15 5 14 11 4 3 12 13 6 
16 7 2 9 12 3 6 13 1 14 11 8 5 10 15 4 
16 7 2 9 12 6 13 3 5 11 4 14 1 10 15 8 
16 7 2 9 14 4 11 5 3 13 6 12 1 10 15 8 
16 7 9 2 1 4 14 15 12 13 3 6 5 10 8 11 
16 7 9 2 1 10 8 15 4 11 5 14 13 6 12 3 
16 7 9 2 1 10 8 15 6 13 3 12 11 4 14 5 
16 7 9 2 10 1 15 8 3 12 6 13 5 14 4 11 
16 7 9 2 10 1 15 8 5 14 4 11 3 12 6 13 
16 7 9 2 12 3 13 6 1 14 4 15 5 10 8 11 
16 7 10 1 2 4 13 15 5 9 8 12 11 14 3 6 
16 7 10 1 2 6 11 15 3 9 8 14 13 12 5 4 
16 7 10 1 2 9 8 15 3 12 5 14 13 6 11 4 
16 7 10 1 2 9 8 15 5 14 3 12 11 4 13 6 
16 7 10 1 3 2 15 14 9 12 5 8 6 13 4 11 
16 7 10 1 3 6 11 14 2 9 8 15 13 12 5 4 
16 7 10 1 3 9 8 14 2 12 5 15 13 6 11 4 
16 7 10 1 5 2 15 12 9 14 3 8 4 11 6 13 
16 7 10 1 5 4 13 12 2 9 8 15 11 14 3 6 
16 7 10 1 5 9 8 12 2 14 3 15 11 4 13 6 
16 7 10 1 9 2 15 8 3 12 5 14 6 13 4 11 
16 7 10 1 9 2 15 8 5 14 3 12 4 11 6 13 
16 8 1 9 2 5 12 15 13 10 7 4 3 11 14 6 
16 8 1 9 3 5 12 14 13 11 6 4 2 10 15 7 
16 8 1 9 10 2 7 15 3 13 12 6 5 11 14 4 
16 8 1 9 13 5 12 4 2 10 7 15 3 11 14 6 
16 8 1 9 13 5 12 4 3 11 6 14 2 10 15 7 
16 8 9 1 3 2 15 14 10 13 4 7 5 11 6 12 
16 8 9 1 10 2 15 7 3 13 4 14 5 11 6 12 
16 9 2 7 3 6 13 12 5 4 11 14 10 15 8 1 
16 9 2 7 4 5 14 11 13 12 3 6 1 8 15 10 
16 9 2 7 5 4 11 14 3 6 13 12 10 15 8 1 
16 9 2 7 6 3 12 13 11 14 5 4 1 8 15 10 
16 9 2 7 11 5 14 4 6 12 3 13 1 8 15 10 
16 9 2 7 13 3 12 6 4 14 5 11 1 8 15 10 
16 9 3 6 2 7 13 12 5 4 10 15 11 14 8 1 
16 9 3 6 4 5 15 10 13 12 2 7 1 8 14 11 
16 9 3 6 5 4 10 15 2 7 13 12 11 14 8 1 
16 9 3 6 7 2 12 13 10 15 5 4 1 8 14 11 
16 9 3 6 10 5 15 4 7 12 2 13 1 8 14 11 
16 9 3 6 13 2 12 7 4 15 5 10 1 8 14 11 
16 9 4 5 1 6 15 12 14 11 2 7 3 8 13 10 
16 9 4 5 2 7 14 11 13 12 1 8 3 6 15 10 
16 9 4 5 3 6 15 10 13 12 1 8 2 7 14 11 
16 9 4 5 6 3 10 15 1 8 13 12 11 14 7 2 
16 9 4 5 7 2 11 14 1 8 13 12 10 15 6 3 
16 9 4 5 14 2 11 7 1 15 6 12 3 8 13 10 
16 9 5 4 2 7 11 14 3 6 10 15 13 12 8 1 
16 9 5 4 3 6 10 15 2 7 11 14 13 12 8 1 
16 9 5 4 6 3 15 10 11 14 2 7 1 8 12 13 
16 9 5 4 7 2 14 11 10 15 3 6 1 8 12 13 
16 9 5 4 10 3 15 6 7 14 2 11 1 8 12 13 
16 9 5 4 11 2 14 7 6 15 3 10 1 8 12 13 
16 9 6 3 2 7 12 13 11 14 1 8 5 4 15 10 
16 9 6 3 4 5 10 15 1 8 11 14 13 12 7 2 
16 9 6 3 5 4 15 10 11 14 1 8 2 7 12 13 
16 9 6 3 7 2 13 12 1 8 11 14 10 15 4 5 
16 9 7 2 1 4 14 15 12 13 3 6 5 8 10 11 
16 9 7 2 3 6 12 13 10 15 1 8 5 4 14 11 
16 9 7 2 4 5 11 14 1 8 10 15 13 12 6 3 
16 9 7 2 5 4 14 11 10 15 1 8 3 6 12 13 
16 9 7 2 6 3 13 12 1 8 10 15 11 14 4 5 
16 9 7 2 12 3 13 6 1 14 4 15 5 8 10 11 
16 9 8 1 3 4 13 14 10 15 2 7 5 6 11 12 
16 9 8 1 10 4 13 7 3 15 2 14 5 6 11 12 
16 10 1 7 3 4 13 14 6 5 12 11 9 15 8 2 
16 10 1 7 3 5 14 12 6 4 11 13 9 15 8 2 
16 10 1 7 3 5 14 12 13 11 4 6 2 8 15 9 
16 10 1 7 5 3 12 14 4 6 13 11 9 15 8 2 
16 10 1 7 5 3 12 14 11 13 6 4 2 8 15 9 
16 10 1 7 6 4 13 11 3 5 12 14 9 15 8 2 
16 10 3 5 1 7 14 12 6 4 9 15 11 13 8 2 
16 10 3 5 1 7 14 12 13 11 2 8 4 6 15 9 
16 10 3 5 6 4 15 9 11 13 2 8 1 7 14 12 
16 10 3 5 7 1 12 14 2 8 13 11 9 15 6 4 
16 10 3 5 7 1 12 14 9 15 6 4 2 8 13 11 
16 10 3 5 8 2 13 11 1 7 12 14 9 15 6 4 
16 10 3 5 8 2 13 11 9 15 4 6 1 7 14 12 
16 10 3 5 9 4 15 6 8 13 2 11 1 7 14 12 
16 10 3 5 11 2 13 8 6 15 4 9 1 7 14 12 
16 10 5 3 1 7 12 14 4 6 9 15 13 11 8 2 
16 10 5 3 1 7 12 14 11 13 2 8 6 4 15 9 
16 10 5 3 7 1 14 12 2 8 11 13 9 15 4 6 
16 10 5 3 7 1 14 12 9 15 4 6 2 8 11 13 
16 10 7 1 2 3 14 15 5 8 9 12 11 13 4 6 
16 10 7 1 2 5 12 15 3 8 9 14 13 11 6 4 
16 10 7 1 2 8 9 15 3 11 6 14 13 5 12 4 
16 10 7 1 2 8 9 15 5 13 4 12 11 3 14 6 
16 10 7 1 3 5 12 14 2 8 9 15 13 11 6 4 
16 10 7 1 3 5 12 14 9 15 2 8 6 4 13 11 
16 10 7 1 3 8 9 14 2 11 6 15 13 5 12 4 
16 10 7 1 5 3 14 12 2 8 9 15 11 13 4 6 
16 10 7 1 5 3 14 12 9 15 2 8 4 6 11 13 
16 10 7 1 5 8 9 12 2 13 4 15 11 3 14 6 
16 10 7 1 9 3 14 8 5 15 2 12 4 6 11 13 
16 10 7 1 9 5 12 8 3 15 2 14 6 4 13 11 
16 11 1 6 2 5 15 12 7 4 10 13 9 14 8 3 
16 11 1 6 2 5 15 12 13 10 4 7 3 8 14 9 
16 11 1 6 5 2 12 15 4 7 13 10 9 14 8 3 
16 11 1 6 5 2 12 15 10 13 7 4 3 8 14 9 
16 11 2 5 1 6 15 12 7 4 9 14 10 13 8 3 
16 11 2 5 1 6 15 12 13 10 3 8 4 7 14 9 
16 11 2 5 6 1 12 15 3 8 13 10 9 14 7 4 
16 11 2 5 6 1 12 15 9 14 7 4 3 8 13 10 
16 11 5 2 1 6 12 15 4 7 9 14 13 10 8 3 
16 11 5 2 1 6 12 15 10 13 3 8 7 4 14 9 
16 11 5 2 1 8 10 15 4 9 7 14 13 6 12 3 
16 11 5 2 4 7 9 14 1 10 8 15 13 6 12 3 
16 11 5 2 6 1 15 12 3 8 10 13 9 14 4 7 
16 11 5 2 6 1 15 12 9 14 4 7 3 8 10 13 
16 11 6 1 2 5 12 15 3 8 9 14 13 10 7 4 
16 11 6 1 2 5 12 15 9 14 3 8 7 4 13 10 
16 11 6 1 3 2 15 14 5 8 9 12 10 13 4 7 
16 11 6 1 3 2 15 14 10 13 4 7 5 8 9 12 
16 11 6 1 3 5 12 14 2 8 9 15 13 10 7 4 
16 11 6 1 4 7 10 13 5 14 3 12 9 2 15 8 
16 11 6 1 5 2 15 12 3 8 9 14 10 13 4 7 
16 11 6 1 5 2 15 12 9 14 3 8 4 7 10 13 
16 11 6 1 5 7 10 12 4 14 3 13 9 2 15 8 
16 11 6 1 9 2 15 8 5 14 3 12 4 7 10 13 
16 11 6 1 9 5 12 8 2 14 3 15 7 4 13 10 
16 11 6 1 10 2 15 7 3 13 4 14 5 8 9 12 
16 12 1 5 2 3 14 15 7 6 11 10 9 13 8 4 
16 12 1 5 7 3 14 10 2 6 11 15 9 13 8 4 
16 12 1 5 7 3 14 10 9 13 4 8 2 6 15 11 
16 12 1 5 9 3 14 8 7 13 4 10 2 6 15 11 
16 12 5 1 2 6 11 15 3 9 8 14 13 7 10 4 
16 12 5 1 2 6 11 15 7 13 4 10 9 3 14 8 
16 12 5 1 3 6 11 14 2 9 8 15 13 7 10 4 
16 12 5 1 7 6 11 10 2 13 4 15 9 3 14 8 
16 13 1 4 2 3 15 14 7 6 10 11 9 12 8 5 
16 13 1 4 2 3 15 14 11 10 6 7 5 8 12 9 
16 13 1 4 3 2 14 15 6 7 11 10 9 12 8 5 
16 13 1 4 3 2 14 15 10 11 7 6 5 8 12 9 
16 13 2 3 1 4 15 14 7 6 9 12 10 11 8 5 
16 13 2 3 1 4 15 14 11 10 5 8 6 7 12 9 
16 13 2 3 1 7 12 14 8 10 5 11 9 4 15 6 
16 13 2 3 4 1 14 15 5 8 11 10 9 12 7 6 
16 13 2 3 4 1 14 15 9 12 7 6 5 8 11 10 
16 13 2 3 8 5 10 11 1 12 7 14 9 4 15 6 
16 13 3 2 1 4 14 15 6 7 9 12 11 10 8 5 
16 13 3 2 1 4 14 15 10 11 5 8 7 6 12 9 
16 13 3 2 1 6 12 15 8 11 5 10 9 4 14 7 
16 13 3 2 4 1 15 14 5 8 10 11 9 12 6 7 
16 13 3 2 4 1 15 14 9 12 6 7 5 8 10 11 
16 13 3 2 8 5 11 10 1 12 6 15 9 4 14 7 
16 13 4 1 2 3 14 15 5 8 9 12 11 10 7 6 
16 13 4 1 2 3 14 15 9 12 5 8 7 6 11 10 
16 13 4 1 3 2 15 14 5 8 9 12 10 11 6 7 
16 13 4 1 3 2 15 14 9 12 5 8 6 7 10 11 
16 13 4 1 5 2 15 12 3 8 9 14 10 11 6 7 
16 13 4 1 5 3 14 12 2 8 9 15 11 10 7 6 
16 13 4 1 9 2 15 8 3 12 5 14 6 7 10 11 
16 13 4 1 9 3 14 8 2 12 5 15 7 6 11 10 
16 14 1 3 4 2 15 13 5 7 10 12 9 11 8 6 
16 14 1 3 4 2 15 13 9 11 6 8 5 7 12 10 
16 14 1 3 5 2 15 12 4 7 10 13 9 11 8 6 
16 14 1 3 9 2 15 8 4 11 6 13 5 7 12 10 
16 14 3 1 2 4 13 15 5 9 8 12 11 7 10 6 
16 14 3 1 2 4 13 15 7 11 6 10 9 5 12 8 
16 14 3 1 5 4 13 12 2 9 8 15 11 7 10 6 
16 14 3 1 7 4 13 10 2 11 6 15 9 5 12 8 
16 15 1 2 4 3 13 14 5 10 8 11 9 6 12 7 
16 15 2 1 4 3 14 13 5 10 7 12 9 6 11 8 
16 15 2 1 5 3 14 12 4 10 7 13 9 6 11 8 


==> anc/make_figures.py <==
#!/usr/bin/env python3
"""Generate the figures of the paper (vector PDF) into ../figures/.
   python3 make_figures.py [decomposition] [random] [kstar]     (default: these three; [swap] writes the supplementary anc/fig_swap_spectrum.pdf, [balance] an optional extra figure)
Needs: numpy, scipy, matplotlib, sympy; mc_hist.npz, mc_results.json, data_witnesses_variances.json, magic4_all7040.txt, kstar_verify.json."""
import itertools, json, math, os, sys
from collections import Counter
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon, FancyArrowPatch, Rectangle
import figstyle as fs
from figstyle import *

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, '..', 'figures')
os.makedirs(FIG, exist_ok=True)


def line_indicators(n):
    j = np.tile(np.arange(n), n); i = np.repeat(np.arange(n), n)
    R = [(i == k) * 1.0 for k in range(n)]; C = [(j == k) * 1.0 for k in range(n)]
    D = [(i == j) * 1.0, (i + j == n - 1) * 1.0]
    return R, C, D


def projections(S):
    """Squared norms (normalised inner product (1/N) sum) of z's orthogonal pieces and line deviations."""
    n = S.shape[0]; N = n * n
    z = S.ravel() - (N + 1) / 2
    R, C, D = line_indicators(n)
    cen = lambda f: f - f.mean()
    def proj_sq(vs):
        B = np.array([cen(v) for v in vs]).T
        coef, *_ = np.linalg.lstsq(B, z, rcond=None)
        p = B @ coef
        return (p @ p) / N
    pR, pC, pD = proj_sq(R), proj_sq(C), proj_sq(D)
    tot = (z @ z) / N
    return dict(R=pR, C=pC, D=pD, rest=tot - pR - pC - pD, tot=tot,
                rho=S.sum(1) - n * (N + 1) // 2, gam=S.sum(0) - n * (N + 1) // 2,
                dm=int(np.trace(S)) - n * (N + 1) // 2, da=int(np.trace(S[:, ::-1])) - n * (N + 1) // 2)


EXAMPLE = np.array([[9, 4, 12, 3], [16, 1, 14, 7], [10, 15, 11, 8], [2, 5, 6, 13]])
DURER = np.array([[16, 3, 2, 13], [5, 10, 11, 8], [9, 6, 7, 12], [4, 15, 14, 1]])


def fig_decomposition():
    fig = plt.figure(figsize=(TEXTWIDTH, 2.75))
    gs = fig.add_gridspec(1, 3, width_ratios=[1.0, 1.05, 1.05], wspace=0.28, left=0.01, right=0.99, top=0.88, bottom=0.14)
    # (a) grid with line deviations
    ax = fig.add_subplot(gs[0]); ax.set_aspect('equal'); ax.axis('off')
    S = EXAMPLE; n = 4; P = projections(S)
    z = S - 8.5
    for i in range(n):
        for j in range(n):
            ax.add_patch(Rectangle((j, n - 1 - i), 1, 1, fc=DIV(0.5 + z[i, j] / 17.0), ec='white', lw=1.2))
            ax.text(j + 0.5, n - 1 - i + 0.5, str(S[i, j]), ha='center', va='center', fontsize=8.5)
    for i in range(n):
        ax.text(n + 0.25, n - 1 - i + 0.5, '%+d' % P['rho'][i], ha='left', va='center', fontsize=7.5, color=DGREY)
    for j in range(n):
        ax.text(j + 0.5, -0.28, '%+d' % P['gam'][j], ha='center', va='top', fontsize=7.5, color=DGREY)
    ax.text(n + 0.25, n + 0.28, r'$\delta_{\rm a}=%d$' % P['da'], ha='left', va='center', fontsize=7.5, color=DGREY)
    ax.text(n + 0.25, -0.28, r'$\delta_{\rm m}=%d$' % P['dm'], ha='left', va='top', fontsize=7.5, color=DGREY)
    ax.annotate('', xy=(0, n), xytext=(n, 0), arrowprops=dict(arrowstyle='-', ls=(0, (2, 2)), color=DGREY, lw=0.6))
    ax.annotate('', xy=(0, 0), xytext=(n, n), arrowprops=dict(arrowstyle='-', ls=(0, (2, 2)), color=DGREY, lw=0.6))
    ax.set_xlim(-0.3, n + 2.1); ax.set_ylim(-1.3, n + 0.7)
    ax.text(n / 2 + 0.8, -0.95, 'column and row deviations', ha='center', va='top', fontsize=7, color=DGREY)
    ax.set_title(r'(a) $z$ and the line deviations $\delta_L$', loc='left', fontsize=8.5, x=-0.02)
    # (b) schematic
    ax = fig.add_subplot(gs[1]); ax.axis('off'); ax.set_xlim(0, 10); ax.set_ylim(0, 10.6); ax.set_aspect('equal')
    ax.add_patch(Polygon([(0.5, 2.2), (6.8, 2.2), (9.6, 4.8), (3.3, 4.8)], closed=True, fc='#dbeaf5', ec=BLUE, lw=0.8))
    O = np.array([5.0, 3.5])
    ax.plot([O[0], O[0]], [O[1], 9.4], color=DGREY, lw=0.8)
    ax.text(O[0] + 0.15, 9.3, r'$W^{\perp}\cap\mathbf{1}^{\perp}$', fontsize=8, ha='left', va='bottom')
    ax.text(O[0] + 0.15, 8.6, r'(dim $N\!-\!1\!-\!2n$)', fontsize=7, ha='left', va='bottom', color=DGREY)
    ax.text(1.0, 2.55, r'$W$ (dim $2n$)', fontsize=8, color=BLUE)
    tip = O + np.array([2.7, 4.3]); proj = O + np.array([2.7, 0.0])
    ax.annotate('', xy=proj, xytext=O, arrowprops=dict(arrowstyle='-|>', color=VERM, lw=1.3, shrinkA=0, shrinkB=0))
    ax.annotate('', xy=tip, xytext=O, arrowprops=dict(arrowstyle='-|>', color='black', lw=1.3, shrinkA=0, shrinkB=0))
    ax.plot([proj[0], tip[0]], [proj[1], tip[1]], color=DGREY, lw=0.7, ls=(0, (3, 2)))
    ax.text(tip[0] + 0.15, tip[1] + 0.1, r'$z$', fontsize=9.5)
    ax.text(proj[0] + 0.1, proj[1] - 0.62, r'$P_Wz$', fontsize=9, color=VERM)
    ax.text(proj[0] + 0.2, (proj[1] + tip[1]) / 2, r'$z-P_Wz$', fontsize=8, color=DGREY, va='center')
    ax.annotate('', xy=(O[0], 7.7), xytext=(O[0], O[1]), arrowprops=dict(arrowstyle='-|>', color=GREEN, lw=1.3, shrinkA=0, shrinkB=0))
    ax.text(O[0] - 0.2, 7.6, r'$z$ of a' + '\n' + r'magic square', fontsize=7, color=GREEN, ha='right', va='center')
    ax.text(5.0, 1.15, r'$W=W_R\oplus W_C\oplus W_D$', fontsize=8, ha='center')
    ax.text(5.0, 0.35, r'dims $n\!-\!1,\ n\!-\!1,\ 2$', fontsize=7, ha='center', color=DGREY)
    ax.set_title(r'(b) $z\perp W$ if and only if magic', loc='left', fontsize=8.5, x=-0.02)
    # (c) squared-norm decomposition
    ax = fig.add_subplot(gs[2])
    rows = [('example of (a)', projections(EXAMPLE)), (r'$\mathrm{D\ddot{u}rer}$', projections(DURER))]
    cols = [(r'$W_R$ (rows)', BLUE, 'R'), (r'$W_C$ (columns)', SKY, 'C'), (r'$W_D$ (diagonals)', ORANGE, 'D'), (r'complement', LGREY, 'rest')]
    for r, (lab, P) in enumerate(rows):
        left = 0
        for name, col, key in cols:
            v = P[key]
            ax.barh(1 - r, v, left=left, height=0.5, color=col, ec='white', lw=0.6, label=name if r == 0 else None)
            if v > 0.9:
                ax.text(left + v / 2, 1 - r, '%.2f' % v, ha='center', va='center', fontsize=6.5)
            left += v
    ax.set_yticks([1, 0]); ax.set_yticklabels(['example\nof (a)', r'$\mathrm{D\ddot{u}rer}$'+'\n(magic)'], fontsize=7.5)
    ax.set_xlabel(r'squared norm $\|z\|^2=21.25$')
    ax.set_xlim(0, 21.25); ax.set_ylim(-0.55, 2.1)
    ax.legend(loc='upper center', ncol=2, fontsize=6.8, handlelength=1.0, columnspacing=0.8, bbox_to_anchor=(0.45, 1.03))
    ax.set_title(r'(c) $\|z\|^2$ and the subspaces', loc='left', fontsize=8.5, x=-0.02)
    fig.savefig(os.path.join(FIG, 'fig_decomposition.pdf'))
    plt.close(fig)
    print('decomposition:', {k: round(v, 3) for k, v in projections(EXAMPLE).items() if k in ('R', 'C', 'D', 'rest', 'tot')},
          {k: round(v, 3) for k, v in projections(DURER).items() if k in ('R', 'C', 'D', 'rest', 'tot')})


def fig_swap():
    sys.path.insert(0, HERE)
    from balance_lib import magic4_reps
    from verify_numbers import incidence, F_of
    fig, axs = plt.subplots(1, 3, figsize=(TEXTWIDTH, 2.35), gridspec_kw=dict(width_ratios=[1.15, 1.05, 0.8], wspace=0.7))
    # (a) n=3 exhaustive distribution of N^2 E_full
    P = np.array(list(itertools.permutations(range(1, 10))), dtype=np.int64)
    F = F_of(P, 3)
    cnt = Counter(F.tolist()); xs = sorted(cnt)
    ax = axs[0]
    ax.bar(xs, [cnt[v] for v in xs], width=1.6, color=SKY, ec='none', label='other values')
    ax.bar([0], [cnt[0]], width=1.9, color=VERM, zorder=3, label='0: the 8 magic squares')
    ax.bar([2], [cnt[2]], width=1.9, color=ORANGE, zorder=3, label='2: 8 non-magic local minima')
    ax.set_yscale('log'); ax.set_xlim(-4, 184); ax.set_ylim(1, 3e7)
    ax.set_xlabel(r'$N^2E_{\rm full}=\sum_L\delta_L^2$'); ax.set_ylabel('number of arrangements')
    ax.legend(loc='upper right', fontsize=6.3, handlelength=1.0, borderaxespad=0.2, labelspacing=0.2)
    ax.set_title(r'$n=3$, all $9!$ arrangements', fontsize=8, loc='right')
    panel_label(ax, '(a)', x=-0.22)
    # (b) heat map of swap gaps by (d, m), n=4
    reps, _ = magic4_reps(os.path.join(HERE, 'magic4_all7040.txt'))
    A = incidence(4)
    cells = list(itertools.combinations(range(16), 2))
    mm = np.array([int(((A[:, a] - A[:, b]) != 0).sum()) for a, b in cells])
    H = np.zeros((15, 5), int)
    vals = Counter()
    for S in reps:
        S = S.astype(int)
        for k, (a, b) in enumerate(cells):
            d = abs(S[a] - S[b]); H[d - 1, mm[k] - 2] += 1; vals[d * d * mm[k]] += 1
    ax = axs[1]
    im = ax.imshow(np.where(H > 0, H, np.nan).T, origin='lower', aspect='auto', cmap='Blues', norm=matplotlib_lognorm(H))
    ax.set_xticks(range(0, 15, 2)); ax.set_xticklabels([str(d) for d in range(1, 16, 2)])
    ax.set_yticks(range(5)); ax.set_yticklabels(['2', '3', '4', '5', '6'])
    ax.set_xlabel(r'value difference $d$'); ax.set_ylabel(r'separating lines $\lambda$')
    ax.spines['top'].set_visible(True); ax.spines['right'].set_visible(True)
    ax.set_title(r'$n=4$: gap $d^2\lambda$', fontsize=8, loc='right')
    cb = fig.colorbar(im, ax=ax, fraction=0.05, pad=0.03); cb.ax.tick_params(labelsize=6.5)
    cb.set_label('number of swaps', fontsize=7)
    cb.outline.set_linewidth(0.4)
    panel_label(ax, '(b)', x=-0.22)
    # (c) minimum gap per square
    ax = axs[2]
    m4 = {2: 432, 3: 420, 4: 28}
    chk = Counter()
    for S in reps:
        S = S.astype(int)
        best = min(abs(S[a] - S[b]) ** 2 * mm[k] for k, (a, b) in enumerate(cells))
        chk[best] += 1
    assert dict(chk) == m4, chk
    ax.bar([2, 3, 4], [chk[2], chk[3], chk[4]], color=BLUE, width=0.62)
    for v in (2, 3, 4):
        ax.text(v, chk[v] + 12, str(chk[v]), ha='center', fontsize=7.5)
    ax.set_xticks([2, 3, 4]); ax.set_ylim(0, 520)
    ax.set_xlabel(r'smallest gap $g_{\min}(S)$'); ax.set_ylabel('magic squares')
    ax.set_title(r'$n=4$, 880 squares', fontsize=8, loc='right')
    panel_label(ax, '(c)', x=-0.28)
    fig.subplots_adjust(left=0.085, right=0.985, top=0.9, bottom=0.2)
    fig.savefig(os.path.join(HERE, 'fig_swap_spectrum.pdf'))  # supplementary (anc/), not in the paper
    plt.close(fig)
    print('swap: distinct', len(vals), 'min', min(vals), 'max', max(vals), 'mins', dict(chk))


def matplotlib_lognorm(H):
    from matplotlib.colors import LogNorm
    return LogNorm(vmin=max(1, H[H > 0].min()), vmax=H.max())


def fig_random():
    import sympy as sp
    from theory import mean_energy_closed, weights_closed
    from density import mixture_pdf
    from energies import all_energies
    from exhaustive_n3 import all_perms_n3
    hist = np.load(os.path.join(HERE, 'mc_hist.npz'))
    mc = json.load(open(os.path.join(HERE, 'mc_results.json')))
    poly = json.load(open(os.path.join(HERE, 'data_witnesses_variances.json')))['variance_polynomials']
    nn = sp.symbols('n')
    fvar = {w: {p: sp.lambdify(nn, sp.sympify(poly[w][p]['expr']), 'math') for p in ('odd', 'even')} for w in ('low', 'full')}
    var_exact = lambda n, w: float(fvar[w]['odd' if n % 2 else 'even'](n))
    E3 = all_energies(all_perms_n3())
    COL = {3: BLUE, 5: VERM, 8: GREEN}
    fig, axes = plt.subplots(1, 3, figsize=(TEXTWIDTH, 2.4))
    bins_norm = np.linspace(0, 5, 61)
    for ax, key, which, title in ((axes[0], 'E_low', 'low', 'E_4'), (axes[1], 'E_full', 'full', 'E_{\\rm full}')):
        for n in (3, 5, 8):
            m = float(mean_energy_closed(n, which))
            if n == 3:
                dens, _ = np.histogram(E3[key] / m, bins=bins_norm, density=True); lab = r'$n=3$ (all $9!$)'
            else:
                h = hist['n%d_%s' % (n, key)]; edges = hist['n%d_edges_%s' % (n, which)] / m
                cum = np.concatenate([[0.0], np.cumsum(h)])
                dens = np.diff(np.interp(bins_norm, edges, cum)) / (h.sum() * (bins_norm[1] - bins_norm[0])); lab = r'$n=%d$ (MC, $10^8$)' % n
            ax.stairs(dens, bins_norm, color=COL[n], lw=0.9); ax.plot([], [], color=COL[n], lw=0.9, label=lab)
            xs = np.linspace(0.005, 5, 160)
            ax.plot(xs, mixture_pdf(xs * m, weights_closed(n, which)) * m, color=COL[n], lw=0.9, ls=(0, (2, 1.2)))
        if which == 'low':
            xs = np.linspace(0, 5, 200)
            ax.plot(xs, np.exp(-xs), color=DGREY, lw=0.8, ls=':', label=r'$\mathrm{Exp}(1)$')
        ax.plot([], [], color=DGREY, lw=0.9, ls=(0, (2, 1.2)), label=r'$\chi^2$ mixture')
        ax.set_xlim(0, 5 if which == 'low' else 2.5); ax.set_ylim(0, 1.25 if which == 'low' else 2.6)
        ax.set_xlabel(r'$%s/\mathbb{E}[%s]$' % (title, title)); ax.set_ylabel('density')
        ax.legend(loc='upper right', handlelength=1.6, labelspacing=0.25, borderaxespad=0.1, fontsize=6.8)
        ax.grid(True, color=LGREY, lw=0.5); ax.set_axisbelow(True)
    panel_label(axes[0], '(a)', x=-0.2); panel_label(axes[1], '(b)', x=-0.2)
    ax = axes[2]
    ns = list(range(3, 41))
    for which, col, lab in (('low', BLUE, r'$E_4$'), ('full', VERM, r'$E_{\rm full}$')):
        ax.plot(ns, [float(mean_energy_closed(n, which)) for n in ns], color=col, lw=1.0, label='mean ' + lab)
        ax.plot(ns, [var_exact(n, which) ** 0.5 for n in ns], color=col, lw=1.0, ls='--', label='std ' + lab)
        key = 'E_low' if which == 'low' else 'E_full'
        nm = [int(k) for k in mc]
        ax.plot(nm, [mc[str(n)][key]['mc_mean'] for n in nm], 'o', color=col, ms=3.0, mfc='white', mew=0.8)
        ax.plot(nm, [mc[str(n)][key]['mc_std'] for n in nm], 's', color=col, ms=2.8, mfc='white', mew=0.8)
    ax.plot([], [], 'o', color=DGREY, ms=3.0, mfc='white', mew=0.8, label='Monte Carlo')
    ax.set_xscale('log'); ax.set_yscale('log')
    ax.set_xticks([3, 5, 10, 20, 40]); ax.set_xticklabels(['3', '5', '10', '20', '40']); ax.minorticks_off()
    ax.set_xlabel('$n$'); ax.set_ylabel('energy')
    ax.legend(loc='upper left', handlelength=1.8, borderaxespad=0.2, fontsize=6.8, labelspacing=0.25)
    ax.grid(True, color=LGREY, lw=0.5); ax.set_axisbelow(True)
    panel_label(ax, '(c)', x=-0.22)
    fig.subplots_adjust(left=0.065, right=0.99, top=0.92, bottom=0.2, wspace=0.34)
    fig.savefig(os.path.join(FIG, 'fig_random_energy.pdf'))
    plt.close(fig); print('random energy figure written')


def fig_balance():
    from balance_lib import functionals, magic4_reps
    reps, _ = magic4_reps(os.path.join(HERE, 'magic4_all7040.txt'))
    rng = np.random.default_rng(20240607)
    R = np.array([rng.permutation(16) + 1 for _ in range(300000)], float)
    fm = functionals(reps, 4); fr = functionals(R, 4)
    fig, axs = plt.subplots(1, 3, figsize=(TEXTWIDTH, 2.45), gridspec_kw=dict(wspace=0.42))
    # (a) T2 bound: scatter of lhs vs rhs on random permutations, n = 4 (subsample)
    ax = axs[0]
    k = rng.choice(len(R), 4000, replace=False)
    ax.scatter(fr['T2_rhs'][k], fr['T2_lhs'][k], s=2.0, color=BLUE, alpha=0.35, lw=0, rasterized=True)
    lim = [1, 2e4]
    ax.plot(lim, lim, color=VERM, lw=0.9)
    ax.set_xscale('log'); ax.set_yscale('log'); ax.set_xlim(*lim); ax.set_ylim(0.2, 2e4)
    ax.set_xlabel(r'bound $\frac{n(n^2-1)}{12}N^2E_{\rm rc}$'); ax.set_ylabel(r'$|\sum_c z_c(x_c,y_c)|^2$')
    ax.set_title(r'$n=4$, random permutations', fontsize=8, loc='right')
    ax.text(0.96, 0.08, 'bound', color=VERM, transform=ax.transAxes, ha='right', fontsize=7.5)
    panel_label(ax, '(a)', x=-0.28)
    # (b) unit-vector (ring) imbalance: magic vs random
    ax = axs[1]
    bins = np.linspace(0, 45, 31)
    ax.hist(fr['B_ring'], bins=bins, density=True, histtype='stepfilled', color=LGREY, ec=GREY, lw=0.6, label='random permutations')
    ax.hist(fm['B_ring'], bins=bins, density=True, histtype='step', color=VERM, lw=1.2, label='880 magic squares')
    ax.set_xlim(-1, 45); ax.set_xlabel(r'ring imbalance $B_{\rm ring}=|\sum_c z_c u_c|$'); ax.set_ylabel('density')
    ax.legend(loc='upper right', fontsize=6.8, handlelength=1.4)
    ax.text(0.98, 0.55, r'every magic square has' + '\n' + r'$B_{\rm lin}=0$ but $B_{\rm ring}>0$', transform=ax.transAxes, ha='right', fontsize=6.8, color=DGREY, va='top')
    ax.set_title(r'$n=4$', fontsize=8, loc='right')
    panel_label(ax, '(b)', x=-0.25)
    # (c) scatter linear vs ring
    ax = axs[2]
    ax.scatter(fr['B_lin'][k], fr['B_ring'][k], s=2.0, color=GREY, alpha=0.4, lw=0, rasterized=True, label='random')
    ax.scatter(fm['B_lin'], fm['B_ring'], s=5, color=VERM, lw=0, label='magic', zorder=3)
    ax.set_xlabel(r'$B_{\rm lin}=|\sum_c z_c(x_c,y_c)|$'); ax.set_ylabel(r'$B_{\rm ring}$')
    ax.set_xlim(-2, 90); ax.set_ylim(-1, 50)
    ax.legend(loc='upper left', fontsize=6.8, markerscale=2.5, handletextpad=0.2)
    panel_label(ax, '(c)', x=-0.25)
    fig.subplots_adjust(left=0.075, right=0.99, top=0.92, bottom=0.2)
    fig.savefig(os.path.join(FIG, 'fig_balance.pdf'))
    plt.close(fig); print('balance figure written')


def lower_bound_34(n):
    """Largest K >= 2 for which the pigeonhole criterion (11) holds, or None (orders covered by Lemma 3.12 only)."""
    from math import comb
    if n % 2 == 0:
        h = n // 2
        if h % 2 == 1 and h < 7:
            return None
        r = [n // 2] * (n // 2)
    else:
        if n < 9:
            return None
        Q = (n - 3) // 2
        r = [min(2 * q, n - 4 - 2 * q, (n - 9) // 2) + 1 for q in range(Q)]
    N = n * n; lhs = 1
    for rq in r:
        lhs *= -(-rq // 2) + 1
    best = None; K = 2
    while True:
        rhs = 1
        for s in range(K - 1):
            rhs *= (N - 1) * sum(r[q] * comb(q, s) for q in range(len(r))) + 1
        if lhs > rhs:
            best = K; K += 1
        else:
            return best


def fig_kstar():
    """k*(n): (a) exact values (n<=40), computer-assisted upper bounds U(n) (41<=n<=100), Theorem (a) bound, n-1,
    the lower bounds given by the pigeonhole criterion (with |F_q| >= ceil(r_q/2)+1, and with all subset sums for
    4 | n, kstar_subset_sums.py), and sqrt(6n); (b) the same values divided by sqrt(n) and by sqrt(n log n)."""
    from kstar_subset_sums import lower_bound_subset
    jp = os.path.join(HERE, 'kstar_verify.json')
    if os.path.exists(jp):
        d = json.load(open(jp))
    else:  # partial run: parse the log
        import re
        U = {int(m.group(1)): int(m.group(2)) for m in re.finditer(r'^(\d+) U\(n\) = (\d+)', open(os.path.join(HERE, 'kstar_verify.log')).read(), re.M)}
        d = {'upper_bounds': U, 'exact': {n: U[n] for n in U if n <= 40}}
    exact = {int(k): v for k, v in d['exact'].items()}
    for n in range(3, 14): exact[n] = n - 1
    up = {int(k): v for k, v in d['upper_bounds'].items() if int(k) > 40}
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(TEXTWIDTH, 2.35), gridspec_kw=dict(width_ratios=[1.35, 1]))
    nmax = max(up) if up else 40
    ns = np.arange(3, nmax + 1)
    ax.plot(ns, ns - 1, color=GREY, lw=0.9, ls='--', label=r'$n-1$ (real-valued $z$)')
    A = np.floor(np.sqrt(2 * (ns - 1) * np.log(ns ** 4 / 4.0)))
    ax.plot(ns, A, color=VERM, lw=1.0, label=r'upper bound $\lfloor\sqrt{2(n-1)\log(n^4/4)}\rfloor$')
    lb = {n: lower_bound_34(n) for n in range(9, nmax + 1)}
    xl = [n for n in sorted(lb) if lb[n] is not None and lb[n] >= 2]
    ax.plot(xl, [lb[n] for n in xl], 's', color=GREEN, ms=2.2, mfc='white', mew=0.6, label=r'lower bound, $|F_q|\geq\lceil r_q/2\rceil+1$')
    ls = {n: lower_bound_subset(n) for n in range(8, nmax + 1, 4)}
    xs = [n for n in sorted(ls) if ls[n] is not None and ls[n] >= 2]
    ax.plot(xs, [ls[n] for n in xs], 'x', color=GREEN, ms=3.0, mew=0.8, label=r'lower bound, all subset sums ($4\mid n$)')
    ax.plot(ns, np.sqrt(6 * ns), color=GREEN, lw=1.0, ls=':', label=r'$\sqrt{6n}$')
    xe = sorted(exact); ax.plot(xe, [exact[n] for n in xe], 'o', color=BLUE, ms=3.0, label=r'$k^*(n)$, exact')
    xu = sorted(up); ax.plot(xu, [up[n] for n in xu], 'o', color=BLUE, ms=3.0, mfc='white', mew=0.7, label=r'$U(n)\geq k^*(n)$, computed (not certified)')
    ax.set_xlim(0, nmax + 2); ax.set_ylim(0, 0.68 * nmax)
    ax.set_xlabel('$n$'); ax.set_ylabel('degree $k$')
    leg = ax.legend(loc='upper left', fontsize=5.4, handlelength=1.5, labelspacing=0.12, borderaxespad=0.25, frameon=True)
    leg.get_frame().set_facecolor('white'); leg.get_frame().set_edgecolor('none'); leg.get_frame().set_alpha(0.85)
    ax.grid(True, color=LGREY, lw=0.5); ax.set_axisbelow(True)
    panel_label(ax, '(a)', x=-0.13)
    # (b) normalised values
    vals = dict(exact); vals.update(up)
    xx = sorted(vals)
    r1 = [vals[n] / math.sqrt(n) for n in xx]; r2 = [vals[n] / math.sqrt(n * math.log(n)) for n in xx]
    fe = [n <= 40 for n in xx]
    for r, col, lab in ((r1, BLUE, r'$k/\sqrt{n}$'), (r2, VERM, r'$k/\sqrt{n\log n}$')):
        bx.plot([n for n, f in zip(xx, fe) if f], [v for v, f in zip(r, fe) if f], 'o', color=col, ms=2.4, label=lab + ', exact')
        bx.plot([n for n, f in zip(xx, fe) if not f], [v for v, f in zip(r, fe) if not f], 'o', color=col, ms=2.4, mfc='white', mew=0.6, label=lab + r', $U(n)$')
    bx.axhline(2 * math.sqrt(2), color=VERM, lw=0.8, ls='--', label=r'$2\sqrt2$ (\textrm{Thm.\ (a)})' if plt.rcParams.get('text.usetex') else r'$2\sqrt{2}$, bound (a)')
    bx.set_xlim(0, nmax + 2); bx.set_ylim(0, 5.2)
    bx.set_xlabel('$n$'); bx.set_ylabel('scaled threshold')
    bx.legend(loc='lower right', fontsize=5.6, handlelength=1.4, labelspacing=0.15, ncol=1)
    bx.grid(True, color=LGREY, lw=0.5); bx.set_axisbelow(True)
    panel_label(bx, '(b)', x=-0.13)
    fig.subplots_adjust(left=0.065, right=0.99, top=0.91, bottom=0.17, wspace=0.22)
    fig.savefig(os.path.join(FIG, 'fig_kstar.pdf'))
    plt.close(fig)
    print('kstar figure written; (11) lower bounds:', {n: lb[n] for n in xl if n in (14, 20, 30, 40, 60, 80, 100)},
          ' all subset sums:', {n: ls[n] for n in xs if n in (16, 20, 40, 60, 80, 100)})
    r2 = {n: vals[n] / math.sqrt(n * math.log(n)) for n in range(20, nmax + 1)}
    print('  k/sqrt(n): %.2f at n = 14, %.2f at n = %d;  k/sqrt(n log n) over 20 <= n <= %d: min %.3f (n = %d), max %.3f (n = %d)'
          % (vals[14] / math.sqrt(14), vals[nmax] / math.sqrt(nmax), nmax, nmax, min(r2.values()), min(r2, key=r2.get),
             max(r2.values()), max(r2, key=r2.get)))
    for n in (13, 20, 30, 40, 50, 60, 70, 80, 90, 100):
        print('  n = %3d  k = %2d  k/sqrt(n) = %.3f  k/sqrt(n log n) = %.3f' % (n, vals[n], vals[n] / math.sqrt(n), vals[n] / math.sqrt(n * math.log(n))))


if __name__ == '__main__':
    todo = sys.argv[1:] or ['decomposition', 'random', 'kstar']
    if 'decomposition' in todo: fig_decomposition()
    if 'swap' in todo: fig_swap()
    if 'random' in todo: fig_random()
    if 'balance' in todo: fig_balance()
    if 'kstar' in todo: fig_kstar()


==> anc/mc.py <==
"""Monte Carlo for n = 3..8: sample moments of E_low / E_full vs exact theory, histograms,
and Kolmogorov distance to the Gaussian-limit weighted-chi^2 law.
Run:  python3.9 mc.py   (writes mc_results.json and mc_hist.npz)"""
import json, time, sys, os
import numpy as np
from multiprocessing import Pool
from energies import all_energies, random_arrangements
from theory import mean_energy_closed, variance_energy, weights_closed, gaussian_limit_variance

SAMPLES = {3: 100_000_000, 4: 100_000_000, 5: 100_000_000, 6: 100_000_000, 7: 100_000_000, 8: 100_000_000}
NBINS = 400
NWORK = 16
BATCH = 50_000


def hist_edges(n, key):
    # fixed edges from 0 to mean + 8 std (Gaussian-limit variance for the width)
    m = float(mean_energy_closed(n, key.split('_')[1] if key != 'E_full' else 'full'))
    return m


def worker(args):
    n, seed, nsamp, edges_low, edges_full = args
    rng = np.random.default_rng(seed)
    acc = {k: np.zeros(5) for k in ('E_low', 'E_full')}  # sum, sum^2, sum^3, sum^4, max
    hl = np.zeros(len(edges_low) - 1, dtype=np.int64)
    hf = np.zeros(len(edges_full) - 1, dtype=np.int64)
    nzero = {'E_low': 0, 'E_full': 0}
    # sorted sample subset for KS (keep 200k per worker)
    keep_l, keep_f = [], []
    done = 0
    while done < nsamp:
        B = min(BATCH, nsamp - done)
        arr = random_arrangements(n, B, rng)
        E = all_energies(arr)
        for k in ('E_low', 'E_full'):
            e = E[k]
            acc[k][0] += e.sum(); acc[k][1] += (e * e).sum(); acc[k][2] += (e ** 3).sum()
            acc[k][3] += (e ** 4).sum(); acc[k][4] = max(acc[k][4], e.max())
            nzero[k] += int((e < 1e-12).sum())
        hl += np.histogram(E['E_low'], bins=edges_low)[0]
        hf += np.histogram(E['E_full'], bins=edges_full)[0]
        if len(keep_l) * BATCH < 200_000:
            keep_l.append(E['E_low'].copy()); keep_f.append(E['E_full'].copy())
        done += B
    return acc, hl, hf, nzero, np.concatenate(keep_l), np.concatenate(keep_f)


def mixture_draws(n, which, rng, M=10_000_000):
    """Draws from the Gaussian-limit law sum_j w_j chi^2_1 (independent)."""
    out = np.zeros(M)
    for w, mult in weights_closed(n, which):
        g = rng.standard_normal((mult, M))
        out += float(w) * (g * g).sum(axis=0)
    return out


def ks_distance(a, b):
    """Two-sample Kolmogorov distance between sorted samples a, b."""
    a = np.sort(a); b = np.sort(b)
    grid = np.concatenate([a, b]); grid.sort()
    Fa = np.searchsorted(a, grid, side='right') / a.size
    Fb = np.searchsorted(b, grid, side='right') / b.size
    return float(np.abs(Fa - Fb).max())


def run_n(n, pool):
    t0 = time.time()
    nsamp = SAMPLES[n]
    res = {'n': n, 'n_samples': nsamp}
    edges = {}
    for key, which in (('E_low', 'low'), ('E_full', 'full')):
        m = float(mean_energy_closed(n, which)); s = float(gaussian_limit_variance(n, which)) ** 0.5
        edges[key] = np.linspace(0, m + 8 * s, NBINS + 1)
    per = nsamp // NWORK
    jobs = [(n, 1000 * n + w, per, edges['E_low'], edges['E_full']) for w in range(NWORK)]
    parts = pool.map(worker, jobs)
    hl = sum(p[1] for p in parts); hf = sum(p[2] for p in parts)
    keep = {'E_low': np.concatenate([p[4] for p in parts]), 'E_full': np.concatenate([p[5] for p in parts])}
    tot = per * NWORK
    rng = np.random.default_rng(777 + n)
    for key, which in (('E_low', 'low'), ('E_full', 'full')):
        S = sum(p[0][key] for p in parts)
        mean = S[0] / tot; m2 = S[1] / tot; var = m2 - mean ** 2
        m3 = S[2] / tot; m4 = S[3] / tot
        mu3 = m3 - 3 * mean * m2 + 2 * mean ** 3
        mu4 = m4 - 4 * mean * m3 + 6 * mean ** 2 * m2 - 3 * mean ** 4
        ex_mean = float(mean_energy_closed(n, which)); ex_var = float(variance_energy(n, which))
        g_var = float(gaussian_limit_variance(n, which))
        mix = mixture_draws(n, which, rng, M=4_000_000)
        ks = ks_distance(keep[key], mix)
        se_mean = (var / tot) ** 0.5
        res[key] = {
            'mc_mean': mean, 'mc_var': var, 'mc_std': var ** 0.5, 'mc_skew': mu3 / var ** 1.5,
            'mc_exkurt': mu4 / var ** 2 - 3,
            'mc_max': max(p[0][key][4] for p in parts), 'mc_n_zero': int(sum(p[3][key] for p in parts)),
            'exact_mean': ex_mean, 'exact_var': ex_var, 'gauss_limit_var': g_var,
            'rel_err_mean': mean / ex_mean - 1, 'rel_err_var': var / ex_var - 1,
            'rel_err_var_vs_gauss': var / g_var - 1,
            'mean_se': se_mean, 'mean_z': (mean - ex_mean) / se_mean,
            'ks_vs_gauss_limit': ks,
            'weights': [[float(w), int(mult)] for w, mult in weights_closed(n, which)],
            'mix_mean_check': float(mix.mean()), 'mix_var_check': float(mix.var()),
        }
    res['hist'] = {'E_low': hl, 'E_full': hf, 'edges_low': edges['E_low'], 'edges_full': edges['E_full']}
    res['runtime_s'] = time.time() - t0
    print(f"n={n}: {tot:,} samples in {res['runtime_s']:.1f}s; "
          f"E_low mean {res['E_low']['mc_mean']:.5f} vs {res['E_low']['exact_mean']:.5f}; "
          f"var {res['E_low']['mc_var']:.5f} vs {res['E_low']['exact_var']:.5f}; KS {res['E_low']['ks_vs_gauss_limit']:.4f}",
          flush=True)
    return res


if __name__ == '__main__':
    ns = [int(a) for a in sys.argv[1:]] or [3, 4, 5, 6, 7, 8]
    out = {}
    hist = {}
    with Pool(NWORK) as pool:
        for n in ns:
            r = run_n(n, pool)
            h = r.pop('hist')
            for k, v in h.items():
                hist[f'n{n}_{k}'] = v
            out[str(n)] = r
    here = os.path.dirname(os.path.abspath(__file__))
    json.dump(out, open(os.path.join(here, 'mc_results.json'), 'w'), indent=1)
    np.savez(os.path.join(here, 'mc_hist.npz'), **hist)
    print('done')


==> anc/mc_n4.jsonl <==
{"n": 4, "samples": 125000000, "seed": 8709371129873694724, "hits_XY": 39944, "hits_DIAG": 298520, "hits_L": 74}
{"n": 4, "samples": 125000000, "seed": 8709371129873694715, "hits_XY": 40164, "hits_DIAG": 298672, "hits_L": 94}
{"n": 4, "samples": 125000000, "seed": 8709371129873694714, "hits_XY": 40078, "hits_DIAG": 299199, "hits_L": 86}
{"n": 4, "samples": 125000000, "seed": 8709371129873694709, "hits_XY": 40083, "hits_DIAG": 299094, "hits_L": 97}
{"n": 4, "samples": 125000000, "seed": 8709371129873694713, "hits_XY": 39990, "hits_DIAG": 298663, "hits_L": 83}
{"n": 4, "samples": 125000000, "seed": 8709371129873694717, "hits_XY": 40082, "hits_DIAG": 298531, "hits_L": 78}
{"n": 4, "samples": 125000000, "seed": 8709371129873694716, "hits_XY": 39539, "hits_DIAG": 298275, "hits_L": 82}
{"n": 4, "samples": 125000000, "seed": 8709371129873694718, "hits_XY": 39744, "hits_DIAG": 298819, "hits_L": 88}
{"n": 4, "samples": 125000000, "seed": 8709371129873694719, "hits_XY": 40195, "hits_DIAG": 297948, "hits_L": 87}
{"n": 4, "samples": 125000000, "seed": 8709371129873694720, "hits_XY": 39575, "hits_DIAG": 297980, "hits_L": 90}
{"n": 4, "samples": 125000000, "seed": 8709371129873694721, "hits_XY": 40402, "hits_DIAG": 299315, "hits_L": 79}
{"n": 4, "samples": 125000000, "seed": 8709371129873694723, "hits_XY": 39932, "hits_DIAG": 299329, "hits_L": 72}
{"n": 4, "samples": 125000000, "seed": 8709371129873694722, "hits_XY": 40101, "hits_DIAG": 297907, "hits_L": 92}
{"n": 4, "samples": 125000000, "seed": 8709371129873694710, "hits_XY": 39672, "hits_DIAG": 298147, "hits_L": 88}
{"n": 4, "samples": 125000000, "seed": 8709371129873694711, "hits_XY": 40426, "hits_DIAG": 299227, "hits_L": 78}
{"n": 4, "samples": 125000000, "seed": 8709371129873694712, "hits_XY": 39845, "hits_DIAG": 298645, "hits_L": 105}


==> anc/mc_n5.jsonl <==
{"n": 5, "samples": 625000000, "seed": 8709371129873695713, "hits_XY": 33952, "hits_DIAG": 421537, "hits_L": 10}
{"n": 5, "samples": 625000000, "seed": 8709371129873695714, "hits_XY": 34106, "hits_DIAG": 420456, "hits_L": 20}
{"n": 5, "samples": 625000000, "seed": 8709371129873695720, "hits_XY": 34453, "hits_DIAG": 421034, "hits_L": 24}
{"n": 5, "samples": 625000000, "seed": 8709371129873695717, "hits_XY": 34243, "hits_DIAG": 421578, "hits_L": 26}
{"n": 5, "samples": 625000000, "seed": 8709371129873695724, "hits_XY": 34615, "hits_DIAG": 422112, "hits_L": 23}
{"n": 5, "samples": 625000000, "seed": 8709371129873695718, "hits_XY": 34258, "hits_DIAG": 422051, "hits_L": 18}
{"n": 5, "samples": 625000000, "seed": 8709371129873695721, "hits_XY": 34044, "hits_DIAG": 421273, "hits_L": 21}
{"n": 5, "samples": 625000000, "seed": 8709371129873695712, "hits_XY": 34387, "hits_DIAG": 421303, "hits_L": 22}
{"n": 5, "samples": 625000000, "seed": 8709371129873695723, "hits_XY": 34304, "hits_DIAG": 420405, "hits_L": 17}
{"n": 5, "samples": 625000000, "seed": 8709371129873695715, "hits_XY": 34702, "hits_DIAG": 421320, "hits_L": 31}
{"n": 5, "samples": 625000000, "seed": 8709371129873695709, "hits_XY": 34099, "hits_DIAG": 420431, "hits_L": 19}
{"n": 5, "samples": 625000000, "seed": 8709371129873695711, "hits_XY": 34311, "hits_DIAG": 421026, "hits_L": 21}
{"n": 5, "samples": 625000000, "seed": 8709371129873695716, "hits_XY": 34086, "hits_DIAG": 419615, "hits_L": 19}
{"n": 5, "samples": 625000000, "seed": 8709371129873695719, "hits_XY": 34298, "hits_DIAG": 420962, "hits_L": 18}
{"n": 5, "samples": 625000000, "seed": 8709371129873695710, "hits_XY": 34246, "hits_DIAG": 420691, "hits_L": 16}
{"n": 5, "samples": 625000000, "seed": 8709371129873695722, "hits_XY": 34808, "hits_DIAG": 420232, "hits_L": 23}


==> anc/mc_n6.jsonl <==
{"n": 6, "samples": 1250000000, "seed": 8709371129873696724, "hits_XY": 16186, "hits_DIAG": 345850, "hits_L": 5}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696712, "hits_XY": 16448, "hits_DIAG": 344140, "hits_L": 2}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696711, "hits_XY": 16241, "hits_DIAG": 345718, "hits_L": 2}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696721, "hits_XY": 16370, "hits_DIAG": 345886, "hits_L": 6}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696720, "hits_XY": 16232, "hits_DIAG": 345749, "hits_L": 6}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696722, "hits_XY": 16353, "hits_DIAG": 344842, "hits_L": 2}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696714, "hits_XY": 16180, "hits_DIAG": 345398, "hits_L": 2}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696710, "hits_XY": 16350, "hits_DIAG": 344824, "hits_L": 4}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696717, "hits_XY": 16395, "hits_DIAG": 345713, "hits_L": 4}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696713, "hits_XY": 16429, "hits_DIAG": 346020, "hits_L": 4}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696716, "hits_XY": 16297, "hits_DIAG": 344832, "hits_L": 5}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696723, "hits_XY": 16268, "hits_DIAG": 345640, "hits_L": 3}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696718, "hits_XY": 16481, "hits_DIAG": 345550, "hits_L": 4}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696709, "hits_XY": 16285, "hits_DIAG": 344305, "hits_L": 7}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696719, "hits_XY": 16213, "hits_DIAG": 345112, "hits_L": 3}
{"n": 6, "samples": 1250000000, "seed": 8709371129873696715, "hits_XY": 16364, "hits_DIAG": 345707, "hits_L": 3}


==> anc/mc_results.json <==
{
 "3": {
  "n": 3,
  "n_samples": 100000000,
  "E_low": {
   "mc_mean": 1.4813939622222227,
   "mc_var": 0.7004798035551318,
   "mc_std": 0.8369467148840073,
   "mc_skew": 0.6725541344345466,
   "mc_exkurt": -0.062389654054820554,
   "mc_max": 4.444444444444445,
   "mc_n_zero": 2260,
   "exact_mean": 1.4814814814814814,
   "exact_var": 0.7005029721079103,
   "gauss_limit_var": 1.3717421124828533,
   "rel_err_mean": -5.907549999961681e-05,
   "rel_err_var": -3.307416770670368e-05,
   "rel_err_var_vs_gauss": -0.4893502232083089,
   "mean_se": 8.369467148840073e-05,
   "mean_z": -1.0456969088023695,
   "ks_vs_gauss_limit": 0.10260025,
   "weights": [
    [
     0.5555555555555556,
     2
    ],
    [
     0.18518518518518517,
     2
    ]
   ],
   "mix_mean_check": 1.4815838980114218,
   "mix_var_check": 1.3727801187481867
  },
  "E_full": {
   "mc_mean": 1.4814930649382716,
   "mc_var": 0.1819557730741761,
   "mc_std": 0.42656274224804974,
   "mc_skew": -0.6223450767473292,
   "mc_exkurt": -0.18776894443586478,
   "mc_max": 2.2222222222222223,
   "mc_n_zero": 2260,
   "exact_mean": 1.4814814814814814,
   "exact_var": 0.18198445358939186,
   "gauss_limit_var": 0.7544581618655692,
   "rel_err_mean": 7.81883333345057e-06,
   "rel_err_var": -0.00015759871049469965,
   "rel_err_var_vs_gauss": -0.7588258935071375,
   "mean_se": 4.265627422480497e-05,
   "mean_z": 0.2715534115603228,
   "ks_vs_gauss_limit": 0.19975031249999997,
   "weights": [
    [
     0.2777777777777778,
     4
    ],
    [
     0.18518518518518517,
     2
    ]
   ],
   "mix_mean_check": 1.48158974701241,
   "mix_var_check": 0.7547849039978236
  },
  "runtime_s": 12.990653276443481
 },
 "4": {
  "n": 4,
  "n_samples": 100000000,
  "E_low": {
   "mc_mean": 4.073617115820313,
   "mc_var": 9.789592024153713,
   "mc_std": 3.1288323739302033,
   "mc_skew": 1.3284661246578557,
   "mc_exkurt": 1.914292791452107,
   "mc_max": 25.4609375,
   "mc_n_zero": 61,
   "exact_mean": 4.072916666666667,
   "exact_var": 9.786805555555556,
   "gauss_limit_var": 12.856987847222221,
   "rel_err_mean": 0.00017197728580575777,
   "rel_err_var": 0.0002847168652058141,
   "rel_err_var_vs_gauss": -0.23857810705881832,
   "mean_se": 0.00031288323739302035,
   "mean_z": 2.2386918502959787,
   "ks_vs_gauss_limit": 0.036876687500000005,
   "weights": [
    [
     1.7708333333333333,
     2
    ],
    [
     0.3541666666666667,
     1
    ],
    [
     0.17708333333333334,
     1
    ]
   ],
   "mix_mean_check": 4.072369958171513,
   "mix_var_check": 12.849464620269798
  },
  "E_full": {
   "mc_mean": 2.65642925796875,
   "mc_var": 0.823273849676883,
   "mc_std": 0.9073443941948851,
   "mc_skew": -0.00014948545499295034,
   "mc_exkurt": -0.5901419071647322,
   "mc_max": 5.30078125,
   "mc_n_zero": 0,
   "exact_mean": 2.65625,
   "exact_var": 0.8234375,
   "gauss_limit_var": 1.8187934027777777,
   "rel_err_mean": 6.748535294121005e-05,
   "rel_err_var": -0.0001987404303508411,
   "rel_err_var_vs_gauss": -0.5473516406978789,
   "mean_se": 9.073443941948851e-05,
   "mean_z": 1.9756331762993868,
   "ks_vs_gauss_limit": 0.10717431249999998,
   "weights": [
    [
     0.3541666666666667,
     6
    ],
    [
     0.3541666666666667,
     1
    ],
    [
     0.17708333333333334,
     1
    ]
   ],
   "mix_mean_check": 2.6567179459808243,
   "mix_var_check": 1.818443069805827
  },
  "runtime_s": 18.476094961166382
 },
 "5": {
  "n": 5,
  "n_samples": 100000000,
  "E_low": {
   "mc_mean": 9.360515842799998,
   "mc_var": 64.77348536982254,
   "mc_std": 8.04819764728865,
   "mc_skew": 1.5927421448066996,
   "mc_exkurt": 3.21998099248734,
   "mc_max": 87.2864,
   "mc_n_zero": 5,
   "exact_mean": 9.36,
   "exact_var": 64.7758592,
   "gauss_limit_var": 75.59182222222222,
   "rel_err_mean": 5.511141025626998e-05,
   "rel_err_var": -3.664683428017401e-05,
   "rel_err_var_vs_gauss": -0.1431151748213757,
   "mean_se": 0.0008048197647288649,
   "mean_z": 0.6409420128648361,
   "ks_vs_gauss_limit": 0.018684062499999987,
   "weights": [
    [
     4.333333333333333,
     2
    ],
    [
     0.3466666666666667,
     2
    ]
   ],
   "mix_mean_check": 9.362912081926657,
   "mix_var_check": 75.7254772667302
  },
  "E_full": {
   "mc_mean": 4.160035252576,
   "mc_var": 1.950562537814612,
   "mc_std": 1.3966254107005973,
   "mc_skew": 0.20632925616111866,
   "mc_exkurt": -0.3477508187212668,
   "mc_max": 10.0896,
   "mc_n_zero": 0,
   "exact_mean": 4.16,
   "exact_var": 1.9504298666666666,
   "gauss_limit_var": 3.4851555555555556,
   "rel_err_mean": 8.474176923067844e-06,
   "rel_err_var": 6.802149116613698e-05,
   "rel_err_var_vs_gauss": -0.4403226752087741,
   "mean_se": 0.00013966254107005975,
   "mean_z": 0.25241253473967695,
   "ks_vs_gauss_limit": 0.07802856249999998,
   "weights": [
    [
     0.43333333333333335,
     8
    ],
    [
     0.3466666666666667,
     2
    ]
   ],
   "mix_mean_check": 4.160664551998938,
   "mix_var_check": 3.485567102973123
  },
  "runtime_s": 26.89093589782715
 },
 "6": {
  "n": 6,
  "n_samples": 100000000,
  "E_low": {
   "mc_mean": 18.8434183364429,
   "mc_var": 293.17706893867995,
   "mc_std": 17.12241422634904,
   "mc_skew": 1.721088333488939,
   "mc_exkurt": 3.9914161630622846,
   "mc_max": 210.9344135802469,
   "mc_n_zero": 1,
   "exact_mean": 18.84259259259259,
   "exact_var": 293.15370584705073,
   "gauss_limit_var": 324.2630958504801,
   "rel_err_mean": 4.38232608517275e-05,
   "rel_err_var": 7.969570625654399e-05,
   "rel_err_var_vs_gauss": -0.09586668143739097,
   "mean_se": 0.0017122414226349038,
   "mean_z": 0.4822590082182359,
   "ks_vs_gauss_limit": 0.011899625000000025,
   "weights": [
    [
     8.993055555555555,
     2
    ],
    [
     0.5138888888888888,
     1
    ],
    [
     0.3425925925925926,
     1
    ]
   ],
   "mix_mean_check": 18.834080746553187,
   "mix_var_check": 324.00987772170544
  },
  "E_full": {
   "mc_mean": 5.9957082143287055,
   "mc_var": 3.8693437696624002,
   "mc_std": 1.9670647599055808,
   "mc_skew": 0.31773081421664456,
   "mc_exkurt": -0.152374922765095,
   "mc_max": 15.893518518518519,
   "mc_n_zero": 0,
   "exact_mean": 5.99537037037037,
   "exact_var": 3.8693930041152265,
   "gauss_limit_var": 6.044538751714677,
   "rel_err_mean": 5.635080695021166e-05,
   "rel_err_var": -1.272407656027763e-05,
   "rel_err_var_vs_gauss": -0.35986120221914886,
   "mean_se": 0.00019670647599055808,
   "mean_z": 1.7175029781503754,
   "ks_vs_gauss_limit": 0.06059418749999998,
   "weights": [
    [
     0.5138888888888888,
     10
    ],
    [
     0.5138888888888888,
     1
    ],
    [
     0.3425925925925926,
     1
    ]
   ],
   "mix_mean_check": 5.996471321222144,
   "mix_var_check": 6.05650153892638
  },
  "runtime_s": 35.74760413169861
 },
 "7": {
  "n": 7,
  "n_samples": 100000000,
  "E_low": {
   "mc_mean": 34.34934656714702,
   "mc_var": 1034.7051462718507,
   "mc_std": 32.16683301588533,
   "mc_skew": 1.7973472981049652,
   "mc_exkurt": 4.497571856272748,
   "mc_max": 440.4947938359017,
   "mc_n_zero": 0,
   "exact_mean": 34.35374149659864,
   "exact_var": 1035.1926965427292,
   "gauss_limit_var": 1112.1523439307696,
   "rel_err_mean": -0.00012793160977964124,
   "rel_err_var": -0.0004709753773445291,
   "rel_err_var_vs_gauss": -0.06963722018980867,
   "mean_se": 0.0032166833015885334,
   "mean_z": -1.3662922456318607,
   "ks_vs_gauss_limit": 0.007998624999999981,
   "weights": [
    [
     16.666666666666668,
     2
    ],
    [
     0.5102040816326531,
     2
    ]
   ],
   "mix_mean_check": 34.351063569155585,
   "mix_var_check": 1110.6875029464884
  },
  "E_full": {
   "mc_mean": 8.163107540220741,
   "mc_var": 6.604107424944914,
   "mc_std": 2.5698457978923392,
   "mc_skew": 0.3673293114545996,
   "mc_exkurt": -0.0265876462761363,
   "mc_max": 24.07955018742191,
   "mc_n_zero": 0,
   "exact_mean": 8.16326530612245,
   "exact_var": 6.603286045780244,
   "gauss_limit_var": 9.544634180202694,
   "rel_err_mean": -1.9326322959201114e-05,
   "rel_err_var": 0.0001243894568514481,
   "rel_err_var_vs_gauss": -0.30808166135449877,
   "mean_se": 0.00025698457978923396,
   "mean_z": -0.6139119391420674,
   "ks_vs_gauss_limit": 0.05008937499999999,
   "weights": [
    [
     0.5952380952380952,
     12
    ],
    [
     0.5102040816326531,
     2
    ]
   ],
   "mix_mean_check": 8.161730347491533,
   "mix_var_check": 9.530650900507299
  },
  "runtime_s": 65.62464618682861
 },
 "8": {
  "n": 8,
  "n_samples": 100000000,
  "E_low": {
   "mc_mean": 58.05799073184082,
   "mc_var": 3067.076784472413,
   "mc_std": 55.38119522430346,
   "mc_skew": 1.8461459998909078,
   "mc_exkurt": 4.836994126890353,
   "mc_max": 980.112548828125,
   "mc_n_zero": 0,
   "exact_mean": 58.059895833333336,
   "exact_var": 3066.604749891493,
   "gauss_limit_var": 3236.198255750868,
   "rel_err_mean": -3.2812692223660456e-05,
   "rel_err_var": 0.00015392742769870793,
   "rel_err_var_vs_gauss": -0.05225930487352526,
   "mean_se": 0.005538119522430347,
   "mean_z": -0.3439979012374545,
   "ks_vs_gauss_limit": 0.007009187500000014,
   "weights": [
    [
     28.4375,
     2
    ],
    [
     0.6770833333333334,
     1
    ],
    [
     0.5078125,
     1
    ]
   ],
   "mix_mean_check": 58.021410213088004,
   "mix_var_check": 3236.2878346072766
  },
  "E_full": {
   "mc_mean": 10.663789097617187,
   "mc_var": 10.466851367447646,
   "mc_std": 3.235251360782906,
   "mc_skew": 0.3973241937666757,
   "mc_exkurt": 0.05693701118215433,
   "mc_max": 30.85693359375,
   "mc_n_zero": 0,
   "exact_mean": 10.6640625,
   "exact_var": 10.46649169921875,
   "gauss_limit_var": 14.269002278645834,
   "rel_err_mean": -2.5637732600780616e-05,
   "rel_err_var": 3.4363781029167484e-05,
   "rel_err_var_vs_gauss": -0.26646228215186907,
   "mean_se": 0.00032352513607829063,
   "mean_z": -0.8450730787950211,
   "ks_vs_gauss_limit": 0.041962312500000015,
   "weights": [
    [
     0.6770833333333334,
     14
    ],
    [
     0.6770833333333334,
     1
    ],
    [
     0.5078125,
     1
    ]
   ],
   "mix_mean_check": 10.6634753452267,
   "mix_var_check": 14.268305730074585
  },
  "runtime_s": 94.92618203163147
 }
}

==> anc/n3_lowmode_proof.log <==
degree-1 conditions: 760 (expect 760)
both diagonals     : 4224 (expect 4224)
degree-2 (semi-magic): 72 (expect 72)
E_4 = 0            : 8 (expect 8)
all 8 are magic: OK
parametrisation satisfies the four conditions; sum of squares = 2(4kappa^2+3(a'^2+c'^2)+xi'^2+eta'^2): OK
integer solutions (kappa, xi', eta', a'^2+c'^2): [(0, 0, 0, 10)]
proof steps verified


==> anc/n3_lowmode_proof.py <==
"""Check of the proof of Proposition 5.1 (n = 3: E_4 = 0 if and only if magic), step by step,
against the enumeration of all 9! arrangements.  Variable names follow the paper.

Centred entries z = s - 5 in {-4,...,4}; the cells are
    a b c
    d e f
    g h i.
Conditions (E_4 = 0): column sums gamma = (xi, -2xi, xi), row sums rho = (eta, -2eta, eta)
(the degree-1 conditions), both diagonal sums 0.

The proof shows: xi + eta = 3kappa, e = -2kappa, and with a' = a - kappa, c' = c - kappa,
xi' = xi - kappa, eta' = eta - kappa (so xi' + eta' = kappa) the square is

    kappa+a'        -xi'-a'-c'   kappa+c'
    -eta'-a'+c'     -2kappa      -eta'+a'-c'
    kappa-c'        -xi'+a'+c'   kappa-a'

whence 4kappa^2 + 3(a'^2+c'^2) + xi'^2 + eta'^2 = 30 (sum of squares = 60);
distinct corners force a', c' != 0 and |a'| != |c'|, so a'^2+c'^2 >= 5, and the
remaining arithmetic forces kappa = xi' = eta' = 0.

In the code: kap = kappa, ap = a', cp = c', xp = xi', ep = eta'.

Run: python3 n3_lowmode_proof.py   (about 10 s)
"""
from itertools import permutations, product
import sympy as sp


def lines(z):
    a, b, c, d, e, f, g, h, i = z
    cols = (a + d + g, b + e + h, c + f + i)
    rows = (a + b + c, d + e + f, g + h + i)
    return cols, rows, a + e + i, c + e + g


def main():
    n_deg1 = n_diag = n_low = n_semi = 0
    low = []
    for p in permutations(range(1, 10)):
        z = [v - 5 for v in p]
        cols, rows, dm, da = lines(z)
        deg1 = cols[0] == cols[2] and rows[0] == rows[2]   # sum x z = sum y z = 0
        diag = dm == 0 and da == 0
        n_deg1 += deg1
        n_diag += diag
        n_semi += set(cols) == {0} and set(rows) == {0}   # degree-2 conditions
        if deg1 and diag:
            n_low += 1
            low.append(z)
    print('degree-1 conditions:', n_deg1, '(expect 760)')
    print('both diagonals     :', n_diag, '(expect 4224)')
    print('degree-2 (semi-magic):', n_semi, '(expect 72)')
    print('E_4 = 0            :', n_low, '(expect 8)')
    assert (n_deg1, n_diag, n_semi, n_low) == (760, 4224, 72, 8)

    # every arrangement with E_4 = 0 is magic (all lines sum to 0)
    for z in low:
        cols, rows, dm, da = lines(z)
        assert set(cols) == {0} and set(rows) == {0}
    print('all 8 are magic: OK')

    # Step 1-2 (symbolic): parametrisation and the sum-of-squares identity.
    kap, ap, cp, xp = sp.symbols('kappa ap cp xp', integer=True)
    ep = kap - xp
    sq = [kap + ap, -xp - ap - cp, kap + cp,
          -ep - ap + cp, -2 * kap, -ep + ap - cp,
          kap - cp, -xp + ap + cp, kap - ap]
    cols, rows, dm, da = lines(sq)
    xi, eta = xp + kap, ep + kap
    assert sp.simplify(cols[0] - xi) == 0 and sp.simplify(cols[2] - xi) == 0
    assert sp.simplify(cols[1] + 2 * xi) == 0
    assert sp.simplify(rows[0] - eta) == 0 and sp.simplify(rows[2] - eta) == 0
    assert sp.simplify(rows[1] + 2 * eta) == 0
    assert sp.simplify(dm) == 0 and sp.simplify(da) == 0
    assert sp.expand(sum(x ** 2 for x in sq)
                     - 2 * (4 * kap ** 2 + 3 * (ap ** 2 + cp ** 2) + xp ** 2 + ep ** 2)) == 0
    print('parametrisation satisfies the four conditions; sum of squares = '
          '2(4kappa^2+3(a\'^2+c\'^2)+xi\'^2+eta\'^2): OK')

    # Step 1-2 (numeric): every arrangement satisfying the degree-1 conditions and
    # both diagonals (only the 8) has this form with integer kappa, a', c', xi'.
    for z in low:
        cols, rows, _, _ = lines(z)
        xi_, eta_ = cols[0], rows[0]
        assert (xi_ + eta_) % 3 == 0
        kk = (xi_ + eta_) // 3
        A, C, X = z[0] - kk, z[2] - kk, xi_ - kk
        E = kk - X
        rec = [kk + A, -X - A - C, kk + C, -E - A + C, -2 * kk,
               -E + A - C, kk - C, -X + A + C, kk - A]
        assert rec == z
        assert 4 * kk ** 2 + 3 * (A ** 2 + C ** 2) + X ** 2 + E ** 2 == 30

    # Step 3 (arithmetic): integer solutions of 4kappa^2+3S+xi'^2+eta'^2 = 30 with xi'+eta' = kappa
    # and S = a'^2+c'^2, a', c' != 0, |a'| != |c'|: only kappa = xi' = eta' = 0, S = 10.
    sols = set()
    for kk, A, C, X in product(range(-3, 4), range(-9, 10), range(-9, 10), range(-9, 10)):
        E = kk - X
        if A == 0 or C == 0 or abs(A) == abs(C):
            continue
        if 4 * kk ** 2 + 3 * (A ** 2 + C ** 2) + X ** 2 + E ** 2 == 30:
            sols.add((kk, X, E, A ** 2 + C ** 2))
    print("integer solutions (kappa, xi', eta', a'^2+c'^2):", sorted(sols))
    assert sols == {(0, 0, 0, 10)}

    # Without the distinctness of the corners there would be other solutions
    # (e.g. kappa = 2, a' = 0), so that step is needed.
    extra = {(kk, X) for kk, A, C, X in product(range(-3, 4), range(-9, 10),
                                                 range(-9, 10), range(-9, 10))
             if 4 * kk ** 2 + 3 * (A ** 2 + C ** 2) + X ** 2 + (kk - X) ** 2 == 30}
    assert any(kk != 0 for kk, _ in extra)
    print('proof steps verified')


if __name__ == '__main__':
    main()


==> anc/realise.py <==
"""Realise a prescribed column-deviation vector gamma (sum 0) by an arrangement with all row sums M(n).
Start: explicit semi-magic square (constructions.construct, or Siamese/other for small n); moves: swaps
within a row (row sums invariant).  Greedy steepest descent on sum_j (colsum_j - M - gamma_j)^2 with random
kicks.  Any returned arrangement is checked exactly by check()."""
import random
import numpy as np
from constructions import construct, siamese

def start_square(n):
    try:
        s,_=construct(n); return [row[:] for row in s]
    except AssertionError:
        pass
    # fallback: any arrangement with equal row sums: pair complements in rows for even n, Siamese for odd
    if n%2==1: return siamese(n)
    raise ValueError(n)

def check(s, gamma, rho=None):
    n=len(s); N=n*n; M=n*(N+1)//2
    assert sorted(v for r in s for v in r)==list(range(1,N+1))
    rows=[sum(r)-M for r in s]; cols=[sum(s[i][j] for i in range(n))-M for j in range(n)]
    return cols==list(gamma) and (rho is None or rows==list(rho))

def realise(gamma, seed=0, maxit=200000):
    n=len(gamma); N=n*n; M=n*(N+1)//2
    rng=random.Random(seed)
    S=np.array(start_square(n),dtype=np.int64)
    target=M+np.array(gamma,dtype=np.int64)
    e=S.sum(axis=0)-target
    it=0
    while it<maxit:
        it+=1
        if not e.any():
            return S.tolist()
        # for every pair (j,jp) and row i: d=S[i,jp]-S[i,j]; new e_j=e_j+d, e_jp=e_jp-d
        D=S[:,None,:]-S[:,:,None]          # D[i,j,jp]=S[i,jp]-S[i,j]
        ej=e[None,:,None]; ejp=e[None,None,:]
        gain=ej**2+ejp**2-(ej+D)**2-(ejp-D)**2
        idx=np.unravel_index(np.argmax(gain),gain.shape)
        if gain[idx]>0:
            i,j,jp=idx
            d=D[i,j,jp]
            S[i,j],S[i,jp]=S[i,jp],S[i,j]
            e[j]+=d; e[jp]-=d
        else:
            # random kick: a few random row swaps
            for _ in range(rng.randint(1,3)):
                i=rng.randrange(n); j,jp=rng.sample(range(n),2)
                d=S[i,jp]-S[i,j]
                S[i,j],S[i,jp]=S[i,jp],S[i,j]
                e[j]+=d; e[jp]-=d
    return None

if __name__=="__main__":
    import sys,json
    n=int(sys.argv[1])
    from math import comb
    g=[(-1)**j*comb(n-1,j) for j in range(n)]
    s=realise(g)
    print(s is not None and check(s,g,[0]*n))


==> anc/run_all.sh <==
#!/bin/bash
# Reproduces every number and figure of the paper from this directory (about 4 minutes, excluding the optional long runs).
set -e
cd "$(dirname "$0")"
python3 verify_numbers.py > verify_numbers.log      # exact re-verification of the quoted numbers
python3 n3_lowmode_proof.py > n3_lowmode_proof.log  # n=3: E_4=0 iff magic (Proposition 5.1), each proof step against all 9! arrangements
python3 balance_check.py  > balance_check.log       # functionals of Remark 2.6 (nonlinear examples supplementary) -> balance_results.json
python3 variance_proof.py > variance_proof.log      # symbolic proof of the variance formulas (~2 min)
python3 make_figures.py                              # figures -> ../figures/ (fig_kstar needs kstar_verify.json)
# exact count of the class L_4 (Proposition 5.3; 16 threads, ~10 s)
cc -O3 -march=native -o lowmode_enum lowmode_enum.c -lpthread
./lowmode_enum 3 L - 16 ; ./lowmode_enum 4 L - 16
python3 gaussian_estimate.py                         # Gaussian local-limit estimates
python3 search_reduced.py                            # reduced-scale local-search experiment (~30 s)
python3 kstar_enum_independent.py --certificate > kstar_enum_independent.log   # second enumeration + certificate (~1 min)
python3 kstar_check_certificates.py                  # check the certificate (<1 s)
python3 kstar_subset_sums.py > kstar_subset_sums.log # Proposition 3.14 checks and the subset-sum lower bounds (~10 s)
python3 kstar_beyond40.py > kstar_beyond40.log       # check the witnesses for 41 <= n <= 46 (Conjecture 3.15; <1 s)
# Optional long runs (the archived outputs are provided):
#   python3 kstar_verify.py 100 > kstar_verify.log   # permutation threshold: witnesses, lattice enumeration (a few hours)
#   cc -O3 -o anneal2 anneal2.c -lm; python3 kstar_beyond40.py search 41 42 43 44 45 46   # witness search beyond n = 40 (up to about an hour per n)
#   python3 twin_squares.py                          # independent check of the squares with complementary rows
#   python3 lowmode_recount.py ROW4; python3 lowmode_recount.py L; python3 lowmode_recount.py XY   # recount of L_4 (~6 min)
#   python3 table4_recount.py                        # recount of Table 4, cell (1,1) (~17 min)
#   python3 algorithms.py                            # full local-search experiment (steepest descent / annealing)
#   python3 mc.py                                    # 10^8-sample Monte Carlo of the random energies (hours)
#   cc -O3 -o lowmode_mc lowmode_mc.c ; ./lowmode_mc 4 125000000 SEED   # Monte Carlo frequency of L_n
#   python3 fit_variance.py                          # exact variances for n<=45 by direct summation (variance_fits.json)


==> anc/search_reduced.json <==
{
 "4": {
  "n": 4,
  "greedy": {
   "runs": 20000,
   "success_prob": 0.19285,
   "success_se": 0.0027897928014460143,
   "n_success": 3857,
   "mean_swaps_all": 8.157,
   "mean_swaps_success": 8.727508426238009,
   "mean_swaps_stuck": 8.02069008238865,
   "stuck_in_nonmagic_local_min": 0.80715,
   "stuck_final_F_mean": 4.381775382518739,
   "stuck_final_F_min": 2,
   "stuck_final_E_full_mean": 0.017116310087963823,
   "expected_restarts_to_success": 5.185377236193934
  },
  "sa": {
   "runs": 64,
   "steps_budget": 320000,
   "T0": 75.5,
   "T1": 0.5,
   "success_prob": 1.0,
   "success_se": 0.0,
   "n_success": 64,
   "mean_proposals_success": 146962.859375,
   "median_proposals_success": 152630.0,
   "mean_accepted_swaps_success": 42096.84375,
   "fail_best_F_mean": null
  },
  "runtime_s": 2.288666248321533
 },
 "5": {
  "n": 5,
  "greedy": {
   "runs": 20000,
   "success_prob": 0.01075,
   "success_se": 0.000729192618585789,
   "n_success": 215,
   "mean_swaps_all": 11.19845,
   "mean_swaps_success": 12.246511627906976,
   "mean_swaps_stuck": 11.187060904725803,
   "stuck_in_nonmagic_local_min": 0.98925,
   "stuck_final_F_mean": 4.33580995703816,
   "stuck_final_F_min": 1,
   "stuck_final_E_full_mean": 0.0069372959312610566,
   "expected_restarts_to_success": 93.0232558139535
  },
  "sa": {
   "runs": 64,
   "steps_budget": 500000,
   "T0": 221.0,
   "T1": 0.5,
   "success_prob": 0.8125,
   "success_se": 0.04878904686248749,
   "n_success": 52,
   "mean_proposals_success": 419448.48076923075,
   "median_proposals_success": 429585.5,
   "mean_accepted_swaps_success": 80378.15384615384,
   "fail_best_F_mean": 1.0
  },
  "runtime_s": 6.487699270248413
 },
 "6": {
  "n": 6,
  "greedy": {
   "runs": 20000,
   "success_prob": 0.00795,
   "success_se": 0.0006279648676478645,
   "n_success": 159,
   "mean_swaps_all": 14.0972,
   "mean_swaps_success": 15.383647798742139,
   "mean_swaps_stuck": 14.086890781714631,
   "stuck_in_nonmagic_local_min": 0.99205,
   "stuck_final_F_mean": 4.334055743158107,
   "stuck_final_F_min": 1,
   "stuck_final_E_full_mean": 0.003344178814165206,
   "expected_restarts_to_success": 125.78616352201257
  },
  "sa": {
   "runs": 64,
   "steps_budget": 720000,
   "T0": 440.0,
   "T1": 0.5,
   "success_prob": 0.453125,
   "success_se": 0.062224735633101526,
   "n_success": 29,
   "mean_proposals_success": 655403.4827586206,
   "median_proposals_success": 657494.0,
   "mean_accepted_swaps_success": 107943.96551724138,
   "fail_best_F_mean": 1.1714285714285715
  },
  "runtime_s": 10.243629932403564
 },
 "total_runtime_s": 19.10524892807007
}

==> anc/search_reduced.py <==
#!/usr/bin/env python3
"""Reduced-scale rerun of the local-search experiment (Table 'search'): 2e4 steepest-descent runs and
64 annealing runs per order instead of 2e5 and 400.  Writes search_reduced.json.
Full-scale data: algo_results.json (produced by `python3 algorithms.py`, ~1 h on 16 cores)."""
import json, os
import algorithms as A
A.RUNS_GREEDY = 20000
A.RUNS_SA = 64
if __name__ == '__main__':
    r = A.run_all()
    json.dump(r, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'search_reduced.json'), 'w'), indent=1)


==> anc/table4_recount.py <==
#!/usr/bin/env python3
"""Recount of the remaining entries of Table 4, written independently of lowmode_enum.c (NumPy; ~17 min).

  python3 table4_recount.py

Counts N(i,j) = #{S in L_4 : row i and column j both sum to 34} for i, j in {0, 1} (the other rows and columns
follow by the symmetries of L_4), by a meet-in-the-middle over the top two rows and the bottom two rows in which
the partial sum of column j is appended to the matching key.  With r(S), c(S) the numbers of rows and columns of S
with sum 34, sum_{S in L_4} r(S)c(S) = 4 (N00 + N01 + N10 + N11) by the symmetry i -> 3-i, j -> 3-j; given the
row "4" of Table 4 (lowmode_recount.py ROW4: a(1,4) = 9,336, a(4,4) = 7,040) this determines the cell a(1,1):
  sum r c = a(1,1) + 2*4*a(1,4) + 16*a(4,4).
Also printed: |L_4| and the numbers R0, R1 of members with row 0, resp. row 1, summing to 34 (and C0, C1 for columns).
"""
import itertools, time
import numpy as np

perms = np.array(list(itertools.permutations(range(8))), dtype=np.int16)
cells = [(r, c) for r in range(2) for c in range(4)]


def coef(rowoff):
    rows = np.array([r + rowoff for r, c in cells]); cols = np.array([c for r, c in cells])
    return np.stack([cols, rows, (rows == cols).astype(int), (rows + cols == 3).astype(int)]).T  # U1..U4 per cell


CT, CB = coef(0), coef(2)
colmask = [np.array([c == j for r, c in cells], int) for j in range(4)]
rowmask = [np.array([r == i for r, c in cells], int) for i in range(2)]
target = np.array([204, 204, 34, 34]); OFF = 512; BASE = 1024


def pack(M):
    M = M + OFF
    return (((M[:, 0] * BASE + M[:, 1]) * BASE + M[:, 2]) * BASE + M[:, 3]) * BASE + M[:, 4]


def cnt(top, bot):
    bot = np.sort(bot)
    return int((np.searchsorted(bot, top, 'right') - np.searchsorted(bot, top, 'left')).sum())


tot = dict(L=0, R0=0, R1=0, N00=0, N01=0, N10=0, N11=0, C0=0, C1=0)
t0 = time.time(); allv = np.arange(1, 17)
for V in itertools.combinations(range(1, 17), 8):
    V = np.array(V); W = np.setdiff1d(allv, V)
    a = V[perms].astype(np.int64); b = W[perms].astype(np.int64)
    uA = a @ CT; uB = target - (b @ CB)
    z = np.zeros((len(a), 1), np.int64)
    colA = [(a @ colmask[j])[:, None] for j in range(2)]
    colB = [(34 - b @ colmask[j])[:, None] for j in range(2)]
    kA = pack(np.hstack([uA, z])); kB = pack(np.hstack([uB, z]))
    r = [(a @ rowmask[i]) == 34 for i in range(2)]
    tot['L'] += cnt(kA, kB); tot['R0'] += cnt(kA[r[0]], kB); tot['R1'] += cnt(kA[r[1]], kB)
    for j in range(2):
        kAj = pack(np.hstack([uA, colA[j]])); kBj = np.sort(pack(np.hstack([uB, colB[j]])))
        tot['C%d' % j] += cnt(kAj, kBj)
        for i in range(2):
            tot['N%d%d' % (i, j)] += cnt(kAj[r[i]], kBj)
print(tot, 'time %.0f s' % (time.time() - t0))
S = 4 * (tot['N00'] + tot['N01'] + tot['N10'] + tot['N11'])
print('sum_S r(S)c(S) =', S, ' a(1,1) =', S - 8 * 9336 - 16 * 7040)


==> anc/theory.py <==
"""
Exact theory for the energy of a uniformly random arrangement (uniform random
permutation of 1..N placed in the n x n grid).

Conventions:
  N = n^2,  x_ij = j-(n-1)/2,  y_ij = (n-1)/2-i,  z_ij = s_ij-(N+1)/2,
  Cov(phi,Z) = (1/N) sum_c (phi_c - mean phi) z_c.
  E_low  = Cov(X,Z)^2 + Cov(Y,Z)^2 + Cov(Dm,Z)^2 + Cov(Da,Z)^2
  E_full = sum_k Cov(R_k,Z)^2 + sum_l Cov(C_l,Z)^2 + Cov(Dm,Z)^2 + Cov(Da,Z)^2
           (symmetric: ALL n rows and ALL n columns, 2n+2 terms)

Everything here is exact rational arithmetic (fractions.Fraction).

Key facts used:
  * T_phi := Cov(phi,Z) = sum_c a_c z_{pi(c)},  a_c = (phi_c - mean phi)/N, is a linear
    permutation statistic.  E[T_phi] = 0 and (Hoeffding/Wald-Wolfowitz identity)
        Cov(T_phi, T_psi) = Var(Z) Cov_grid(phi,psi) / (N-1),
    where Cov_grid is the population covariance over the N cells and Var(Z) = (N^2-1)/12.
  * Fourth moments: E[prod_{i=1}^4 z_{pi(c_i)}] depends only on the equality pattern of
    (c_1..c_4); each pattern value is a polynomial in the power sums p2, p4 of z (p1=p3=0).
    Summing over cells with an *exact* pattern is done by Moebius inversion on the lattice
    of set partitions of {1,2,3,4} from the "at least as coarse" sums, which factor into
    mixed power sums of the a's.  This gives exact Var(E) for any list of test functions.
"""
from fractions import Fraction as Fr
from itertools import combinations
from math import factorial
import numpy as np

# ----------------------------------------------------------------------------
# test functions on the grid (as exact Fractions, flattened row-major)
# ----------------------------------------------------------------------------

def grid_functions(n, which):
    """Return dict name -> list of N Fractions for the requested test functions.
    which in {'low','full'}"""
    N = n * n
    half = Fr(n - 1, 2)
    funcs = {}
    cells = [(i, j) for i in range(n) for j in range(n)]
    if which == 'low':
        funcs['X'] = [Fr(j) - half for i, j in cells]
        funcs['Y'] = [half - Fr(i) for i, j in cells]
        funcs['Dm'] = [Fr(int(i == j)) for i, j in cells]
        funcs['Da'] = [Fr(int(i + j == n - 1)) for i, j in cells]
    elif which == 'full':
        kmax = n
        for k in range(kmax):
            funcs[f'R{k}'] = [Fr(int(i == k)) for i, j in cells]
        for l in range(kmax):
            funcs[f'C{l}'] = [Fr(int(j == l)) for i, j in cells]
        funcs['Dm'] = [Fr(int(i == j)) for i, j in cells]
        funcs['Da'] = [Fr(int(i + j == n - 1)) for i, j in cells]
    else:
        raise ValueError(which)
    return funcs


def centered_coeffs(vals, N, scale=Fr(1)):
    """a_c = scale*(phi_c - mean phi)/N"""
    m = sum(vals) / N
    return [scale * (v - m) / N for v in vals]


def z_power_sums(N):
    """p2, p4 of z = s-(N+1)/2, s=1..N (p1 = p3 = 0 by symmetry)."""
    p2 = Fr(N * (N * N - 1), 12)
    p4 = Fr(N * (N * N - 1) * (3 * N * N - 7), 240)
    return p2, p4


def var_Z(N):
    return Fr(N * N - 1, 12)


# ----------------------------------------------------------------------------
# second moments: covariance matrix of the vector T = (Cov(phi_k, Z))_k
# ----------------------------------------------------------------------------

def gram_matrix(funcs, N):
    """Population covariance matrix over the grid, Cov_grid(phi_k, phi_l)."""
    names = list(funcs)
    m = {k: sum(funcs[k]) / N for k in names}
    G = [[sum((funcs[a][c] - m[a]) * (funcs[b][c] - m[b]) for c in range(N)) / N
          for b in names] for a in names]
    return names, G


def covariance_matrix_T(n, which):
    """Exact Sigma_T = Var(Z)/(N-1) * G  (Fractions)."""
    N = n * n
    funcs = grid_functions(n, which)
    names, G = gram_matrix(funcs, N)
    s2 = var_Z(N) / (N - 1)
    return names, [[s2 * g for g in row] for row in G]


def mean_energy(n, which):
    """E[E] = sum_k Var(T_k) = Var(Z)/(N-1) * trace(G)."""
    names, S = covariance_matrix_T(n, which)
    return sum(S[i][i] for i in range(len(names)))


def mean_energy_closed(n, which):
    """Closed forms (verified against mean_energy)."""
    N = n * n
    if which == 'low':
        return Fr(N + 1, 12) * (Fr(N - 1, 6) + Fr(2 * (n - 1), n * n))
    if which == 'full':
        return Fr(n ** 4 - 1, 6 * n * n)
    raise ValueError(which)


def weights_closed(n, which):
    """Eigenvalues of Sigma_T (weights of the limiting chi^2(1) mixture), closed form.
    Returns list of (weight: Fraction, multiplicity: int)."""
    N = n * n
    s2 = Fr(N + 1, 12)
    vD = Fr(n - 1, n * n)
    if n % 2 == 1:
        diag = [(s2 * vD, 2)]
    else:
        diag = [(s2 * Fr(1, n), 1), (s2 * Fr(n - 2, n * n), 1)]
    if which == 'low':
        return [(s2 * Fr(N - 1, 12), 2)] + diag
    if which == 'full':
        return [(s2 * Fr(1, n), 2 * (n - 1))] + diag
    raise ValueError(which)


def weights_numeric(n, which):
    """Eigenvalues of the exact Sigma_T computed numerically (any `which`)."""
    names, S = covariance_matrix_T(n, which)
    M = np.array([[float(x) for x in row] for row in S])
    ev = np.linalg.eigvalsh(M)
    return np.sort(ev)[::-1]


# ----------------------------------------------------------------------------
# exact variance of a sum of squared linear permutation statistics
# ----------------------------------------------------------------------------

def _set_partitions(elements):
    if not elements:
        yield []
        return
    first, rest = elements[0], elements[1:]
    for part in _set_partitions(rest):
        # put first in its own block
        yield [[first]] + part
        # or into an existing block
        for i in range(len(part)):
            yield part[:i] + [[first] + part[i]] + part[i + 1:]


_PARTS4 = [tuple(sorted(tuple(sorted(b)) for b in p)) for p in _set_partitions([0, 1, 2, 3])]


def _finer_or_equal(sigma, tau):
    """sigma <= tau in refinement order (every block of sigma inside a block of tau)."""
    return all(any(set(b).issubset(B) for B in tau) for b in sigma)


def _moebius(sigma, tau):
    """Moebius function of the partition lattice, sigma <= tau."""
    mu = 1
    for B in tau:
        m = sum(1 for b in sigma if set(b).issubset(B))
        mu *= (-1) ** (m - 1) * factorial(m - 1)
    return mu


def _pattern_moment(block_sizes, N, p2, p4):
    """E[prod z_{pi(c_i)}] for an exact equality pattern with given block sizes."""
    bs = tuple(sorted(block_sizes, reverse=True))
    ff = lambda b: Fr(np.prod([N - t for t in range(b)], dtype=object))  # falling factorial
    if bs == (4,):
        return p4 / ff(1)
    if bs == (3, 1):
        return -p4 / ff(2)
    if bs == (2, 2):
        return (p2 * p2 - p4) / ff(2)
    if bs == (2, 1, 1):
        return (2 * p4 - p2 * p2) / ff(3)
    if bs == (1, 1, 1, 1):
        return (3 * p2 * p2 - 6 * p4) / ff(4)
    raise ValueError(bs)


def second_moment_energy(n, which, funcs=None):
    """Exact E[E^2] for E = sum_k T_k^2, T_k = sum_c a_k(c) z_{pi(c)}."""
    N = n * n
    if funcs is None:
        funcs = grid_functions(n, which)
    names = list(funcs)
    A = {k: centered_coeffs(funcs[k], N) for k in names}
    p2, p4 = z_power_sums(N)
    # mixed power sums s[(k,l)][(alpha,beta)] = sum_c a_k^alpha a_l^beta
    # precompute per pair lazily
    moments = {sig: _pattern_moment([len(b) for b in sig], N, p2, p4) for sig in _PARTS4}
    coarser = {sig: [tau for tau in _PARTS4 if _finer_or_equal(sig, tau)] for sig in _PARTS4}
    mob = {(sig, tau): _moebius(sig, tau) for sig in _PARTS4 for tau in coarser[sig]}

    # For the sum over k,l we can group by the mixed power sums; do pairs directly.
    # Positions 0,1 carry a_k, positions 2,3 carry a_l.
    total = Fr(0)
    # cache of power sums
    pw = {}
    def mixed(k, l, al, be):
        key = (k, l, al, be)
        if key not in pw:
            ak, alv = A[k], A[l]
            pw[key] = sum((ak[c] ** al) * (alv[c] ** be) for c in range(N))
        return pw[key]

    def atleast(k, l, tau):
        val = Fr(1)
        for B in tau:
            al = sum(1 for i in B if i < 2)
            be = len(B) - al
            val *= mixed(k, l, al, be)
            if val == 0:
                return Fr(0)
        return val

    for k in names:
        for l in names:
            # exact(sigma) = sum_{tau >= sigma} mu(sigma,tau) atleast(tau)
            at = {tau: atleast(k, l, tau) for tau in _PARTS4}
            for sig in _PARTS4:
                ex = sum(mob[(sig, tau)] * at[tau] for tau in coarser[sig])
                total += moments[sig] * ex
    return total


def variance_energy(n, which):
    m1 = mean_energy(n, which)
    m2 = second_moment_energy(n, which)
    return m2 - m1 * m1


def gaussian_limit_variance(n, which):
    """2 * sum of squared weights (variance of the weighted chi^2 mixture)."""
    return 2 * sum(mult * w * w for w, mult in weights_closed(n, which))


# ----------------------------------------------------------------------------
# rational-function fitting in n (separately for odd and even n)
# ----------------------------------------------------------------------------

def fit_rational(values, denom_fn, deg):
    """Given dict n->Fraction, and known denominator denom_fn(n), interpolate numerator
    polynomial of degree deg on first deg+1 points, verify on the rest.  Returns sympy expr."""
    import sympy as sp
    nn = sp.symbols('n')
    ns = sorted(values)
    pts = [(k, values[k] * denom_fn(k)) for k in ns]
    use, check = pts[:deg + 1], pts[deg + 1:]
    poly = sp.interpolate([(sp.Integer(a), sp.Rational(b.numerator, b.denominator)) for a, b in use], nn)
    poly = sp.expand(poly)
    ok = all(poly.subs(nn, a) == sp.Rational(b.numerator, b.denominator) for a, b in check)
    return poly, ok


if __name__ == '__main__':
    import time
    t = time.time()
    for n in (3, 4, 5):
        for which in ('low', 'full'):
            print(n, which, mean_energy(n, which), mean_energy_closed(n, which),
                  float(variance_energy(n, which)), float(gaussian_limit_variance(n, which)))
    print('elapsed', time.time() - t)


==> anc/twin_squares.py <==
# independent implementation of the twin-row squares (Lemma 3.12 and Appendix B)
from itertools import combinations
def check_semimagic(S):
    n=len(S);N=n*n;M=n*(N+1)//2
    assert sorted(v for r in S for v in r)==list(range(1,N+1))
    assert all(sum(r)==M for r in S) and all(sum(S[i][j] for i in range(n))==M for j in range(n))
def even(n):
    m=n//2;N=n*n
    rows=[[] for _ in range(m)]  # list of (index x, sign)
    if m%2==0:
        for t in range(m*m):
            r=t//m; s=1 if (t%m)%2==0 else -1
            rows[r]+= [(2*t,s),(2*t+1,-s)]
    else:
        assert m>=7
        used=set()
        for r in range(m):
            rows[r]+= [(4*r,1),(4*r+1,1),(4*r+2,1),(4*r+3,-1)]
            a=5*m-1-r; b=5*m+7*r; rows[r]+=[(a,1),(b,-1)]
            used|={4*r,4*r+1,4*r+2,4*r+3,a,b}
        rest=[x for x in range(2*m*m) if x not in used]
        doms=[]
        i=0
        while i<len(rest):
            assert rest[i+1]==rest[i]+1; doms.append(rest[i]); i+=2
        assert len(doms)==m*(m-3)
        for r in range(m):
            for q in range(m-3):
                x=doms[r*(m-3)+q]; s=1 if q%2==0 else -1
                rows[r]+=[(x,s),(x+1,-s)]
    S=[[0]*n for _ in range(n)]
    for r in range(m):
        assert len(rows[r])==n
        for j,(x,s) in enumerate(rows[r]):
            w=2*x+1; v=(N+1+s*w)//2
            S[r][j]=v; S[m+r][j]=N+1-v
    check_semimagic(S)
    for r in range(m): assert all(S[r][j]+S[m+r][j]==N+1 for j in range(n))
    return S
def subset_with_sum(I,k,target):
    # greedy: start with k smallest, increase (Lemma 4)
    X=list(I[:k]); s=sum(X)
    if not (s<=target<=sum(I[-k:])): return None
    # raise elements from the top
    Iset=set(I)
    while s<target:
        for idx in range(k-1,-1,-1):
            if X[idx]+1 in Iset and X[idx]+1 not in X:
                X[idx]+=1; s+=1; break
        else: return None
    return X
def border(T):
    n=len(T)+2; m=(n-1)//2; N=n*n; c=(N+1)//2; A=4*m; B=4*m-2
    S=[[0]*n for _ in range(n)]
    for i in range(n-2):
        for j in range(n-2): S[i+1][j+1]=T[i][j]+2*n-2
    S[0][0]=N+1-A; S[n-1][n-1]=A; S[0][n-1]=B; S[n-1][0]=N+1-B
    P=[p for p in range(2*m,4*m+1) if p not in (A,B)]; Q=list(range(1,2*m))
    I=list(range(2*m,4*m-2)); target=c-A+B
    Tp=Tm=None
    for sm in range(m*(m-1)//2, 3*m*(m-1)//2+1):
        Tm=subset_with_sum(Q,m-1,sm)
        if Tm is None: continue
        Tp=subset_with_sum(I,m,target+sm)
        if Tp is not None: break
    assert Tp is not None and sum(Tp)-sum(Tm)==target
    top=[N+1-p for p in Tp]+list(Tm)
    left=[N+1-p for p in P if p not in Tp]+[p for p in Q if p not in Tm]
    assert len(top)==n-2 and len(left)==n-2
    for j in range(n-2): S[0][j+1]=top[j]; S[n-1][j+1]=N+1-top[j]
    for i in range(n-2): S[i+1][0]=left[i]; S[i+1][n-1]=N+1-left[i]
    check_semimagic(S); return S
def odd(n):
    # de la Loubere 7x7
    k=7;S=[[0]*k for _ in range(k)];i,j=0,k//2
    for v in range(1,k*k+1):
        S[i][j]=v; ni,nj=(i-1)%k,(j+1)%k
        if S[ni][nj]: ni,nj=(i+1)%k,j
        i,j=ni,nj
    check_semimagic(S)
    while len(S)<n: S=border(S)
    N=n*n
    for l in range((n-9)//2+1):
        assert all(S[l][j]+S[n-1-l][j]==N+1 for j in range(l+1,n-1-l)),(n,l)
    return S
ok=[]
for n in range(4,121,4): even(n); ok.append(n)
for n in range(14,121,4): even(n); ok.append(n)
for n in range(9,122,2): odd(n); ok.append(n)
print('verified twin squares for',len(ok),'orders up to 121:',sorted(ok)[:12],'...')


==> anc/variance_fits.json <==
{
 "low": {
  "odd": {
   "expr": "(n - 1)*(n**2 + 1)*(25*n**11 + 25*n**10 - 82*n**9 - 82*n**8 - 9*n**7 - 1209*n**6 + 3738*n**5 - 5862*n**4 + 2160*n**3 - 2880*n**2 - 4320*n + 4320)/(129600*n**6)",
   "latex": "\\frac{\\left(n - 1\\right) \\left(n^{2} + 1\\right) \\left(25 n^{11} + 25 n^{10} - 82 n^{9} - 82 n^{8} - 9 n^{7} - 1209 n^{6} + 3738 n^{5} - 5862 n^{4} + 2160 n^{3} - 2880 n^{2} - 4320 n + 4320\\right)}{129600 n^{6}}",
   "numerator_degree_fitted": 15,
   "verified_on_extra_points": 6,
   "leading_order": "8",
   "leading_coeff": "1/5184",
   "values": {
    "3": "1532/2187",
    "5": "5060614/78125",
    "7": "1096104470/1058841",
    "9": "63466162708/7971615",
    "11": "3206100569896/79720245"
   }
  },
  "even": {
   "expr": "(n**2 + 1)*(25*n**10 - 107*n**8 + 73*n**6 - 1200*n**5 + 4947*n**4 - 9600*n**3 + 13782*n**2 - 13680*n + 10080)/(129600*n**4)",
   "latex": "\\frac{\\left(n^{2} + 1\\right) \\left(25 n^{10} - 107 n^{8} + 73 n^{6} - 1200 n^{5} + 4947 n^{4} - 9600 n^{3} + 13782 n^{2} - 13680 n + 10080\\right)}{129600 n^{4}}",
   "numerator_degree_fitted": 15,
   "verified_on_extra_points": 5,
   "leading_order": "8",
   "leading_coeff": "1/5184",
   "values": {
    "4": "14093/1440",
    "6": "136773793/466560",
    "8": "226094635/73728",
    "10": "22378431731/1200000",
    "12": "7561816787/93312"
   }
  }
 },
 "full": {
  "odd": {
   "expr": "(n - 1)*(n**2 + 1)*(5*n**6 - 5*n**5 - 17*n**4 + 11*n**3 - 24*n**2 + 18*n + 6)/(180*n**6)",
   "latex": "\\frac{\\left(n - 1\\right) \\left(n^{2} + 1\\right) \\left(5 n^{6} - 5 n^{5} - 17 n^{4} + 11 n^{3} - 24 n^{2} + 18 n + 6\\right)}{180 n^{6}}",
   "numerator_degree_fitted": 10,
   "verified_on_extra_points": 11,
   "leading_order": "3",
   "leading_coeff": "1/36",
   "values": {
    "3": "398/2187",
    "5": "457132/234375",
    "7": "776870/117649",
    "9": "123364408/7971615",
    "11": "158917078/5314683"
   }
  },
  "even": {
   "expr": "(n - 2)*(n**2 + 1)*(5*n**5 - 12*n**3 + 12*n**2 - 23*n + 12)/(180*n**5)",
   "latex": "\\frac{\\left(n - 2\\right) \\left(n^{2} + 1\\right) \\left(5 n^{5} - 12 n^{3} + 12 n^{2} - 23 n + 12\\right)}{180 n^{5}}",
   "numerator_degree_fitted": 10,
   "verified_on_extra_points": 10,
   "leading_order": "3",
   "leading_coeff": "1/36",
   "values": {
    "4": "527/640",
    "6": "75221/19440",
    "8": "171483/16384",
    "10": "8231197/375000",
    "12": "7400365/186624"
   }
  }
 },
 "runtime_s": 78.24987435340881
}

==> anc/variance_proof.py <==
"""Symbolic (non-interpolated) derivation of Var(E_low), Var(E_full) for a uniformly random
arrangement of 1..N on the n x n grid, N = n^2.  See variance_proof.md.

Steps
 1. General identity: for z a uniformly random permutation of a fixed vector v with sum 0 and
    a symmetric matrix A with zero row sums,
        E[(z^T A z)^2] = c22 * ((tr A)^2 + 2 tr(A^2)) + c4 * sum_a A_aa^2,
    with c22, c4 explicit in N, p2, p4 (p3 is allowed but drops out only if p1=0; we keep it).
    Derived here by Moebius inversion over the 15 set partitions of {1,2,3,4}.
 2. Invariants tr A, tr A^2, sum_a A_aa^2 of the two energies as polynomials in n
    (separately for n odd / even), derived in closed form from cell counts.
 3. Var(E) = E[E^2] - (E E)^2, simplified; compared with the closed forms stated in the paper (variance_fits.json).
 4. Independent checks: (i) identity of step 1 by full enumeration of all permutations for random
    integer A, v with N<=7; (ii) invariants of step 2 against explicit matrices for n=3..25;
    (iii) n=3 exhaustive 9! enumeration; (iv) the closed forms in variance_fits.json.
"""
import itertools, json, os, random, sys
from fractions import Fraction as Fr
import sympy as sp
from sympy.utilities.iterables import multiset_partitions

N, p2, p3, p4, n = sp.symbols('N p2 p3 p4 n', positive=True)
P = {1: 0, 2: p2, 3: p3, 4: p4}           # power sums of v; p1 = 0 (centred)

# ---------------------------------------------------------------- step 1
def setparts(elems):
    return [tuple(tuple(b) for b in q) for q in multiset_partitions(list(elems))]

PARTS4 = setparts([0, 1, 2, 3])
assert len(PARTS4) == 15

def refines(pi, sigma):          # pi <= sigma : every block of pi inside a block of sigma
    return all(any(set(b) <= set(c) for c in sigma) for b in pi)

def mobius(pi, sigma):           # mu(pi, sigma) in the partition lattice
    # interval [pi,sigma] ~ product over blocks C of sigma of Pi_{k_C}, k_C = #blocks of pi in C
    r = 1
    for c in sigma:
        k = sum(1 for b in pi if set(b) <= set(c))
        r *= (-1) ** (k - 1) * sp.factorial(k - 1)
    return r

def falling(x, k):
    r = 1
    for i in range(k):
        r *= (x - i)
    return r

def M_distinct(lams):
    """sum over distinct indices i_1..i_k of prod v_{i_j}^{lam_j}, via Moebius from power sums."""
    k = len(lams)
    tot = 0
    for tau in setparts(range(k)):
        coef = 1
        for b in tau:
            coef *= (-1) ** (len(b) - 1) * sp.factorial(len(b) - 1)
        term = 1
        for b in tau:
            term *= P[sum(lams[j] for j in b)]
        tot += coef * term
    return sp.expand(tot)

def moment(pi):
    """E[z_a z_b z_c z_d] for indices with equality pattern exactly pi."""
    lams = [len(b) for b in pi]
    return M_distinct(lams) / falling(N, len(lams))

def c_sigma(sigma):
    return sp.simplify(sum(mobius(pi, sigma) * moment(pi) for pi in PARTS4 if refines(pi, sigma)))

C = {s: c_sigma(s) for s in PARTS4}
s12_34 = ((0, 1), (2, 3)); s13_24 = ((0, 2), (1, 3)); s14_23 = ((0, 3), (1, 2)); s1234 = ((0, 1, 2, 3),)
def key(s):
    return tuple(sorted(tuple(sorted(b)) for b in s))
Ck = {key(s): v for s, v in C.items()}
c22 = sp.factor(Ck[key(s12_34)]); assert sp.simplify(c22 - Ck[key(s13_24)]) == 0 and sp.simplify(c22 - Ck[key(s14_23)]) == 0
c4 = sp.factor(Ck[key(s1234)])

# second moment E[z_a z_b]
m2_eq = p2 / N; m2_ne = -p2 / (N * (N - 1))

def E2_general(trA, trA2, d2):
    return c22 * (trA ** 2 + 2 * trA2) + c4 * d2

def EE_general(trA):
    return p2 / (N - 1) * trA

# ---------------------------------------------------------------- check of step 1 by enumeration
def brute_check(Nn, trials=3, seed=1):
    rng = random.Random(seed)
    for _ in range(trials):
        v = [rng.randint(-5, 5) for _ in range(Nn)]
        s = sum(v); v = [Fr(x * Nn - s) for x in v]          # centre (scaled)
        B = [[rng.randint(-4, 4) for _ in range(Nn)] for _ in range(Nn)]
        B = [[B[i][j] + B[j][i] for j in range(Nn)] for i in range(Nn)]
        # double-centre so rows sum to zero
        rm = [Fr(sum(r), Nn) for r in B]; tm = Fr(sum(rm), Nn)
        A = [[B[i][j] - rm[i] - rm[j] + tm for j in range(Nn)] for i in range(Nn)]
        tot2 = Fr(0); tot1 = Fr(0); cnt = 0
        for perm in itertools.permutations(v):
            q = sum(A[i][j] * perm[i] * perm[j] for i in range(Nn) for j in range(Nn))
            tot1 += q; tot2 += q * q; cnt += 1
        trA = sum(A[i][i] for i in range(Nn))
        trA2 = sum(A[i][j] ** 2 for i in range(Nn) for j in range(Nn))
        d2 = sum(A[i][i] ** 2 for i in range(Nn))
        sub = {N: Nn, p2: sum(x ** 2 for x in v), p3: sum(x ** 3 for x in v), p4: sum(x ** 4 for x in v)}
        sub = {k: sp.Rational(val) if not isinstance(val, Fr) else sp.Rational(val.numerator, val.denominator) for k, val in sub.items()}
        pred2 = E2_general(sp.Rational(trA.numerator, trA.denominator), sp.Rational(trA2.numerator, trA2.denominator),
                           sp.Rational(d2.numerator, d2.denominator)).subs(sub)
        pred1 = EE_general(sp.Rational(trA.numerator, trA.denominator)).subs(sub)
        got2 = sp.Rational((tot2 / cnt).numerator, (tot2 / cnt).denominator)
        got1 = sp.Rational((tot1 / cnt).numerator, (tot1 / cnt).denominator)
        assert sp.simplify(pred2 - got2) == 0, (Nn, pred2, got2)
        assert sp.simplify(pred1 - got1) == 0
    return True

# ---------------------------------------------------------------- step 2: invariants
# values 1..N centred:
P2 = N * (N ** 2 - 1) / 12
P4 = N * (N ** 2 - 1) * (3 * N ** 2 - 7) / 240
P3 = 0

def invariants(which, parity):
    """tr A, tr A^2 (= ||A||_F^2), sum_c A_cc^2 as rational functions of n; parity in {'odd','even'}.
    A = sum_k a_k a_k^T, a_k = (phi_k - mean)/N.  e = [n odd] = #cells on both diagonals."""
    e = 1 if parity == 'odd' else 0
    NN = n ** 2
    # power sums of the centred coordinate x over the n x n grid
    Sx2 = n * (n ** 2 - 1) / 12                       # sum over j of x_j^2 (one row of n values)
    Sx4 = n * (n ** 2 - 1) * (3 * n ** 2 - 7) / 240
    # line indicator centred: u = 1 - 1/n on the line, -1/n off it
    if which == 'low':
        # Gram G (population covariances): Var X = Var Y = (n^2-1)/12, Var D = (n-1)/n^2,
        # Cov(Dm, Da) = e/N - 1/n^2 ; all others 0.  a_k.a_l = G_kl / N.
        vX = (n ** 2 - 1) / 12; vD = (n - 1) / n ** 2; cDD = sp.Rational(e) / NN - 1 / n ** 2
        trA = (2 * vX + 2 * vD) / NN
        trA2 = (2 * vX ** 2 + 2 * vD ** 2 + 2 * cDD ** 2) / NN ** 2
        # d2 = N^-4 sum_c h_c^2, h_c = x_c^2 + y_c^2 + u_m(c)^2 + u_a(c)^2
        # u^2 = 1/n^2 + (1-2/n) * 1_D.  Write h = x^2 + y^2 + 2/n^2 + (1-2/n)(dm+da).
        al = 2 / n ** 2; be = 1 - 2 / n
        # needed cell sums
        s_x4 = n * Sx4                          # sum_c x_c^4 (each x value appears n times)
        s_x2y2 = Sx2 ** 2                       # sum_c x^2 y^2
        s_x2 = n * Sx2                          # sum_c x^2
        s_x2_dm = Sx2                           # sum over main diagonal of x^2 (x runs over all n values once)
        # (x^2+y^2)^2 summed:
        S_q2 = 2 * s_x4 + 2 * s_x2y2
        S_q = 2 * s_x2
        S_q_D = 2 * 2 * s_x2_dm                 # sum_c (x^2+y^2)(dm+da): each diagonal gives 2*Sx2
        S_D = 2 * n                             # sum_c (dm+da)
        S_D2 = 2 * n + 2 * e                    # sum_c (dm+da)^2 = n + n + 2*[centre]
        S_h2 = S_q2 + al ** 2 * NN + be ** 2 * S_D2 + 2 * al * S_q + 2 * be * S_q_D + 2 * al * be * S_D
        d2 = S_h2 / NN ** 4
    else:
        L = 2 * n + 2
        vL = (n - 1) / n ** 2
        cDD = sp.Rational(e) / NN - 1 / n ** 2
        trA = L * vL / NN
        # Gram: rows block (1/n)(I - J/n): diag vL, off-diag -1/n^2 (n(n-1) ordered pairs), same cols;
        # row-col, row-diag, col-diag covariances 0; diag-diag cDD.
        sumG2 = L * vL ** 2 + 2 * n * (n - 1) * (1 / n ** 2) ** 2 + 2 * cDD ** 2
        trA2 = sumG2 / NN ** 2
        # h_c = sum_L u_L(c)^2 = (2n+2)/n^2 + (1-2/n) * (#lines through c),  #lines = 2 + dm + da
        al = L / n ** 2 + 2 * (1 - 2 / n); be = 1 - 2 / n
        S_D = 2 * n; S_D2 = 2 * n + 2 * e
        S_h2 = al ** 2 * NN + 2 * al * be * S_D + be ** 2 * S_D2
        d2 = S_h2 / NN ** 4
    return sp.simplify(trA), sp.simplify(trA2), sp.simplify(d2)

def variance(which, parity):
    trA, trA2, d2 = invariants(which, parity)
    sub = {p2: P2, p3: P3, p4: P4}
    E2 = E2_general(trA, trA2, d2).subs(sub).subs(N, n ** 2)
    E1 = EE_general(trA).subs(sub).subs(N, n ** 2)
    return sp.factor(sp.simplify(E2 - E1 ** 2)), sp.factor(sp.simplify(E1))

# ---------------------------------------------------------------- explicit-matrix checks
def test_functions(n_, which):
    cells = [(i, j) for i in range(n_) for j in range(n_)]
    h = Fr(n_ - 1, 2)
    fs = []
    dm = [1 if i == j else 0 for (i, j) in cells]
    da = [1 if i + j == n_ - 1 else 0 for (i, j) in cells]
    if which == 'low':
        fs = [[Fr(j) - h for (i, j) in cells], [Fr(i) - h for (i, j) in cells], dm, da]
    else:
        for k in range(n_):
            fs.append([1 if i == k else 0 for (i, j) in cells])
            fs.append([1 if j == k else 0 for (i, j) in cells])
        fs += [dm, da]
    NN = n_ * n_
    out = []
    for f in fs:
        m = Fr(sum(f), NN)
        out.append([(Fr(x) - m) / NN for x in f])
    return out

def explicit_invariants(n_, which):
    a = test_functions(n_, which); NN = n_ * n_
    diag = [sum(ak[c] ** 2 for ak in a) for c in range(NN)]
    trA = sum(diag)
    G = [[sum(ak[c] * al[c] for c in range(NN)) for al in a] for ak in a]
    trA2 = sum(g ** 2 for row in G for g in row)       # tr(A^2) = ||G||_F^2 with G Gram of the a_k
    d2 = sum(x ** 2 for x in diag)
    return trA, trA2, d2

def exhaustive_n3():
    n_ = 3; NN = 9
    res = {}
    for which in ('low', 'full'):
        a = test_functions(n_, which)
        s1 = Fr(0); s2 = Fr(0); cnt = 0
        for perm in itertools.permutations(range(1, 10)):
            z = [Fr(v) - 5 for v in perm]
            E = sum(sum(ak[c] * z[c] for c in range(NN)) ** 2 for ak in a)
            s1 += E; s2 += E * E; cnt += 1
        res[which] = (s1 / cnt, s2 / cnt - (s1 / cnt) ** 2)
    return res

if __name__ == '__main__':
    out = {}
    print('c22 =', c22); print('c4  =', c4)
    out['c22'] = str(c22); out['c4'] = str(c4)
    sub = {p2: P2, p3: P3, p4: P4}
    print('c22 (values 1..N) =', sp.factor(c22.subs(sub))); print('c4 (values 1..N) =', sp.factor(c4.subs(sub)))
    out['c22_perm'] = str(sp.factor(c22.subs(sub))); out['c4_perm'] = str(sp.factor(c4.subs(sub)))
    for Nn in (4, 5, 6, 7):
        brute_check(Nn, trials=2 if Nn < 7 else 1, seed=Nn)
    print('step-1 identity verified by full enumeration, N=4..7')
    paper = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)),'variance_fits.json')))
    forms = {}
    for which in ('low', 'full'):
        for par in ('odd', 'even'):
            V, M = variance(which, par)
            inv = invariants(which, par)
            forms[(which, par)] = V
            pe = sp.sympify(paper[which][par]['expr'], locals={'n': n})
            diff = sp.simplify(V - pe)
            lead = sp.limit(V / n ** (8 if which == 'low' else 3), n, sp.oo)
            print(f'{which} {par}: Var =', V)
            print('    invariants trA, trA2, d2 =', [sp.factor(x) for x in inv])
            print('    mean =', M, ' | Var - paper =', diff, ' | leading coeff =', lead)
            out[f'{which}_{par}'] = {'var': str(V), 'mean': str(M), 'trA': str(sp.factor(inv[0])),
                                     'trA2': str(sp.factor(inv[1])), 'd2': str(sp.factor(inv[2])),
                                     'minus_paper': str(diff), 'leading_coeff': str(lead)}
            # next-order term
            deg = 8 if which == 'low' else 3
            t = sp.Symbol('t')
            ser = (sp.series((V / n**deg).subs(n, 1 / t), t, 0, 5) / t**deg).expand()
            out[f'{which}_{par}']['expansion_large_n'] = str(ser)
    # invariants vs explicit matrices
    for n_ in range(3, 26):
        par = 'odd' if n_ % 2 else 'even'
        for which in ('low', 'full'):
            ex = explicit_invariants(n_, which)
            sy = [x.subs(n, n_) for x in invariants(which, par)]
            assert all(sp.Rational(e.numerator, e.denominator) == s for e, s in zip(ex, sy)), (n_, which)
    print('invariants verified against explicit matrices, n=3..25')
    # table vs paper values n<=45 (values stored in json) and paper exprs
    table = []
    for n_ in range(3, 46):
        par = 'odd' if n_ % 2 else 'even'
        row = [n_]
        for which in ('low', 'full'):
            v = forms[(which, par)].subs(n, n_)
            pe = sp.sympify(paper[which][par]['expr'], locals={'n': n}).subs(n, n_)
            assert v == pe
            row.append(str(v))
        table.append(row)
    out['table'] = table
    print('closed forms equal paper expressions at n=3..45')
    ex3 = exhaustive_n3()
    print('n=3 exhaustive: low mean,var =', ex3['low'], ' full mean,var =', ex3['full'])
    assert ex3['low'][1] == Fr(1532, 2187) and ex3['full'][1] == Fr(398, 2187)
    assert forms[('low', 'odd')].subs(n, 3) == sp.Rational(1532, 2187)
    assert forms[('full', 'odd')].subs(n, 3) == sp.Rational(398, 2187)
    assert forms[('low', 'even')].subs(n, 4) == sp.Rational(14093, 1440)
    assert forms[('full', 'even')].subs(n, 4) == sp.Rational(527, 640)
    print('n=3 exhaustive and n=4 paper values confirmed')
    json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)),'variance_proof_results.json'), 'w'), indent=1)

# ---------------------------------------------------------------- compact form and Gaussian comparison
def compact_and_gauss():
    sub = {p2: P2, p3: P3, p4: P4}
    kA = sp.factor(c22.subs(sub) - (P2 / (N - 1)) ** 2)
    print('Var(z^T A z) = [', kA, '] (trA)^2 + [', sp.factor(2 * c22.subs(sub)), '] trA2 + [', sp.factor(c4.subs(sub)), '] d2')
    t = sp.Symbol('t')
    for which in ('low', 'full'):
        for par in ('odd', 'even'):
            trA, trA2, d2 = invariants(which, par)
            Vg = 2 * (P2 / (N - 1)) ** 2 * trA2           # Gaussian mixture: 2 tr(Sigma_n^2)
            Vg = sp.factor(Vg.subs(N, n ** 2))
            V = variance(which, par)[0]
            ratio = sp.factor(sp.simplify(V / Vg))
            vals = [round(float(ratio.subs(n, k)), 4) for k in range(3, 9) if (k % 2 == 1) == (par == 'odd')]
            print(f'{which} {par}: Var_gauss =', Vg)
            print('   exact/gauss ratio expansion:', sp.series(ratio.subs(n, 1 / t), t, 0, 3).removeO(), ' values:', vals)
            lead = 8 if which == 'low' else 3
            print('   Var expansion:', sp.expand((sp.series((V / n**lead).subs(n, 1 / t), t, 0, 4).removeO() / t**lead).subs(t, 1 / n)))

if __name__ == '__main__':
    compact_and_gauss()
    for k in (3,):
        for which in ('low', 'full'):
            trA, trA2, d2 = invariants(which, 'odd')
            Vg = (2 * (P2 / (N - 1)) ** 2 * trA2).subs(N, n ** 2).subs(n, k)
            print(which, 'n=3 gauss sd =', float(sp.sqrt(Vg)), ' exact sd =', float(sp.sqrt(variance(which, 'odd')[0].subs(n, 3))))


==> anc/variance_proof_results.json <==
{
 "c22": "(N**2*p2**2 - N**2*p4 - 3*N*p2**2 + N*p4 + 3*p2**2)/(N*(N - 3)*(N - 2)*(N - 1))",
 "c4": "-(-N**2*p4 + 3*N*p2**2 - N*p4 - 3*p2**2)/((N - 3)*(N - 2)*(N - 1))",
 "c22_perm": "N*(N - 1)*(N + 1)*(5*N + 6)/720",
 "c4_perm": "-N**2*(N + 1)**2/120",
 "low_odd": {
  "var": "(n - 1)*(n**2 + 1)*(25*n**11 + 25*n**10 - 82*n**9 - 82*n**8 - 9*n**7 - 1209*n**6 + 3738*n**5 - 5862*n**4 + 2160*n**3 - 2880*n**2 - 4320*n + 4320)/(129600*n**6)",
  "mean": "(n - 1)*(n**2 + 1)*(n**3 + n**2 + 12)/(72*n**2)",
  "trA": "(n - 1)*(n**3 + n**2 + 12)/(6*n**4)",
  "trA2": "(n - 1)**2*(n**6 + 2*n**5 + n**4 + 144)/(72*n**8)",
  "d2": "(n - 1)*(7*n**7 + 7*n**6 - 13*n**5 + 107*n**4 + 240*n**2 - 720*n + 720)/(180*n**10)",
  "minus_paper": "0",
  "leading_coeff": "1/5184",
  "expansion_large_n": "1/(5184*t**8) - 41/(64800*t**6) - 17/(64800*t**4) + O(t**(-3))"
 },
 "low_even": {
  "var": "(n**2 + 1)*(25*n**10 - 107*n**8 + 73*n**6 - 1200*n**5 + 4947*n**4 - 9600*n**3 + 13782*n**2 - 13680*n + 10080)/(129600*n**4)",
  "mean": "(n - 1)*(n**2 + 1)*(n**3 + n**2 + 12)/(72*n**2)",
  "trA": "(n - 1)*(n**3 + n**2 + 12)/(6*n**4)",
  "trA2": "(n**8 - 2*n**6 + n**4 + 144*n**2 - 288*n + 288)/(72*n**8)",
  "d2": "(7*n**8 - 20*n**6 + 120*n**5 - 107*n**4 + 240*n**3 - 1320*n**2 + 2880*n - 2160)/(180*n**10)",
  "minus_paper": "0",
  "leading_coeff": "1/5184",
  "expansion_large_n": "1/(5184*t**8) - 41/(64800*t**6) - 17/(64800*t**4) + O(t**(-3))"
 },
 "full_odd": {
  "var": "(n - 1)*(n**2 + 1)*(5*n**6 - 5*n**5 - 17*n**4 + 11*n**3 - 24*n**2 + 18*n + 6)/(180*n**6)",
  "mean": "(n - 1)*(n + 1)*(n**2 + 1)/(6*n**2)",
  "trA": "2*(n - 1)*(n + 1)/n**4",
  "trA2": "2*(n - 1)*(n**2 + n - 1)/n**8",
  "d2": "2*(n - 1)*(2*n - 1)*(n**2 + 2*n - 2)/n**10",
  "minus_paper": "0",
  "leading_coeff": "1/36",
  "expansion_large_n": "1/(36*t**3) - 1/(18*t**2) - 7/(180*t) + 1/10 - 47*t/180 + O(t**2)"
 },
 "full_even": {
  "var": "(n - 2)*(n**2 + 1)*(5*n**5 - 12*n**3 + 12*n**2 - 23*n + 12)/(180*n**5)",
  "mean": "(n - 1)*(n + 1)*(n**2 + 1)/(6*n**2)",
  "trA": "2*(n - 1)*(n + 1)/n**4",
  "trA2": "2*(n**3 - 2*n + 2)/n**8",
  "d2": "2*(2*n**4 + n**3 - 10*n**2 + 12*n - 6)/n**10",
  "minus_paper": "0",
  "leading_coeff": "1/36",
  "expansion_large_n": "1/(36*t**3) - 1/(18*t**2) - 7/(180*t) + 13/90 - 59*t/180 + O(t**2)"
 },
 "table": [
  [
   3,
   "1532/2187",
   "398/2187"
  ],
  [
   4,
   "14093/1440",
   "527/640"
  ],
  [
   5,
   "5060614/78125",
   "457132/234375"
  ],
  [
   6,
   "136773793/466560",
   "75221/19440"
  ],
  [
   7,
   "1096104470/1058841",
   "776870/117649"
  ],
  [
   8,
   "226094635/73728",
   "171483/16384"
  ],
  [
   9,
   "63466162708/7971615",
   "123364408/7971615"
  ],
  [
   10,
   "22378431731/1200000",
   "8231197/375000"
  ],
  [
   11,
   "3206100569896/79720245",
   "158917078/5314683"
  ],
  [
   12,
   "7561816787/93312",
   "7400365/186624"
  ],
  [
   13,
   "6702085327562/43441281",
   "247207132/4826809"
  ],
  [
   14,
   "184323400069/658560",
   "87278683/1344560"
  ],
  [
   15,
   "83232565991302/170859375",
   "13797050722/170859375"
  ],
  [
   16,
   "4823833574879/5898240",
   "779033563/7864320"
  ],
  [
   17,
   "288992407691096/217238121",
   "2892682256/24137569"
  ],
  [
   18,
   "15903916140125/7558272",
   "101631205/708588"
  ],
  [
   19,
   "763624838663532/235229405",
   "39946806066/235229405"
  ],
  [
   20,
   "2203954061191/450000",
   "12459471/62500"
  ],
  [
   21,
   "9316374036795514/1286491815",
   "59698817516/257298363"
  ],
  [
   22,
   "177329339309341/16866432",
   "691009085/2576816"
  ],
  [
   23,
   "2222381922855182/148035889",
   "136686680834/444107667"
  ],
  [
   24,
   "630417528876319/29859840",
   "2330383561/6635520"
  ],
  [
   25,
   "321676346081131636/10986328125",
   "486356805304/1220703125"
  ],
  [
   26,
   "6594813630582569/164511360",
   "6680127573/14851720"
  ],
  [
   27,
   "63035928861583184/1162261467",
   "587280084326/1162261467"
  ],
  [
   28,
   "9558766038055/131712",
   "7296336203/12907776"
  ],
  [
   29,
   "2572886675141695402/26767049445",
   "5618525650388/8922349815"
  ],
  [
   30,
   "36770999111952793/291600000",
   "127386811909/182250000"
  ],
  [
   31,
   "6548248066949568538/39937665645",
   "686062805038/887503681"
  ],
  [
   32,
   "1330122234001145/6291456",
   "14297939225/16777216"
  ],
  [
   33,
   "1047949628541162128/3874403907",
   "3628608252512/3874403907"
  ],
  [
   34,
   "165253115721771233/481080960",
   "43718898353/42595710"
  ],
  [
   35,
   "35837275778065685716/82721953125",
   "10309438547234/9191328125"
  ],
  [
   36,
   "5128452639584893/9447840",
   "138626538947/113374080"
  ],
  [
   37,
   "1734270274144249342/2565726409",
   "3411457967028/2565726409"
  ],
  [
   38,
   "125626868618987725/150129792",
   "57154640169/39617584"
  ],
  [
   39,
   "54374182905904718122/52781156415",
   "82435029349978/52781156415"
  ],
  [
   40,
   "290673727605620807/230400000",
   "431992295343/256000000"
  ],
  [
   41,
   "36511561052485587276/23750521205",
   "25929623183672/14250312723"
  ],
  [
   42,
   "8524212939486581/4572288",
   "63989812015/32672808"
  ],
  [
   43,
   "128045552902467417560/56892267441",
   "13301585763410/6321363049"
  ],
  [
   44,
   "45629210408450539/16866432",
   "465289030479/206145280"
  ],
  [
   45,
   "403364052405100971382/124556484375",
   "301064779217092/124556484375"
  ]
 ]
}

==> anc/verify_numbers.json <==
{
 "n3": {
  "n_perm": 362880,
  "magic": 8,
  "elow_zero": 8,
  "elow_zero_equals_magic": true,
  "semi_magic": 72,
  "both_diagonals": 4224,
  "degree1": 760,
  "degree1_and_diag": 8,
  "mean_full": 1.4814814814814814,
  "mean_low": 1.4814814814814807,
  "std_full": 0.4265963590906419,
  "std_low": 0.8369605558853478,
  "var_full_exact": "398/2187",
  "var_low_exact": "1532/2187",
  "max_full_times81": 180,
  "max_low_times81": 360.0,
  "distinct_full": 177,
  "distinct_low": 346,
  "mode_full_times81": 138,
  "mode_low_times81": 90.0,
  "localmin_full": 16,
  "localmin_full_magic": 8,
  "localmin_full_values": [
   0.0,
   0.024691
  ],
  "localmin_low": 344,
  "localmin_low_nonmagic": 336,
  "strict_localmin_full": 16,
  "strict_localmin_low": 72,
  "strict_localmin_low_nonmagic": 64,
  "I_equals_60": 24192,
  "I_var": 30.0,
  "I_min": 46,
  "I_max": 74,
  "I_distinct": 29,
  "deg2_conditions": 72
 },
 "variances": {
  "3": {
   "mean_full": "40/27",
   "var_full": "398/2187",
   "mean_low": "40/27",
   "var_low": "1532/2187",
   "closed_mean_full": "40/27",
   "closed_mean_low": "40/27",
   "poly_var_low_match": true,
   "poly_var_full_match": true,
   "std_full": 0.42659635909064186,
   "std_low": 0.8369605558853478,
   "gauss_std_low": 1.171213948210511,
   "gauss_std_full": 0.8685955110784128
  },
  "4": {
   "mean_full": "85/32",
   "var_full": "527/640",
   "mean_low": "391/96",
   "var_low": "14093/1440",
   "closed_mean_full": "85/32",
   "closed_mean_low": "391/96",
   "poly_var_low_match": true,
   "poly_var_full_match": true,
   "std_full": 0.9074345706440768,
   "std_low": 3.128387053348028,
   "gauss_std_low": 3.585664212837312,
   "gauss_std_full": 1.3486264874967338
  },
  "5": {
   "mean_full": "104/25",
   "var_full": "457132/234375",
   "mean_low": "234/25",
   "var_low": "5060614/78125",
   "closed_mean_full": "104/25",
   "closed_mean_low": "234/25",
   "poly_var_low_match": true,
   "poly_var_full_match": true,
   "std_full": 1.3965779128522213,
   "std_low": 8.048345121824735,
   "gauss_std_low": 8.694355768095885,
   "gauss_std_full": 1.8668571331399615
  },
  "6": {
   "mean_full": "1295/216",
   "var_full": "75221/19440",
   "mean_low": "2035/108",
   "var_low": "136773793/466560",
   "closed_mean_full": "1295/216",
   "closed_mean_low": "2035/108",
   "poly_var_low_match": true,
   "poly_var_full_match": true,
   "std_full": 1.9670772745663112,
   "std_low": 17.12173197568081,
   "gauss_std_low": 18.007306735058414,
   "gauss_std_full": 2.4585643680234766
  }
 },
 "loly_n4": {
  "mean": "340",
  "var": "2176/3",
  "P_I_eq_340": 0.02896880896880897,
  "std": 26.932013168965543
 },
 "swaps": {
  "n4_swaps": 105600,
  "n4_formula_failures": 0,
  "n4_distinct_gap_values": 70,
  "n4_min_gap_value": 2,
  "n4_max_gap_value": 980,
  "n4_min_gap_multiset": {
   "2": 432,
   "3": 420,
   "4": 28
  },
  "n4_gap_spectrum": {
   "2": 616,
   "3": 2192,
   "4": 3816,
   "5": 5248,
   "6": 1328,
   "8": 320,
   "12": 2240,
   "16": 3600,
   "18": 992,
   "20": 4848,
   "24": 1312,
   "27": 3752,
   "32": 160,
   "36": 3848,
   "45": 2096,
   "48": 1568,
   "50": 952,
   "54": 752,
   "64": 2864,
   "72": 496,
   "75": 3424,
   "80": 4848,
   "96": 1120,
   "98": 864,
   "100": 3752,
   "108": 2816,
   "125": 1136,
   "144": 2800,
   "147": 2728,
   "150": 416,
   "162": 608,
   "180": 2144,
   "192": 544,
   "196": 2968,
   "200": 344,
   "216": 544,
   "242": 632,
   "243": 2152,
   "245": 1024,
   "256": 1920,
   "288": 160,
   "294": 336,
   "300": 1696,
   "320": 3808,
   "324": 2232,
   "338": 456,
   "363": 1824,
   "384": 768,
   "392": 216,
   "400": 2072,
   "405": 992,
   "432": 1088,
   "450": 224,
   "484": 1784,
   "486": 176,
   "500": 1008,
   "507": 1064,
   "576": 1392,
   "588": 736,
   "600": 160,
   "605": 128,
   "675": 336,
   "676": 1056,
   "720": 784,
   "726": 32,
   "784": 776,
   "845": 64,
   "864": 96,
   "900": 320,
   "980": 32
  },
  "n3_swaps": 288,
  "n3_formula_failures": 0,
  "n3_min_gap_multiset": {
   "3": 8
  },
  "siamese": {
   "5": {
    "min_gap_N2E": 3,
    "formula_failures": 0
   },
   "7": {
    "min_gap_N2E": 2,
    "formula_failures": 0
   },
   "9": {
    "min_gap_N2E": 2,
    "formula_failures": 0
   }
  }
 },
 "product_inertia": {
  "distinct": 48,
  "min": 0.0,
  "max": 60.0,
  "n_zero": 56
 },
 "witnesses": {
  "5": true,
  "6": true,
  "7": true,
  "8": true,
  "9": true,
  "10": true,
  "11": true,
  "12": true,
  "13": true,
  "W3 (gamma,rho)": [
   [
    1,
    -2,
    1
   ],
   [
    -2,
    4,
    -2
   ]
  ],
  "W4 (gamma,rho)": [
   [
    1,
    -3,
    3,
    -1
   ],
   [
    0,
    0,
    0,
    0
   ]
  ],
  "four-term witness rows": [
   28,
   38,
   44,
   26
  ],
  "cols": [
   37,
   25,
   43,
   31
  ],
  "diag": [
   34,
   34
  ],
  "N2Efull": 396,
  "Cov X,Y numerators": [
   0.0,
   0.0
  ],
  "four-term gamma,rho": [
   [
    3,
    -9,
    9,
    -3
   ],
   [
    -6,
    4,
    10,
    -8
   ],
   -28.0
  ]
 },
 "L4": {
  "p": 6.996887163884518e-07,
  "mc_hits": 1373,
  "diag_only": 49932288000
 },
 "diagonal_share": {
  "3": "1/4",
  "4": "3/23",
  "5": "2/27",
  "6": "1/22",
  "7": "3/101",
  "8": "1/49",
  "9": "2/137",
  "10": "3/278",
  "11": "1/122",
  "12": "1/157"
 }
}

==> anc/verify_numbers.py <==
#!/usr/bin/env python3
"""Independent exact re-verification of the numerical statements of the paper.

Run:  python3 verify_numbers.py            (about 1-2 minutes)
Writes verify_numbers.json and prints a log.  Everything is exact integer / rational arithmetic
except where explicitly marked (float comparisons with tolerances).

Conventions: N=n^2, x=j-(n-1)/2, y=(n-1)/2-i, z=s-(N+1)/2, F(S):=N^2*E_full(S)=sum over the
2n+2 lines of (line sum - M)^2 (a non-negative integer).
"""
import itertools, json, math, os, sys
from collections import Counter
from fractions import Fraction as Fr
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = {}


def lines(n):
    """List of 2n+2 index arrays (cells flattened row-major)."""
    L = []
    for k in range(n):
        L.append([k * n + j for j in range(n)])
    for k in range(n):
        L.append([i * n + k for i in range(n)])
    L.append([i * n + i for i in range(n)])
    L.append([i * n + n - 1 - i for i in range(n)])
    return L


def incidence(n):
    N = n * n
    A = np.zeros((2 * n + 2, N), dtype=np.int64)
    for r, cells in enumerate(lines(n)):
        A[r, cells] = 1
    return A


def F_of(S, n):
    """N^2 E_full for an array of arrangements S (B, N)."""
    N = n * n
    A = incidence(n)
    M = n * (N + 1) // 2
    dev = S @ A.T - M
    return (dev ** 2).sum(axis=1)


# ---------------------------------------------------------------- n = 3 exhaustive
def check_n3():
    n, N = 3, 9
    P = np.array(list(itertools.permutations(range(1, 10))), dtype=np.int64)
    A = incidence(n)
    M = 15
    dev = P @ A.T - M
    F = (dev ** 2).sum(axis=1)               # N^2 E_full = 81 E_full
    # E_low*81*4 integer:
    j = np.tile(np.arange(3), 3); i = np.repeat(np.arange(3), 3)
    x2 = 2 * j - 2; y2 = 2 - 2 * i            # 2x, 2y
    z = P - 5
    cx = z @ x2; cy = z @ y2                  # 2*sum z x, 2*sum z y
    G = (cx ** 2 + cy ** 2) + 4 * (dev[:, 6] ** 2 + dev[:, 7] ** 2)   # 4*81*E_low
    res = {}
    res['n_perm'] = len(P)
    res['magic'] = int((F == 0).sum())
    res['elow_zero'] = int((G == 0).sum())
    res['elow_zero_equals_magic'] = bool(np.array_equal(F == 0, G == 0))
    semi = (dev[:, :6] == 0).all(axis=1)
    res['semi_magic'] = int(semi.sum())
    res['both_diagonals'] = int(((dev[:, 6] == 0) & (dev[:, 7] == 0)).sum())
    res['degree1'] = int(((cx == 0) & (cy == 0)).sum())
    res['degree1_and_diag'] = int(((cx == 0) & (cy == 0) & (dev[:, 6] == 0) & (dev[:, 7] == 0)).sum())
    EF = F / 81.0; EL = G / 324.0
    res['mean_full'] = EF.mean(); res['mean_low'] = EL.mean()
    res['std_full'] = EF.std(); res['std_low'] = EL.std()
    res['var_full_exact'] = str(Fr(int((F ** 2).sum()), len(P) * 81 ** 2) - Fr(int(F.sum()), len(P) * 81) ** 2)
    res['var_low_exact'] = str(Fr(int((G ** 2).sum()), len(P) * 324 ** 2) - Fr(int(G.sum()), len(P) * 324) ** 2)
    res['max_full_times81'] = int(F.max()); res['max_low_times81'] = float(G.max() / 4)
    res['distinct_full'] = int(len(np.unique(F))); res['distinct_low'] = int(len(np.unique(G)))
    cF = Counter(F.tolist()); cG = Counter(G.tolist())
    res['mode_full_times81'] = max(cF.items(), key=lambda kv: kv[1])[0]
    res['mode_low_times81'] = max(cG.items(), key=lambda kv: kv[1])[0] / 4
    # local minima under single swaps: no swap with strictly smaller energy
    minF = np.ones(len(P), bool); minG = np.ones(len(P), bool)
    sminF = np.ones(len(P), bool); sminG = np.ones(len(P), bool)  # strict: every swap raises the energy
    for a, b in itertools.combinations(range(9), 2):
        Q = P.copy(); Q[:, [a, b]] = Q[:, [b, a]]
        devq = Q @ A.T - M
        Fq = (devq ** 2).sum(axis=1)
        zq = Q - 5
        Gq = ((zq @ x2) ** 2 + (zq @ y2) ** 2) + 4 * (devq[:, 6] ** 2 + devq[:, 7] ** 2)
        minF &= (Fq >= F); minG &= (Gq >= G)
        sminF &= (Fq > F); sminG &= (Gq > G)
    res['localmin_full'] = int(minF.sum()); res['localmin_full_magic'] = int((minF & (F == 0)).sum())
    res['localmin_full_values'] = sorted(set((F[minF] / 81).round(6).tolist()))
    res['localmin_low'] = int(minG.sum()); res['localmin_low_nonmagic'] = int((minG & (F != 0)).sum())
    res['strict_localmin_full'] = int(sminF.sum()); res['strict_localmin_low'] = int(sminG.sum()); res['strict_localmin_low_nonmagic'] = int((sminG & (F != 0)).sum())
    # Loly's invariant, n=3: I = sum s (x^2+y^2); 9 cells
    w = (j - 1) ** 2 + (1 - i) ** 2
    I = P @ w
    res['I_equals_60'] = int((I == 60).sum())
    res['I_var'] = float(I.var()); res['I_min'] = int(I.min()); res['I_max'] = int(I.max())
    res['I_distinct'] = int(len(np.unique(I)))
    res['deg2_conditions'] = int(((dev[:, :6] == 0).all(axis=1)).sum())
    OUT['n3'] = res
    for k, v in res.items():
        print('  n3', k, v)


# ---------------------------------------------------------------- exact moments of random energies
def pattern_moments(N):
    """Exact E[z_a^{k1} z_b^{k2} ...] for distinct cells under a uniform permutation."""
    p2 = Fr(sum((2 * v - N - 1) ** 2 for v in range(1, N + 1)), 4)    # sum of squares of centred values
    p4 = Fr(sum((2 * v - N - 1) ** 4 for v in range(1, N + 1)), 16)
    ff = lambda t: math.prod(N - r for r in range(t))
    return {
        'p2': p2, 'p4': p4,
        '2': p2 / N,
        '11': -p2 / (N * (N - 1)),
        '4': p4 / N,
        '31': -p4 / (N * (N - 1)),
        '22': (p2 * p2 - p4) / (N * (N - 1)),
        '211': (2 * p4 - p2 * p2) / ff(3),
        '1111': (3 * p2 * p2 - 6 * p4) / ff(4),
    }


def quad_form_moments(U, n):
    """U: integer symmetric (N,N) matrix of the form q(z)=z^T U z.  Returns exact (E q, E q^2)."""
    N = n * n
    m = pattern_moments(N)
    d = np.diag(U).astype(object); tot = int(U.sum()); trace = int(np.trace(U))
    Eq = m['2'] * trace + m['11'] * (tot - trace)
    # E q^2 = sum_{c1c2c3c4} U[c1c2] U[c3c4] E[z1 z2 z3 z4], pattern classification by exact integer sums
    Ui = U.astype(np.int64)
    idx = np.arange(N)
    c1, c2, c3, c4 = np.meshgrid(idx, idx, idx, idx, indexing='ij', sparse=False)
    W = Ui[c1, c2] * Ui[c3, c4]
    eq12 = c1 == c2; eq34 = c3 == c4; eq13 = c1 == c3; eq14 = c1 == c4; eq23 = c2 == c3; eq24 = c2 == c4
    # pattern id via canonical labelling
    lab = np.zeros(c1.shape + (4,), dtype=np.int8)
    stack = [c1, c2, c3, c4]
    pid = np.zeros(c1.shape, dtype=np.int64)
    # labels: first-occurrence indexing
    L1 = np.zeros(c1.shape, np.int64)
    L2 = np.where(eq12, 0, 1)
    L3 = np.where(eq13, 0, np.where(eq23, L2, np.maximum(L1, L2) + 1))
    # label for 4: equal to 1,2,3 else new
    nextnew = np.maximum(np.maximum(L1, L2), L3) + 1
    L4 = np.where(eq14, 0, np.where(eq24, L2, np.where(c3 == c4, L3, nextnew)))
    pid = L1 + 5 * L2 + 25 * L3 + 125 * L4
    sums = {}
    flat_pid = pid.ravel(); flat_W = W.ravel()
    for key in np.unique(flat_pid):
        sums[int(key)] = int(flat_W[flat_pid == key].sum())
    Eq2 = Fr(0)
    for key, S in sums.items():
        labs = [key % 5, (key // 5) % 5, (key // 25) % 5, (key // 125) % 5]
        cnt = sorted(Counter(labs).values(), reverse=True)
        typ = {(4,): '4', (3, 1): '31', (2, 2): '22', (2, 1, 1): '211', (1, 1, 1, 1): '1111'}[tuple(cnt)]
        Eq2 += S * m[typ]
    return Eq, Eq2


def quad_forms(n):
    """Integer matrices U_full (for N^2 E_full) and U_low (for 4 N^2 E_low)."""
    N = n * n
    A = incidence(n)
    Uf = A.T @ A
    j = np.tile(np.arange(n), n); i = np.repeat(np.arange(n), n)
    x2 = (2 * j - (n - 1)); y2 = ((n - 1) - 2 * i)          # 2x, 2y
    Ul = np.outer(x2, x2) + np.outer(y2, y2) + 4 * (np.outer(A[2 * n], A[2 * n]) + np.outer(A[2 * n + 1], A[2 * n + 1]))
    return Uf, Ul


def check_variances(ns=(3, 4, 5, 6)):
    import sympy as sp
    d = json.load(open(os.path.join(HERE, 'data_witnesses_variances.json')))['variance_polynomials']
    nsym = sp.symbols('n')
    res = {}
    for n in ns:
        N = n * n
        Uf, Ul = quad_forms(n)
        Ef, Ef2 = quad_form_moments(Uf, n)
        El, El2 = quad_form_moments(Ul, n)
        mean_full = Ef / N ** 2; var_full = (Ef2 - Ef ** 2) / N ** 4
        mean_low = El / (4 * N ** 2); var_low = (El2 - El ** 2) / (16 * N ** 4)
        par = 'odd' if n % 2 else 'even'
        pol_low = sp.sympify(d['low'][par]['expr']).subs(nsym, n)
        pol_full = sp.sympify(d['full'][par]['expr']).subs(nsym, n)
        r = {'mean_full': str(mean_full), 'var_full': str(var_full), 'mean_low': str(mean_low), 'var_low': str(var_low),
             'closed_mean_full': str(Fr(n ** 4 - 1, 6 * n * n)),
             'closed_mean_low': str(Fr((n * n + 1) * (n ** 4 - n * n + 12 * n - 12), 72 * n * n)),
             'poly_var_low_match': bool(sp.Rational(var_low.numerator, var_low.denominator) == sp.nsimplify(pol_low)),
             'poly_var_full_match': bool(sp.Rational(var_full.numerator, var_full.denominator) == sp.nsimplify(pol_full)),
             'std_full': math.sqrt(var_full), 'std_low': math.sqrt(var_low)}
        assert str(mean_full) == r['closed_mean_full'] and str(mean_low) == r['closed_mean_low'], (n, r)
        # Gaussian-mixture std (sum_j w_j chi2_1):  std = sqrt(2 sum w^2)
        s2 = Fr(N + 1, 12)
        if n % 2:
            wl = [s2 * Fr(n * n - 1, 12)] * 2 + [s2 * Fr(n - 1, n * n)] * 2
            wf = [s2 / n] * (2 * n - 2) + [s2 * Fr(n - 1, n * n)] * 2
        else:
            wl = [s2 * Fr(n * n - 1, 12)] * 2 + [s2 * Fr(1, n), s2 * Fr(n - 2, n * n)]
            wf = [s2 / n] * (2 * n - 2) + [s2 / n, s2 * Fr(n - 2, n * n)]
        r['gauss_std_low'] = math.sqrt(2 * sum(float(w) ** 2 for w in wl))
        r['gauss_std_full'] = math.sqrt(2 * sum(float(w) ** 2 for w in wf))
        res[n] = r
        print('  n=%d  E_low mean %s std %.4f (gauss %.3f)  E_full mean %s std %.4f (gauss %.3f)  polymatch %s %s'
              % (n, mean_low, r['std_low'], r['gauss_std_low'], mean_full, r['std_full'], r['gauss_std_full'],
                 r['poly_var_low_match'], r['poly_var_full_match']))
        if n == 3:
            print('     var_low', var_low, ' var_full', var_full)
        if n == 4:
            print('     var_low', var_low, ' var_full', var_full)
    OUT['variances'] = res


# ---------------------------------------------------------------- Loly invariant variance and n=4 distribution (exact)
def check_loly_n4():
    n, N = 4, 16
    # cells grouped by w=x^2+y^2 in {1/2,5/2,9/2}; I = sum s*w ; use 2I integer
    cnt = Counter()
    vals = list(range(1, 17))
    for inner in itertools.combinations(vals, 4):
        rest = [v for v in vals if v not in inner]
        for edge in itertools.combinations(rest, 8):
            corner_sum = sum(rest) - sum(edge)
            twoI = sum(inner) * 1 + sum(edge) * 5 + corner_sum * 9
            cnt[twoI] += 1
    tot = sum(cnt.values()) ; assert tot == math.comb(16, 4) * math.comb(12, 8)
    # multiplicity 4! 8! 4! uniform -> probabilities proportional to cnt
    mean = Fr(sum(k * v for k, v in cnt.items()), tot * 2)
    var = Fr(sum(k * k * v for k, v in cnt.items()), tot * 4) - mean ** 2
    p340 = Fr(cnt[680], tot)
    res = {'mean': str(mean), 'var': str(var), 'P_I_eq_340': float(p340), 'std': math.sqrt(var)}
    print('  n=4 Loly I: mean', mean, 'var', var, 'P(I=340)=%.4f' % float(p340), 'std %.2f' % math.sqrt(var))
    # null variance formula n^4 (n^4-1)(n^2-4)/1080
    for nn in (3, 4):
        print('   formula Var(I) n=%d:' % nn, Fr(nn ** 4 * (nn ** 4 - 1) * (nn * nn - 4), 1080))
    OUT['loly_n4'] = res


# ---------------------------------------------------------------- magic squares of order 4
def load_magic4():
    A = np.loadtxt(os.path.join(HERE, 'magic4_all7040.txt'), dtype=np.int64)
    assert A.shape == (7040, 16)
    assert len({tuple(a) for a in A}) == 7040
    assert (F_of(A, 4) == 0).all() and (np.sort(A, axis=1) == np.arange(1, 17)).all()
    # essentially different: D4 orbits
    seen = {}
    for a in A:
        g = a.reshape(4, 4); forms = []
        for k in range(4):
            r = np.rot90(g, k); forms += [tuple(r.ravel()), tuple(r.T.ravel())]
        seen.setdefault(min(forms), 0); seen[min(forms)] += 1
    assert len(seen) == 880 and set(seen.values()) == {8}
    reps = np.array(sorted(seen.keys()), dtype=np.int64)
    return A, reps


def check_swaps():
    res = {}
    for n, S in ((3, None), (4, None)):
        pass
    A4, reps4 = load_magic4()
    n = 4; N = 16
    A = incidence(n)
    cells = [(i, j) for i in range(n) for j in range(n)]
    # m(a,b) from incidence
    m_ab = {}
    for a, b in itertools.combinations(range(N), 2):
        m_ab[(a, b)] = int(((A[:, a] - A[:, b]) != 0).sum())
    gaps = Counter(); mins = Counter(); allvals = Counter(); bad = 0
    for S in reps4:
        best = None
        for (a, b), m in m_ab.items():
            T = S.copy(); T[a], T[b] = T[b], T[a]
            F = int(F_of(T[None, :], n)[0])
            d = abs(int(S[a]) - int(S[b]))
            if F != d * d * m:
                bad += 1
            allvals[F] += 1
            best = F if best is None else min(best, F)
        mins[best] += 1
    res['n4_swaps'] = sum(allvals.values()); res['n4_formula_failures'] = bad
    res['n4_distinct_gap_values'] = len(allvals); res['n4_min_gap_value'] = min(allvals); res['n4_max_gap_value'] = max(allvals)
    res['n4_min_gap_multiset'] = dict(sorted(mins.items()))
    res['n4_gap_spectrum'] = dict(sorted(allvals.items()))
    # n=3: 8 squares
    n = 3; A3 = incidence(3)
    sq3 = []
    for p in itertools.permutations(range(1, 10)):
        if F_of(np.array([p]), 3)[0] == 0:
            sq3.append(np.array(p))
    mins3 = Counter(); bad3 = 0; ns3 = 0
    for S in sq3:
        best = None
        for a, b in itertools.combinations(range(9), 2):
            m = int(((A3[:, a] - A3[:, b]) != 0).sum())
            T = S.copy(); T[a], T[b] = T[b], T[a]
            F = int(F_of(T[None, :], 3)[0]); d = abs(int(S[a]) - int(S[b]))
            bad3 += (F != d * d * m); ns3 += 1
            best = F if best is None else min(best, F)
        mins3[best] += 1
    res['n3_swaps'] = ns3; res['n3_formula_failures'] = bad3; res['n3_min_gap_multiset'] = dict(mins3)
    # Siamese squares
    def siamese(n):
        S = np.zeros((n, n), int); i, j = 0, n // 2
        for v in range(1, n * n + 1):
            S[i, j] = v
            ni, nj = (i - 1) % n, (j + 1) % n
            if S[ni, nj]:
                ni, nj = (i + 1) % n, j
            i, j = ni, nj
        return S.ravel()
    sm = {}
    for n in (5, 7, 9):
        S = siamese(n); assert F_of(S[None, :], n)[0] == 0
        A_ = incidence(n); best = None; bad = 0
        for a, b in itertools.combinations(range(n * n), 2):
            m = int(((A_[:, a] - A_[:, b]) != 0).sum())
            T = S.copy(); T[a], T[b] = T[b], T[a]
            F = int(F_of(T[None, :], n)[0]); d = abs(int(S[a]) - int(S[b]))
            bad += (F != d * d * m)
            best = F if best is None else min(best, F)
        sm[n] = {'min_gap_N2E': best, 'formula_failures': bad}
    res['siamese'] = sm
    OUT['swaps'] = res
    for k, v in res.items():
        if k != 'n4_gap_spectrum':
            print('  swaps', k, v)
    return reps4


def check_product_inertia(reps4):
    n = 4
    j = np.tile(np.arange(n), n); i = np.repeat(np.arange(n), n)
    xy4 = (2 * j - 3) * (3 - 2 * i)          # 4xy
    P = np.abs(reps4 @ xy4) / 4.0           # |sum s x y|  (same for z since sum xy = 0)
    vals = sorted(set(P.tolist()))
    OUT['product_inertia'] = {'distinct': len(vals), 'min': vals[0], 'max': vals[-1], 'n_zero': int((P == 0).sum())}
    print('  product of inertia |P_xy| over 880: distinct', len(vals), 'range', vals[0], vals[-1], 'zero for', int((P == 0).sum()))


def check_witnesses():
    d = json.load(open(os.path.join(HERE, 'data_witnesses_variances.json')))['witnesses_k_star_n_minus_1']['squares']
    out = {}
    for ns, S in d.items():
        n = int(ns); S = np.array(S); N = n * n; M = n * (N + 1) // 2
        assert sorted(S.ravel()) == list(range(1, N + 1))
        rho = S.sum(axis=1) - M; gam = S.sum(axis=0) - M
        want = np.array([(-1) ** jj * math.comb(n - 1, jj) for jj in range(n)])
        x = np.arange(n) - (n - 1) / 2
        ok = (rho == 0).all() and (gam == want).all()
        # degree-(n-2) conditions
        deg = all(abs(sum(x[jj] ** m * gam[jj] for jj in range(n))) < 1e-6 for m in range(0, n - 1))
        out[n] = bool(ok and deg)
    # n=3,4 theorem witnesses
    W3 = np.array([[1, 3, 9], [8, 6, 5], [7, 4, 2]]); W4 = np.array([[14, 2, 5, 13], [8, 15, 7, 4], [12, 3, 9, 10], [1, 11, 16, 6]])
    r3 = (W3.sum(0) - 15, W3.sum(1) - 15); r4 = (W4.sum(0) - 34, W4.sum(1) - 34)
    out['W3 (gamma,rho)'] = (r3[0].tolist(), r3[1].tolist()); out['W4 (gamma,rho)'] = (r4[0].tolist(), r4[1].tolist())
    # four-term witness
    S = np.array([[9, 4, 12, 3], [16, 1, 14, 7], [10, 15, 11, 8], [2, 5, 6, 13]])
    out['four-term witness rows'] = (S.sum(1)).tolist(); out['cols'] = S.sum(0).tolist()
    out['diag'] = (int(np.trace(S)), int(np.trace(S[:, ::-1])))
    out['N2Efull'] = int(F_of(S.ravel()[None, :], 4)[0])
    x2 = (2 * np.tile(np.arange(4), 4) - 3); y2 = (3 - 2 * np.repeat(np.arange(4), 4))
    z = S.ravel() - 8.5
    out['Cov X,Y numerators'] = (float(z @ x2), float(z @ y2))
    # gamma, rho of that witness and sum y^2 rho
    rho = S.sum(1) - 34; gam = S.sum(0) - 34
    y = np.array([1.5, .5, -.5, -1.5])
    out['four-term gamma,rho'] = (gam.tolist(), rho.tolist(), float((y ** 2 * rho).sum()))
    # Table: witness condition k*(3)=2? degree1 for W3
    OUT['witnesses'] = out
    print('  witnesses', out)


# ---------------------------------------------------------------- L4 etc
def check_L4():
    for fn in ('enum_n3.jsonl', 'enum_n4.jsonl'):
        for line in open(os.path.join(HERE, fn)):
            print('  ', fn, line.strip()[:240])
    s = 0
    for line in open(os.path.join(HERE, 'mc_n4.jsonl')):
        d = json.loads(line); s += d['hits_L']
    print('  MC n=4 total hits_L', s, 'of 2e9; |L4|/16! =', 14639440 / math.factorial(16), 'expected hits', 2e9 * 14639440 / math.factorial(16))
    # diagonal-only class by direct combinatorics: ordered pairs of disjoint 4-subsets of 1..16 with sum 34
    subs = [frozenset(c) for c in itertools.combinations(range(1, 17), 4) if sum(c) == 34]
    pairs = sum(1 for a in subs for b in subs if not (a & b))
    diag = pairs * math.factorial(4) ** 2 * math.factorial(8)
    print('  diagonal-only class by direct combinatorics:', len(subs), 'subsets,', pairs, 'disjoint ordered pairs ->', diag, '(enumerator: 49932288000)')
    assert diag == 49932288000
    OUT['L4'] = {'p': 14639440 / math.factorial(16), 'mc_hits': s, 'diag_only': diag}


def check_diagonal_share(ns=(3, 4, 5, 6, 7, 8, 9, 10, 11, 12)):
    """Corollary 4.5 and the note after it: tau_3^2/tau_1^2 = 12/(n^2(n+1)) and the diagonal share
    tau_3^2/(tau_1^2+tau_3^2) = 12/(n^3+n^2+12) of E[E_4], from the exact permutation variance
    Var(sum_c a_c b_pi(c)) = sum_c (a_c - abar)^2 sum_v (b_v - bbar)^2 / (N-1), a = centred test function / N."""
    res = {}
    for n in ns:
        N = n * n; b = [Fr(v) - Fr(N + 1, 2) for v in range(1, N + 1)]
        sb = sum(v * v for v in b)
        def var_T(phi):
            m = Fr(sum(phi), N); a = [(f - m) / N for f in phi]
            return sum(x * x for x in a) * sb / (N - 1)
        xs = [Fr(j) - Fr(n - 1, 2) for i in range(n) for j in range(n)]
        dm = [Fr(1) if i == j else Fr(0) for i in range(n) for j in range(n)]
        t1, t3 = var_T(xs), var_T(dm)
        assert t3 / t1 == Fr(12, n * n * (n + 1)) and t3 / (t1 + t3) == Fr(12, n ** 3 + n * n + 12)
        res[n] = t3 / (t1 + t3)
    print('  tau_3^2/tau_1^2 = 12/(n^2(n+1)) for n =', list(ns), '; diagonal share of E[E_4] at n = 3, 5, 8:',
          ', '.join('%.3f' % float(res[n]) for n in (3, 5, 8) if n in res))
    OUT['diagonal_share'] = {n: str(res[n]) for n in res}


def main():
    print('[n=3 exhaustive]'); check_n3()
    print('[exact moments]'); check_variances()
    print('[Loly n=4]'); check_loly_n4()
    print('[swaps]'); reps4 = check_swaps()
    print('[product of inertia]'); check_product_inertia(reps4)
    print('[witnesses]'); check_witnesses()
    print('[L4]'); check_L4()
    print('[diagonal share, Corollary 4.5]'); check_diagonal_share()
    json.dump(OUT, open(os.path.join(HERE, 'verify_numbers.json'), 'w'), indent=1, default=str)


if __name__ == '__main__':
    main()

